NECI: N-Electron Configuration Interaction with emphasis on state-of-the-art stochastic methods

We present NECI, a state-of-the-art implementation of the Full Configuration Interaction Quantum Monte Carlo algorithm, a method based on a stochastic application of the Hamiltonian matrix on a sparse sampling of the wave function. The program utilizes a very powerful parallelization and scales efficiently to more than 24000 CPU cores. In this paper, we describe the core functionalities of NECI and recent developments. This includes the capabilities to calculate ground and excited state energies, properties via the one- and two-body reduced density matrices, as well as spectral and Green's functions for ab initio and model systems. A number of enhancements of the bare FCIQMC algorithm are available within NECI, allowing to use a partially deterministic formulation of the algorithm, working in a spin-adapted basis or supporting transcorrelated Hamiltonians. NECI supports the FCIDUMP file format for integrals, supplying a convenient interface to numerous quantum chemistry programs and it is licensed under GPL-3.0.

==> anc/output_file_Ne_st_pVDZ.txt <==
 Number of processors:            4
 Processor            1 /           4  as head node.
 Sum:           10
 Memory Manager initialised with  99999.0 MB

 ================================================================
 Compiled on Jan 27 2020 at 16:04:31
 Compiled using configuration:
     cmake-Intel-par-RELEASE
 VCS BASE repository version:
     9ff3582bebeb4fe48058d6eca528a4d3799ce8f3
 Working directory: 
     /pool/guther/neci_test/molecular_tc/example
 Running on: pcal014
 Started running on 27/04/2020 at 13:49:56
 ================================================================

 Processing arguments
 input                                                                          
                                                                                
                                                                                
                   
 Reading from file: input
 Using the default set of defaults.

****************************************************************

TITLE

SYSTEM READ NOORDER
ELECTRONS   10
NOBRILLOUINTHEOREM
molecular-transcorr 3-body
ENDSYS

CALC
METHODS
METHOD VERTEX FCIMC
ENDMETHODS
nmcyc 5000
SEED        -7
TOTALWALKERS       50000
DIAGSHIFT       1.5000000000
SHIFTDAMP       0.1000000000
STEPSSHIFT      10
tau 0.001 search
min-tau 0.000001
MEMORYFACPART         1.500000000000000
MEMORYFACSPAWN         5.
TRUNCINITIATOR
ADDTOINITIATOR        2
allrealcoeff
realspawncutoff 1.
AVGROWTHRATE
startsinglepart 40
definedet 1 2 3 4 5 6 7 8 9 10
semi-stochastic 100
pops-core 1000
ENDCALC

integral
hdf5-integrals
endint

LOGGING
popsfile -1
nomcoutput
ENDLOG
END

****************************************************************

 Allocating each processor as a separate node.
 I am the node root for node            0
======== SYSTEM ==========
  NUMBER OF ELECTRONS :    10
  No restriction on the spin state of the system, TSPN :  F
  GLOBAL MS :            0
  *** GENERIC SYSTEM ***  
 Only one irrep found. Turning off symmetry for rest of calculation.
  NUMBER OF SPIN ORBITALS IN BASIS :    28
*** CREATING BASIS FNs FROM FCIDUMP ***
  Maximum number of symmetries:   1
 Turning Symmetry off
  Generating abelian symmetry table with  0 generators
  Number of symmetry classes: 1
HF determinant not yet defined.
      1      1      0      0      0     -1 ( 0, 0, 0) 0   0      -49.910603400      -49.910603400
      2      2      0      0      0      1 ( 0, 0, 0) 0   0      -49.910603400      -49.910603400
      3      3      0      0      0     -1 ( 0, 0, 0) 0   0      -11.112050756      -11.112050756
      4      4      0      0      0      1 ( 0, 0, 0) 0   0      -11.112050756      -11.112050756
      5      5      0      0      0     -1 ( 0, 0, 0) 0   0      -10.095132496      -10.095132496
      6      6      0      0      0      1 ( 0, 0, 0) 0   0      -10.095132496      -10.095132496
      7      7      0      0      0     -1 ( 0, 0, 0) 0   0      -10.095132496      -10.095132496
      8      8      0      0      0      1 ( 0, 0, 0) 0   0      -10.095132496      -10.095132496
      9      9      0      0      0     -1 ( 0, 0, 0) 0   0      -10.095132496      -10.095132496
     10     10      0      0      0      1 ( 0, 0, 0) 0   0      -10.095132496      -10.095132496
     11     11      0      0      0     -1 ( 0, 0, 0) 0   0       -6.598502077       -6.598502077
     12     12      0      0      0      1 ( 0, 0, 0) 0   0       -6.598502077       -6.598502077
     13     13      0      0      0     -1 ( 0, 0, 0) 0   0       -6.598502077       -6.598502077
     14     14      0      0      0      1 ( 0, 0, 0) 0   0       -6.598502077       -6.598502077
     15     15      0      0      0     -1 ( 0, 0, 0) 0   0       -6.598502077       -6.598502077
     16     16      0      0      0      1 ( 0, 0, 0) 0   0       -6.598502077       -6.598502077
     17     17      0      0      0     -1 ( 0, 0, 0) 0   0       -6.289390392       -6.289390392
     18     18      0      0      0      1 ( 0, 0, 0) 0   0       -6.289390392       -6.289390392
     19     19      0      0      0     -1 ( 0, 0, 0) 0   0       -4.922246571       -4.922246571
     20     20      0      0      0      1 ( 0, 0, 0) 0   0       -4.922246571       -4.922246571
     21     21      0      0      0     -1 ( 0, 0, 0) 0   0       -4.922246571       -4.922246571
     22     22      0      0      0      1 ( 0, 0, 0) 0   0       -4.922246571       -4.922246571
     23     23      0      0      0     -1 ( 0, 0, 0) 0   0       -4.922246571       -4.922246571
     24     24      0      0      0      1 ( 0, 0, 0) 0   0       -4.922246571       -4.922246571
     25     25      0      0      0     -1 ( 0, 0, 0) 0   0       -4.922246571       -4.922246571
     26     26      0      0      0      1 ( 0, 0, 0) 0   0       -4.922246571       -4.922246571
     27     27      0      0      0     -1 ( 0, 0, 0) 0   0       -4.922246571       -4.922246571
     28     28      0      0      0      1 ( 0, 0, 0) 0   0       -4.922246571       -4.922246571
 Turning Symmetry off
*** READING PRIMITIVE INTEGRALS FROM FCIDUMP ***
 UMatSize:                  19306
Memory required for integral storage:     0.1472930908     Mb/Shared Memory
Two-electron integrals with a magnitude over    0.1000000E-07 are screened
Ignoring integral (chem. notation) (   0   0|   0   0):   5.000000000000000E-199
 Number of removed two-index integrals:                      1
 Number of non-zero integrals:                  17578
 ECORE=  0.000000000000000E+000
 Setting normal GetUMatEl routine
 Six-index integrals require  1.4788285E-03 GB
 Reading                119548 integrals
 Defining FDet according to input
 Fermi det (D0):(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10)
 Symmetry:  ( 0, 0, 0) 0
 Fock operator energy:  -182.616103290409     
 Setting normal GetUMatEl routine
 Number of simultaneous walker distributions:            1
 Number of sign components in bit representation of determinant:            1
Setting integer length of determinants as bit-strings to:      3
Setting integer bit-length of determinants as bit-strings to:     64
 SYMMETRY MULTIPLICATION TABLE
 No Symmetry table found.
           1  Symmetry PAIRS
           1  DISTINCT ORBITAL PAIR PRODUCT SYMS
 Symmetry and spin of orbitals correctly set up for excitation generators.
 Simply transferring this into a spin orbital representation.
 Not storing the H matrix.
 <D0|H|D0>=  -128.753084290652     
 <D0|T|D0>=  -182.616103290409     
 FDet has     5 alpha electrons, and     5 beta electrons.
               10  alpha-alpha occupied electron pairs
               10  beta-beta occupied electron pairs
               25  alpha-beta occupied electron pairs
               36 alpha-alpha (vacant) hole pairs
               36 beta-beta (vacant) hole pairs
               81 alpha-beta (vacant) hole pairs
 
 Performing Parallel FCIQMC....
 
 Generated reference determinants:
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10) E =   -128.753084291
Symmetry of reference determinant is:          0
Symmetry of reference determinant from spin orbital symmetry info is:          0
*********** INITIATOR METHOD IN USE ***********
Starting with only the reference determinant in the fixed initiator space.
Value for seed is:            7
Reference Energy set to:      -128.7530842907
Highest energy determinant is (approximately):     -3.95089277119519    
Corresponding to a correlation energy of:      124.802191519457    
 Calculating approximate pDoubles for use with excitation generator by looking a excitations from reference.
   2745 double excitations, and      90 single excitations found from reference. This will be used to calculate pDoubles.
 pDoubles set to:       0.968254
 pSingles set to:       0.031746
Initial Diagonal Shift:         1.5000000000
 Connectivity of HF determinant is:         2835
 pTriples set to   0.100000001490116     
Low memory requested for walkers, so increasing memory to 20Mb to avoid memory errors
Memory allocated for a maximum particle number per node of:         655360
 Determinant related persistent storage requires:      10.000000 Mb / processor
Spawning vectors allowing for a total of        62500 particles to be spawned in any one iteration per core.
 Memory requirement   0.953674316406250      MB
Storing walkers in hash-table. Algorithm is now formally linear scaling with walker number
Length of hash-table:            8750
Length of hash-table as a fraction of targetwalkers:              0.70000
Reference processor is:        1
Initial reference is: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10)
Initial number of particles set to         40 and shift will be held at     1.500 until particle number gets to           50000
 Initial memory (without excitgens + temp arrays) consists of :      17.861023 Mb/Processor
 Only one array of memory to store main particle list allocated...
 Initial memory allocation sucessful...
 =============================================
 Using initial time-step:   1.000000000000000E-003
Will dynamically update timestep to limit spawning probability to   2.00000
 pTriples set to   0.100000001490116     
 
 Updating time-step. New time-step =   1.923176519882740E-003
 Updating singles/doubles bias. pSingles =   5.471184703932130E-002
  pDoubles =   0.928655405591634     
 Updating triple-excitation bias. pTriples =  1.759542560324063E-002
 Updating time-step. New time-step =   1.886043805823126E-003
 Updating singles/doubles bias. pSingles =   7.296348141866033E-002
  pDoubles =   0.911039861085404     
 Updating triple-excitation bias. pTriples =  1.725569292611634E-002
 Updating time-step. New time-step =   1.824759514677142E-003
 Updating singles/doubles bias. pSingles =   7.059263763206319E-002
  pDoubles =   0.913890912114740     
 Updating triple-excitation bias. pTriples =  1.669499390844518E-002
 Updating time-step. New time-step =   1.813336746796541E-003
 Updating singles/doubles bias. pSingles =   7.641061226458859E-002
  pDoubles =   0.908266591556000     
 Updating triple-excitation bias. pTriples =  1.659048532051875E-002
 Updating time-step. New time-step =   1.811170232966738E-003
 Updating singles/doubles bias. pSingles =   7.631931943191016E-002
  pDoubles =   0.908374678768000     
 Updating triple-excitation bias. pTriples =  1.657066356598058E-002
 Updating triple-excitation bias. pTriples =  1.759189352768440E-002
 Updating time-step. New time-step =   1.801032110905694E-003
 Updating singles/doubles bias. pSingles =   7.589211796739122E-002
  pDoubles =   0.907942072911408     
 Updating triple-excitation bias. pTriples =  1.749342196459096E-002
 Updating triple-excitation bias. pTriples =  2.041979907820985E-002
 Updating triple-excitation bias. pTriples =  2.331174783468052E-002
 Updating time-step. New time-step =   1.786748218060340E-003
 Updating singles/doubles bias. pSingles =   8.322116995073586E-002
  pDoubles =   0.895576611128255     
 Updating triple-excitation bias. pTriples =  2.312686356410466E-002
 Updating triple-excitation bias. pTriples =  2.947989635546863E-002
 Updating time-step. New time-step =   1.776989906160091E-003
 Updating singles/doubles bias. pSingles =   8.276665815949731E-002
  pDoubles =   0.890341076438415     
 Updating triple-excitation bias. pTriples =  2.931889212414164E-002
 Updating time-step. New time-step =   1.767174997941694E-003
 Updating singles/doubles bias. pSingles =   8.230951028794058E-002
  pDoubles =   0.890933430226004     
 Updating triple-excitation bias. pTriples =  2.915695409947084E-002
 Updating triple-excitation bias. pTriples =  3.359965369514539E-002
 Updating time-step. New time-step =   1.760018982770432E-003
 Updating singles/doubles bias. pSingles =   8.197620537753514E-002
  pDoubles =   0.887303418214585     
 Updating triple-excitation bias. pTriples =  3.346359493929400E-002
 Updating time-step. New time-step =   1.756012311980106E-003
 Updating singles/doubles bias. pSingles =   8.178958712466214E-002
  pDoubles =   0.887553740486384     
 Updating triple-excitation bias. pTriples =  3.338741530163378E-002
 Updating time-step. New time-step =   1.749626769353997E-003
 Updating singles/doubles bias. pSingles =   8.149216842697232E-002
  pDoubles =   0.887952744816778     
 Updating triple-excitation bias. pTriples =  3.326600569526047E-002
 Updating triple-excitation bias. pTriples =  3.329127488044418E-002
Bloom of more than n_add on triple excit: A max of       2.72 particles created.        1 blooms occurred.
 Updating triple-excitation bias. pTriples =  4.528024242650205E-002
 Updating time-step. New time-step =   1.729340861440400E-003
 Updating singles/doubles bias. pSingles =   8.054731398524514E-002
  pDoubles =   0.878302356457295     
 Updating triple-excitation bias. pTriples =  4.475524427017611E-002
 Updating time-step. New time-step =   1.727394975027396E-003
 Updating singles/doubles bias. pSingles =   8.158189920150254E-002
  pDoubles =   0.877360325368059     
 Updating triple-excitation bias. pTriples =  4.470488483920571E-002
Bloom of more than n_add on single excit: A max of       2.23 particles created.        1 blooms occurred.
 Updating time-step. New time-step =   1.711506763495250E-003
 Updating singles/doubles bias. pSingles =   9.002931352850489E-002
  pDoubles =   0.869664718951725     
 Updating triple-excitation bias. pTriples =  4.429369881799232E-002
 Updating time-step. New time-step =   1.707052760792571E-003
 Updating singles/doubles bias. pSingles =   9.239740928094331E-002
  pDoubles =   0.867506133670515     
 Updating triple-excitation bias. pTriples =  4.417842947845194E-002
 Updating singles/doubles bias. pSingles =   9.238318583421190E-002
  pDoubles =   0.867525901201708     
 Updating triple-excitation bias. pTriples =  4.417162875164311E-002
 Updating triple-excitation bias. pTriples =  4.490200683615870E-002
 Updating time-step. New time-step =   1.694780996318770E-003
 Updating singles/doubles bias. pSingles =   9.876918324449856E-002
  pDoubles =   0.861048471026739     
 Updating triple-excitation bias. pTriples =  4.458607604367340E-002
Moving load balancing block       114 from processor      1 to      0
Moving load balancing block       151 from processor      1 to      0
Moving load balancing block       183 from processor      1 to      0
Moving load balancing block       116 from processor      1 to      0
Moving load balancing block       119 from processor      1 to      3
Moving load balancing block       169 from processor      1 to      0
Moving load balancing block       148 from processor      1 to      3
Moving load balancing block       112 from processor      1 to      0
Moving load balancing block       121 from processor      1 to      3
Moving load balancing block       125 from processor      1 to      0
Moving load balancing block       168 from processor      1 to      3
Moving load balancing block       181 from processor      1 to      0
Moving load balancing block       101 from processor      1 to      3
Moving load balancing block       102 from processor      1 to      0
Moving load balancing block       113 from processor      1 to      3
Moving load balancing block       132 from processor      1 to      0
Moving load balancing block       174 from processor      1 to      3
Moving load balancing block       178 from processor      1 to      2
Moving load balancing block       191 from processor      1 to      0
Moving load balancing block       107 from processor      1 to      3
Moving load balancing block       117 from processor      1 to      2
Moving load balancing block       131 from processor      1 to      0
Moving load balancing block       188 from processor      1 to      3
Moving load balancing block       193 from processor      1 to      2
Moving load balancing block       124 from processor      1 to      0
Moving load balancing block       128 from processor      1 to      3
Moving load balancing block       140 from processor      1 to      2
Moving load balancing block       156 from processor      1 to      0
Moving load balancing block       170 from processor      1 to      3
Moving load balancing block       195 from processor      1 to      2
Moving load balancing block       130 from processor      1 to      0
Moving load balancing block       136 from processor      1 to      3
Moving load balancing block       154 from processor      1 to      2
Moving load balancing block       160 from processor      1 to      0
Moving load balancing block       164 from processor      1 to      3
Moving load balancing block       141 from processor      1 to      2
Moving load balancing block       149 from processor      1 to      0
Moving load balancing block       155 from processor      1 to      3
Moving load balancing block       159 from processor      1 to      2
Moving load balancing block       105 from processor      1 to      0
Moving load balancing block       114 from processor      0 to      1
Bloom of more than n_add on triple excit: A max of       2.05 particles created.        1 blooms occurred.
 Updating triple-excitation bias. pTriples =  4.572575520069636E-002
Bloom of more than n_add on single excit: A max of       2.00 particles created.        1 blooms occurred.
 Updating singles/doubles bias. pSingles =   9.886586196773024E-002
  pDoubles =   0.859933519267020     
 Updating triple-excitation bias. pTriples =  4.572085001153790E-002
 Updating singles/doubles bias. pSingles =   9.883987027639617E-002
  pDoubles =   0.859969154491308     
 Updating triple-excitation bias. pTriples =  4.570883006656013E-002
 Updating time-step. New time-step =   1.689116574074568E-003
 Updating singles/doubles bias. pSingles =   9.854599661328678E-002
  pDoubles =   0.860372105712821     
 Updating triple-excitation bias. pTriples =  4.557292720377266E-002
 Updating time-step. New time-step =   1.673068082024228E-003
 Updating singles/doubles bias. pSingles =   0.107110815423987     
  pDoubles =   0.852584226118263     
 Updating triple-excitation bias. pTriples =  4.513993354829263E-002
 Updating time-step. New time-step =   1.663261302977743E-003
 Updating singles/doubles bias. pSingles =   0.112344533669056     
  pDoubles =   0.847821622470422     
 Updating triple-excitation bias. pTriples =  4.487534338651898E-002
Exiting the single particle growth phase on iteration:          1700 - Shift can now change for population1
Moving load balancing block         9 from processor      0 to      1
Moving load balancing block        41 from processor      0 to      1
Moving load balancing block        81 from processor      0 to      1
Moving load balancing block       256 from processor      2 to      1
Moving load balancing block       112 from processor      0 to      1
Moving load balancing block       254 from processor      2 to      1
Moving load balancing block        95 from processor      0 to      1
Moving load balancing block       249 from processor      2 to      1
Moving load balancing block        14 from processor      0 to      1
Moving load balancing block       211 from processor      2 to      1

============ Semi-stochastic initialisation ============
Generating the deterministic space...
Total size of deterministic space:     1000
Size of deterministic space on this processor:      266
Generating the Hamiltonian in the deterministic space...
Time to create auxiliary arrays:    0.001
Time to sort auxiliary arrays:    0.000
Arrays for Hamiltonian successfully allocated...
Time to create the Hamiltonian:    0.023
total_time:    0.024
Semi-stochastic initialisation complete.
Time (seconds) taken for semi-stochastic initialisation:    0.108

Beginning to average shift value on iteration:           2700
Bloom of more than n_add on single excit: A max of       2.03 particles created.        1 blooms occurred.
Bloom of more than n_add on single excit: A max of       2.01 particles created.        1 blooms occurred.
Bloom of more than n_add on double excit: A max of       2.00 particles created.        1 blooms occurred.
Bloom of more than n_add on double excit: A max of       2.00 particles created.        1 blooms occurred.
Total iteration number limit reached. Finishing FCIQMC loop...
 - - - - - - - - - - - - - - - - - - - - - - - -
 Total loop-time:    77.4694972857833     
 Time lost due to load imbalance:    3.37707912921906     
 - - - - - - - - - - - - - - - - - - - - - - - -
 
Current reference: 
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10)
 Number of superinitiators           1
 
Input DEFINEDET line (includes frozen orbs):
definedet    1-10
 
Most occupied         15 determinants as excitations from reference: 
 
 Excitation   ExcitLevel   Seniority    Walkers    Amplitude    Init?   Proc
1111111111000000000000000000    0    0    3836.343      0.96669  Y      1
1111110011001100000000000000    2    0   -225.2925      0.05677  Y      3
1111111100000011000000000000    2    0   -200.7975      0.05060  Y      2
1111001111110000000000000000    2    0   -192.5904      0.04853  Y      1
1111111001000110000000000000    2    4   -164.1416      0.04136  Y      1
1111110110001001000000000000    2    4   -163.9010      0.04130  Y      0
1111100111011000000000000000    2    4   -160.7420      0.04050  Y      3
1111011011100100000000000000    2    4   -157.9945      0.03981  Y      2
1110110111001000010000000000    2    4   -146.4485      0.03690  Y      0
1111101101010010000000000000    2    4   -145.6891      0.03671  Y      2
1111101110010001000000000000    2    4    145.3109      0.03662  Y      0
1101111011000100100000000000    2    4   -144.7652      0.03648  Y      1
1111011101100010000000000000    2    4    144.7045      0.03646  Y      1
1111011110100001000000000000    2    4   -144.0372      0.03629  Y      1
1110111101000010010000000000    2    4   -136.6519      0.03443  Y      3
 

 Load balancing information based on the last iteration:
 Mean number of determinants/process    6109.7500000000
 Min number of determinants/process               4276
 Max number of determinants/process               6985


Calculating approximate errorbar for energy estimates...

Attempting automatic reblocking analysis on data from iteration:         1700
Reading back in FCIMCStats datafile...
Number of comment lines found in file:            3
Number of data points found in file:          500
Number of useable data points:          330
Relaxation time for projected energy estimated to be       32 update cycles.
Relaxation time for shift estimated to be        0 update cycles.
Number of blocks assumed for calculation of error in projected energy denominator:       9
Number of blocks assumed for calculation of error in projected energy numerator:       9
Number of blocks assumed for calculation of error in shift:      20
ProjE_denominator:       3825.3210338820 +/-        2.5660466     Relative error:       0.6708055641E-03
ProjE_numerator:         -319.5569651447 +/-       0.24621639     Relative error:       0.7704929466E-03
 Current reference energy                            -128.753084290652
 Projected correlation energy                          -0.083537293292
 Estimated error in Projected correlation energy        0.000034090176
 Shift correlation energy                              -0.083042285125
 Estimated error in shift correlation energy            0.002543036588

 Projected and shift energy estimates agree within errorbars: EDiff =      0.00049501

 Total projected energy        -128.83662158 +/-    0.340902E-04
 Total shift energy            -128.83612658 +/-    0.254304E-02


 Final energy estimate for state 1:     -128.83669929737    
 
 ================================================================
 Memory usage
 Maximum memory defined is (MB) :   99999.0
 Maximum memory used is    (MB) :      29.6
 
 Large memory allocations:
 
 Name              Allocated in       Deallocated in         Size
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 WalkVecDets       InitFCIMCPar       DeallocFciMCMemPar   15.0MB
 arr               init_global_det_datclean_global_det_da  10.0MB
 LMat              shared_alloc       shared_dealloc        1.5MB
 arr               InitFCIMCPar       DeallocFciMCMemPar    1.4MB
 arr               InitFCIMCPar       DeallocFciMCMemPar    1.4MB
 UMat              IntInit            IntCleanup          150.8KB
 amps_all_procs    generate_space_mostgenerate_space_most  31.2KB
 largest_states    generate_space_mostgenerate_space_most  23.4KB
 full_determ_vecs  init_semi_stochastiend_semistoch         7.8KB
 full_determ_vecs_ainit_semi_stochastiend_semistoch         7.8KB
 ================================================================

 ================================================================
 Timing report.

 Timing of most expensive procedures.
 Procedure                                 Calls       total time
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 WalkerTime                                5000     66.06
 AnnMainTime                               5000      6.36
 DeathTime                                 5000      2.71
 SortTime                                  5000      1.01
 AnnihilTime                               5000      0.65
 Compress Sort interface                   5000      0.29
 SemiStochMultiplyTime                     3200      0.28
 SemiStochInitTime                            1      0.11
 NECICUBE                                     1      0.09
 Compression interface                     5000      0.05
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 Total                                  77.62

 Global wall clock time         77.92
 ================================================================
 Calculation ended 27/04/2020 at 13:51:14
 ================================================================


==> anc/output_file_energy_with_8b_walkers.txt <==
    0:  Number of processors:        16000
    0:  Processor            1 /       16000  as head node.
    0:  Sum:    128008000
    0:  Memory Manager initialised with  99999.0 MB
    0: 
    0:  ================================================================
    0:  Compiled on Mar 30 2019 at 07:54:49
    0:  Compiled using configuration:
    0:      cmake-Intel-par-CLUSTER
    0:  VCS BASE repository version:
    0:      c49b9c96a1057fa4c941bb1767d83598b8ba9e09
    0:  Working directory: 
    0:      /cobra/ptmp/ndattani/femoco/R1/1b/c/c/c/c/c/c/c/c/2b/c/c/c/c/c/c/c/8b/c/256/384/512/448/400
    0:  Running on: co2000
    0:  Started running on 28/06/2019 at 19:14:37
    0:  ================================================================
    0: 
    0:  Reading from STDIN
    0:  Using the default set of defaults.
    0: 
    0: ****************************************************************
    0: 
    0:  title
    0:  system read
    0:  electrons 54
    0:  spin-restrict 0
    0:  nonuniformrandexcits 4ind-weighted-part-exact
    0:  nobrillouintheorem
    0:  molpromimic
    0:  endsys
    0:  calc
    0:  time 1413
    0:  methods
    0:  method vertex fcimc
    0:  endmethods
    0:  diagshift 0.0
    0:  shiftdamp 0.1
    0:   totalwalkers 8e9
    0:   STARTSINGLEPART 10000
    0:   readpops
    0:  proje-changeref 1.2
    0:   trial-wavefunction
    0:     read-trial
    0:   semi-stochastic
    0:    read-core
    0:  tau 0.001 search
    0:  truncinitiator
    0:  addtoinitiator 3
    0:  maxwalkerbloom 1
    0:  allrealcoeff
    0:  realspawncutoff 0.3
    0:  memoryfacpart  2.5
    0:  memoryfacspawn  2.1
    0:  stepsshift 10
    0:  jump-shift
    0:  en2-initiator
    0:  endcalc
    0:  integral
    0:  endint
    0:  logging
    0:  write-core
    0:  write-trial
    0:  hist-excit-tofrom
    0:  popsfiletimer 0.25
    0:  printorboccs 1000
    0:  writeinitiators
    0:  calcrdmonfly 3 0000 10
    0:  hdf5-pops-write
    0:  hdf5-pops-read
    0:  write-spin-free-rdm
    0:  diagflyonerdm
    0:  PRINTRODUMP
    0:  endlog
    0:  end
    0: 
    0: ****************************************************************
    0: 
    0:  RDM on fly
    0:  unspecified
    0:  Filling RDMs without explicitly specifying the number of replica simplations
    0:  Defaulting to using 2 replicas
    0:  Allocating each processor as a separate node.
    0:  I am the node root for node            0
    0: ======== SYSTEM ==========
    0:   NUMBER OF ELECTRONS :    54
    0:   Restricting the spin state of the system, TSPN :  T
    0:   GLOBAL MS :            0
    0:   *** GENERIC SYSTEM ***  
    0:  Only one irrep found. Turning off symmetry for rest of calculation.
    0:   NUMBER OF SPIN ORBITALS IN BASIS :   108
    0: *** CREATING BASIS FNs FROM FCIDUMP ***
    0:   Maximum number of symmetries:   1
    0:  Turning Symmetry off
    0:   Generating abelian symmetry table with  0 generators
    0:   Number of symmetry classes: 1
    0:  
    0: Ordering Basis (Closed):    0   0   0   0   0   0   0   0
    0: Ordering Basis (Open  ):    0   0   0   0   0   0   0   0
    0:  Turning Symmetry off
    0: *** READING PRIMITIVE INTEGRALS FROM FCIDUMP ***
    0:  UMatSize:                1103355
    0: Memory required for integral storage:      8.417930603     Mb/Shared Memory
    0: Two-electron integrals with a magnitude over    0.1000000E-07 are screened
    0: Ignoring integral (chem. notation) (  15   1|  17  14):   1.615616620460000E-009
    0: Ignoring integral (chem. notation) (  15   4|  25  14):  -1.142917490590000E-009
    0: Ignoring integral (chem. notation) (  16   9|  25  22):  -7.900136823290000E-009
    0: Ignoring integral (chem. notation) (  22  15|  26   1):  -1.751551176990000E-009
    0: Ignoring integral (chem. notation) (  12   4|  27  15):  -1.086016526350000E-009
    0: Ignoring integral (chem. notation) (  22  15|  28  20):   7.849162098449999E-009
    0: Ignoring integral (chem. notation) (  23   3|  30   7):   9.698570973080000E-011
    0: Ignoring integral (chem. notation) (  17   6|  30  11):  -3.506897537320000E-009
    0: Ignoring integral (chem. notation) (  22  12|  30  11):  -6.872341781400000E-009
    0: Ignoring integral (chem. notation) (  24   2|  30  14):   6.650491111410000E-009
    0: Ignoring integral (chem. notation) (  26  19|  30  15):  -4.430208754460000E-009
    0: Ignoring integral (chem. notation) (  28  19|  30  15):  -7.049303192940000E-009
    0: Ignoring integral (chem. notation) (  30  17|  30  15):   3.483669828460000E-009
    0: Ignoring integral (chem. notation) (  21  15|  30  18):   8.092971832170001E-010
    0: Ignoring integral (chem. notation) (  29  15|  30  20):   5.636007501680000E-010
    0: Ignoring integral (chem. notation) (  27  15|  31   8):   6.775780423420000E-009
    0: Ignoring integral (chem. notation) (  31  27|  31  15):   3.218211574580000E-009
    0: Ignoring integral (chem. notation) (  30  12|  31  19):   9.851622182100000E-009
    0: Ignoring integral (chem. notation) (  30  15|  32   8):  -4.500603188680000E-009
    0: Ignoring integral (chem. notation) (  29  15|  33   3):   7.072761898590000E-009
    0: Ignoring integral (chem. notation) (  25   1|  33  22):   7.292319897780000E-009
    0: Ignoring integral (chem. notation) (  26   1|  33  27):  -3.690706844740000E-009
    0: Ignoring integral (chem. notation) (  26   9|  33  27):   4.759882491700000E-009
    0: Ignoring integral (chem. notation) (  30  13|  33  28):   3.197434320980000E-009
    0: Ignoring integral (chem. notation) (  28  22|  33  30):   4.977004555550000E-009
    0: Ignoring integral (chem. notation) (  27  15|  33  32):   3.326734809610000E-009
    0: Ignoring integral (chem. notation) (  25  15|  34  20):   6.543081187360000E-009
    0: Ignoring integral (chem. notation) (  25  14|  34  23):   2.962165744130000E-010
    0: Ignoring integral (chem. notation) (  19  15|  34  25):  -8.515072515320001E-009
    0: Ignoring integral (chem. notation) (  22  11|  34  25):   8.621333766150000E-009
    0: Ignoring integral (chem. notation) (  28  20|  34  25):   6.548946197680000E-009
    0: Ignoring integral (chem. notation) (  21   1|  34  27):   1.355806694700000E-009
    0: Ignoring integral (chem. notation) (  25  15|  34  29):  -9.402439550440000E-009
    0: Ignoring integral (chem. notation) (  20  15|  35   5):  -3.154115909660000E-009
    0: Ignoring integral (chem. notation) (  34  23|  35  29):  -4.339861518510000E-009
    0: Ignoring integral (chem. notation) (  17   6|  36  15):  -4.299825898510000E-009
    0: Ignoring integral (chem. notation) (  16  13|  37  15):   9.188291673700001E-009
    0: Ignoring integral (chem. notation) (  29  15|  37  15):  -6.276607853490000E-009
    0: Ignoring integral (chem. notation) (  26   7|  37  31):  -6.894658899490000E-009
    0: Ignoring integral (chem. notation) (  15  13|  38  18):  -7.588036582740000E-009
    0: Ignoring integral (chem. notation) (  33  30|  38  21):  -7.309069991810000E-009
    0: Ignoring integral (chem. notation) (  30   2|  38  32):   4.917889341720000E-009
    0: Ignoring integral (chem. notation) (  25  12|  39  31):   7.751084768929999E-009
    0: Ignoring integral (chem. notation) (  30  12|  39  32):  -3.503584164830000E-009
    0: Ignoring integral (chem. notation) (  36  10|  40  15):  -3.268581991230000E-009
    0: Ignoring integral (chem. notation) (  18  13|  40  23):   8.057037923330000E-009
    0: Ignoring integral (chem. notation) (  24  21|  40  32):   3.921456991360000E-011
    0: Ignoring integral (chem. notation) (  35  28|  41   8):  -7.648935106859999E-009
    0: Ignoring integral (chem. notation) (  19  11|  41  15):  -9.235792817320000E-009
    0: Ignoring integral (chem. notation) (  30  13|  41  28):   7.981487828160000E-009
    0: Ignoring integral (chem. notation) (  34  31|  42  19):   9.774584312850001E-009
    0: Ignoring integral (chem. notation) (  41  15|  42  25):   5.455241039250000E-009
    0: Ignoring integral (chem. notation) (  15  14|  43  29):  -8.933351330659999E-009
    0: Ignoring integral (chem. notation) (  36  33|  43  30):  -3.417513882330000E-010
    0: Ignoring integral (chem. notation) (  25  10|  43  32):  -5.817167453750000E-010
    0: Ignoring integral (chem. notation) (  36  35|  44  11):   8.862891970329999E-009
    0: Ignoring integral (chem. notation) (  15  12|  44  16):   4.846321032040000E-009
    0: Ignoring integral (chem. notation) (  31   4|  44  18):   3.428182845370000E-009
    0: Ignoring integral (chem. notation) (  34  19|  44  20):  -7.501879546690001E-009
    0: Ignoring integral (chem. notation) (  32  25|  44  24):   9.499972124850001E-011
    0: Ignoring integral (chem. notation) (  21   1|  44  31):   5.986957657350000E-009
    0: Ignoring integral (chem. notation) (  27  18|  44  38):  -5.995012706170000E-009
    0: Ignoring integral (chem. notation) (  20   7|  45   4):   2.311757020750000E-009
    0: Ignoring integral (chem. notation) (  33   5|  45   4):   2.649622795160000E-010
    0: Ignoring integral (chem. notation) (  20  15|  45  18):  -6.901401948240000E-009
    0: Ignoring integral (chem. notation) (  25  13|  45  26):   7.202683480340000E-009
    0: Ignoring integral (chem. notation) (  13   3|  45  27):   2.970222950110000E-009
    0: Ignoring integral (chem. notation) (  43  30|  46   3):  -8.324265903190000E-009
    0: Ignoring integral (chem. notation) (  25  15|  46  15):   1.357355503710000E-009
    0: Ignoring integral (chem. notation) (  24  21|  46  18):   7.281493852019999E-010
    0: Ignoring integral (chem. notation) (  11   7|  46  27):  -5.630991632390000E-009
    0: Ignoring integral (chem. notation) (  15  12|  46  30):   4.120294148540000E-009
    0: Ignoring integral (chem. notation) (  25  10|  47   5):   4.670975099570000E-009
    0: Ignoring integral (chem. notation) (  45  36|  47  11):  -2.561414431720000E-009
    0: Ignoring integral (chem. notation) (  29   3|  47  18):  -7.564191581859999E-009
    0: Ignoring integral (chem. notation) (  30   5|  47  22):   9.483663958840000E-009
    0: Ignoring integral (chem. notation) (  21  11|  48  10):  -6.137331968840000E-009
    0: Ignoring integral (chem. notation) (  48  21|  48  14):  -3.787804479850000E-009
    0: Ignoring integral (chem. notation) (  25  22|  48  15):  -2.633148064650000E-009
    0: Ignoring integral (chem. notation) (  46  16|  48  15):   4.092955798410000E-009
    0: Ignoring integral (chem. notation) (  46  31|  48  17):  -8.552471282570000E-009
    0: Ignoring integral (chem. notation) (  27  15|  48  25):   7.002762070850000E-010
    0: Ignoring integral (chem. notation) (  21  15|  48  33):   6.346178455930000E-009
    0: Ignoring integral (chem. notation) (  37  21|  48  48):   2.049846186600000E-009
    0: Ignoring integral (chem. notation) (  35  15|  49   9):  -3.927215275390000E-009
    0: Ignoring integral (chem. notation) (  40  34|  49  15):   9.092553260589999E-009
    0: Ignoring integral (chem. notation) (  32  19|  49  25):   5.501686651020000E-009
    0: Ignoring integral (chem. notation) (  33  30|  50  31):  -7.750720465660000E-009
    0: Ignoring integral (chem. notation) (  25  15|  50  37):  -6.476892426850000E-010
    0: Ignoring integral (chem. notation) (  30  15|  50  37):   4.898782231710000E-009
    0: Ignoring integral (chem. notation) (  33  18|  50  46):  -8.970215250950001E-009
    0: Ignoring integral (chem. notation) (  35  30|  51   6):  -2.666861059500000E-009
    0: Ignoring integral (chem. notation) (  34  21|  51  17):  -1.681749182200000E-009
    0: Ignoring integral (chem. notation) (  28  15|  51  18):  -1.934217068990000E-009
    0: Ignoring integral (chem. notation) (  48  21|  51  18):  -7.899155641200000E-009
    0: Ignoring integral (chem. notation) (  18  13|  51  27):   6.557483250010000E-009
    0: Ignoring integral (chem. notation) (  32  25|  51  28):  -8.591848957190000E-009
    0: Ignoring integral (chem. notation) (  46  30|  51  29):   6.956862983050000E-009
    0: Ignoring integral (chem. notation) (  49  14|  51  29):  -6.095149186520000E-009
    0: Ignoring integral (chem. notation) (  47  28|  51  31):   2.564968531580000E-009
    0:  Ignored more than 100 integrals.
    0:  Further threshold truncations not reported explicitly
    0:  Number of removed two-index integrals:                    118
    0:  Number of non-zero integrals:                1103237
    0:  ECORE=  -13212.9703260000     
    0:  Setting normal GetUMatEl routine
    0:  N_alpha:27 ; N_beta:27 ; LMS: 0 ; NEl:54
    0:  Fermi det (D0):(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54)
    0:  Symmetry:  ( 0, 0, 0) 0
    0: NECI called from MOLPRO, so assuming orbitals ordered by occupation number.
    0: Calculating orbital energies...
    0: Reordering basis by orbital energies...
    0:  
    0: Ordering Basis (Closed):    0   0   0   0   0   0   0   0
    0: Ordering Basis (Open  ):    0   0   0   0   0   0   0   0
    0:       1     41      0      0      0     -1 ( 0, 0, 0) 0   0       -2.513525501       -2.513525501 #
    0:       2     42      0      0      0      1 ( 0, 0, 0) 0   0       -2.513525501       -2.513525501 #
    0:       3     45      0      0      0     -1 ( 0, 0, 0) 0   0       -1.701027477       -1.701027477 #
    0:       4     46      0      0      0      1 ( 0, 0, 0) 0   0       -1.701027477       -1.701027477 #
    0:       5     31      0      0      0     -1 ( 0, 0, 0) 0   0       -1.456082221       -1.456082221 #
    0:       6     32      0      0      0      1 ( 0, 0, 0) 0   0       -1.456082221       -1.456082221 #
    0:       7     43      0      0      0     -1 ( 0, 0, 0) 0   0       -1.001243300       -1.001243300 #
    0:       8     44      0      0      0      1 ( 0, 0, 0) 0   0       -1.001243300       -1.001243300 #
    0:       9     53      0      0      0     -1 ( 0, 0, 0) 0   0       -0.981682673       -0.981682673 #
    0:      10     54      0      0      0      1 ( 0, 0, 0) 0   0       -0.981682673       -0.981682673 #
    0:      11     39      0      0      0     -1 ( 0, 0, 0) 0   0       -0.908678976       -0.908678976 #
    0:      12     40      0      0      0      1 ( 0, 0, 0) 0   0       -0.908678976       -0.908678976 #
    0:      13     37      0      0      0     -1 ( 0, 0, 0) 0   0       -0.884844573       -0.884844573 #
    0:      14     38      0      0      0      1 ( 0, 0, 0) 0   0       -0.884844573       -0.884844573 #
    0:      15     51      0      0      0     -1 ( 0, 0, 0) 0   0       -0.856691533       -0.856691533 #
    0:      16     52      0      0      0      1 ( 0, 0, 0) 0   0       -0.856691533       -0.856691533 #
    0:      17     33      0      0      0     -1 ( 0, 0, 0) 0   0       -0.844549179       -0.844549179 #
    0:      18     34      0      0      0      1 ( 0, 0, 0) 0   0       -0.844549179       -0.844549179 #
    0:      19     47      0      0      0     -1 ( 0, 0, 0) 0   0       -0.841636616       -0.841636616 #
    0:      20     48      0      0      0      1 ( 0, 0, 0) 0   0       -0.841636616       -0.841636616 #
    0:      21     35      0      0      0     -1 ( 0, 0, 0) 0   0       -0.822931687       -0.822931687 #
    0:      22     36      0      0      0      1 ( 0, 0, 0) 0   0       -0.822931687       -0.822931687 #
    0:      23      1      0      0      0     -1 ( 0, 0, 0) 0   0       -0.775632503       -0.775632503 #
    0:      24      2      0      0      0      1 ( 0, 0, 0) 0   0       -0.775632503       -0.775632503 #
    0:      25      3      0      0      0     -1 ( 0, 0, 0) 0   0       -0.770080730       -0.770080730 #
    0:      26      4      0      0      0      1 ( 0, 0, 0) 0   0       -0.770080730       -0.770080730 #
    0:      27      5      0      0      0     -1 ( 0, 0, 0) 0   0       -0.763755027       -0.763755027 #
    0:      28      6      0      0      0      1 ( 0, 0, 0) 0   0       -0.763755027       -0.763755027 #
    0:      29     49      0      0      0     -1 ( 0, 0, 0) 0   0       -0.761523435       -0.761523435 #
    0:      30     50      0      0      0      1 ( 0, 0, 0) 0   0       -0.761523435       -0.761523435 #
    0:      31      7      0      0      0     -1 ( 0, 0, 0) 0   0       -0.761256578       -0.761256578 #
    0:      32      8      0      0      0      1 ( 0, 0, 0) 0   0       -0.761256578       -0.761256578 #
    0:      33      9      0      0      0     -1 ( 0, 0, 0) 0   0       -0.757887650       -0.757887650 #
    0:      34     10      0      0      0      1 ( 0, 0, 0) 0   0       -0.757887650       -0.757887650 #
    0:      35     11      0      0      0     -1 ( 0, 0, 0) 0   0       -0.754256469       -0.754256469 #
    0:      36     12      0      0      0      1 ( 0, 0, 0) 0   0       -0.754256469       -0.754256469 #
    0:      37     13      0      0      0     -1 ( 0, 0, 0) 0   0       -0.750608242       -0.750608242 #
    0:      38     14      0      0      0      1 ( 0, 0, 0) 0   0       -0.750608242       -0.750608242 #
    0:      39     15      0      0      0     -1 ( 0, 0, 0) 0   0       -0.747551902       -0.747551902 #
    0:      40     16      0      0      0      1 ( 0, 0, 0) 0   0       -0.747551902       -0.747551902 #
    0:      41     17      0      0      0     -1 ( 0, 0, 0) 0   0       -0.739444136       -0.739444136 #
    0:      42     18      0      0      0      1 ( 0, 0, 0) 0   0       -0.739444136       -0.739444136 #
    0:      43     19      0      0      0     -1 ( 0, 0, 0) 0   0       -0.734916809       -0.734916809 #
    0:      44     20      0      0      0      1 ( 0, 0, 0) 0   0       -0.734916809       -0.734916809 #
    0:      45     21      0      0      0     -1 ( 0, 0, 0) 0   0       -0.728146069       -0.728146069 #
    0:      46     22      0      0      0      1 ( 0, 0, 0) 0   0       -0.728146069       -0.728146069 #
    0:      47     23      0      0      0     -1 ( 0, 0, 0) 0   0       -0.711271366       -0.711271366 #
    0:      48     24      0      0      0      1 ( 0, 0, 0) 0   0       -0.711271366       -0.711271366 #
    0:      49     25      0      0      0     -1 ( 0, 0, 0) 0   0       -0.702677791       -0.702677791 #
    0:      50     26      0      0      0      1 ( 0, 0, 0) 0   0       -0.702677791       -0.702677791 #
    0:      51     27      0      0      0     -1 ( 0, 0, 0) 0   0       -0.690557996       -0.690557996 #
    0:      52     28      0      0      0      1 ( 0, 0, 0) 0   0       -0.690557996       -0.690557996 #
    0:      53     29      0      0      0     -1 ( 0, 0, 0) 0   0       -0.650439832       -0.650439832 #
    0:      54     30      0      0      0      1 ( 0, 0, 0) 0   0       -0.650439832       -0.650439832 #
    0:      55     63      0      0      0     -1 ( 0, 0, 0) 0   0       -0.388827451       -0.388827451
    0:      56     64      0      0      0      1 ( 0, 0, 0) 0   0       -0.388827451       -0.388827451
    0:      57     59      0      0      0     -1 ( 0, 0, 0) 0   0       -0.380758750       -0.380758750
    0:      58     60      0      0      0      1 ( 0, 0, 0) 0   0       -0.380758750       -0.380758750
    0:      59     65      0      0      0     -1 ( 0, 0, 0) 0   0       -0.375897268       -0.375897268
    0:      60     66      0      0      0      1 ( 0, 0, 0) 0   0       -0.375897268       -0.375897268
    0:      61     55      0      0      0     -1 ( 0, 0, 0) 0   0       -0.369720415       -0.369720415
    0:      62     56      0      0      0      1 ( 0, 0, 0) 0   0       -0.369720415       -0.369720415
    0:      63     67      0      0      0     -1 ( 0, 0, 0) 0   0       -0.356349561       -0.356349561
    0:      64     68      0      0      0      1 ( 0, 0, 0) 0   0       -0.356349561       -0.356349561
    0:      65     61      0      0      0     -1 ( 0, 0, 0) 0   0       -0.351571078       -0.351571078
    0:      66     62      0      0      0      1 ( 0, 0, 0) 0   0       -0.351571078       -0.351571078
    0:      67     69      0      0      0     -1 ( 0, 0, 0) 0   0       -0.326510200       -0.326510200
    0:      68     70      0      0      0      1 ( 0, 0, 0) 0   0       -0.326510200       -0.326510200
    0:      69     71      0      0      0     -1 ( 0, 0, 0) 0   0       -0.316386936       -0.316386936
    0:      70     72      0      0      0      1 ( 0, 0, 0) 0   0       -0.316386936       -0.316386936
    0:      71     73      0      0      0     -1 ( 0, 0, 0) 0   0       -0.305180986       -0.305180986
    0:      72     74      0      0      0      1 ( 0, 0, 0) 0   0       -0.305180986       -0.305180986
    0:      73     75      0      0      0     -1 ( 0, 0, 0) 0   0       -0.285039461       -0.285039461
    0:      74     76      0      0      0      1 ( 0, 0, 0) 0   0       -0.285039461       -0.285039461
    0:      75     77      0      0      0     -1 ( 0, 0, 0) 0   0       -0.279829033       -0.279829033
    0:      76     78      0      0      0      1 ( 0, 0, 0) 0   0       -0.279829033       -0.279829033
    0:      77     79      0      0      0     -1 ( 0, 0, 0) 0   0       -0.276919363       -0.276919363
    0:      78     80      0      0      0      1 ( 0, 0, 0) 0   0       -0.276919363       -0.276919363
    0:      79     81      0      0      0     -1 ( 0, 0, 0) 0   0       -0.270703355       -0.270703355
    0:      80     82      0      0      0      1 ( 0, 0, 0) 0   0       -0.270703355       -0.270703355
    0:      81     57      0      0      0     -1 ( 0, 0, 0) 0   0       -0.256277906       -0.256277906
    0:      82     58      0      0      0      1 ( 0, 0, 0) 0   0       -0.256277906       -0.256277906
    0:      83     83      0      0      0     -1 ( 0, 0, 0) 0   0       -0.249694522       -0.249694522
    0:      84     84      0      0      0      1 ( 0, 0, 0) 0   0       -0.249694522       -0.249694522
    0:      85     85      0      0      0     -1 ( 0, 0, 0) 0   0       -0.247986144       -0.247986144
    0:      86     86      0      0      0      1 ( 0, 0, 0) 0   0       -0.247986144       -0.247986144
    0:      87     87      0      0      0     -1 ( 0, 0, 0) 0   0       -0.238399714       -0.238399714
    0:      88     88      0      0      0      1 ( 0, 0, 0) 0   0       -0.238399714       -0.238399714
    0:      89     89      0      0      0     -1 ( 0, 0, 0) 0   0       -0.223015438       -0.223015438
    0:      90     90      0      0      0      1 ( 0, 0, 0) 0   0       -0.223015438       -0.223015438
    0:      91     91      0      0      0     -1 ( 0, 0, 0) 0   0       -0.215751505       -0.215751505
    0:      92     92      0      0      0      1 ( 0, 0, 0) 0   0       -0.215751505       -0.215751505
    0:      93     93      0      0      0     -1 ( 0, 0, 0) 0   0       -0.208314285       -0.208314285
    0:      94     94      0      0      0      1 ( 0, 0, 0) 0   0       -0.208314285       -0.208314285
    0:      95     95      0      0      0     -1 ( 0, 0, 0) 0   0       -0.199162830       -0.199162830
    0:      96     96      0      0      0      1 ( 0, 0, 0) 0   0       -0.199162830       -0.199162830
    0:      97     97      0      0      0     -1 ( 0, 0, 0) 0   0       -0.195325492       -0.195325492
    0:      98     98      0      0      0      1 ( 0, 0, 0) 0   0       -0.195325492       -0.195325492
    0:      99     99      0      0      0     -1 ( 0, 0, 0) 0   0       -0.186806334       -0.186806334
    0:     100    100      0      0      0      1 ( 0, 0, 0) 0   0       -0.186806334       -0.186806334
    0:     101    101      0      0      0     -1 ( 0, 0, 0) 0   0       -0.181076317       -0.181076317
    0:     102    102      0      0      0      1 ( 0, 0, 0) 0   0       -0.181076317       -0.181076317
    0:     103    103      0      0      0     -1 ( 0, 0, 0) 0   0       -0.180186221       -0.180186221
    0:     104    104      0      0      0      1 ( 0, 0, 0) 0   0       -0.180186221       -0.180186221
    0:     105    105      0      0      0     -1 ( 0, 0, 0) 0   0       -0.176175093       -0.176175093
    0:     106    106      0      0      0      1 ( 0, 0, 0) 0   0       -0.176175093       -0.176175093
    0:     107    107      0      0      0     -1 ( 0, 0, 0) 0   0       -0.170206528       -0.170206528
    0:     108    108      0      0      0      1 ( 0, 0, 0) 0   0       -0.170206528       -0.170206528
    0:  Fock operator energy:  -13262.1961265441     
    0:  Setting normal GetUMatEl routine
    0:  Calculation supports multiple parallel runs
    0:  Number of simultaneous walker distributions:            2
    0:  Number of sign components in bit representation of determinant:            2
    0: Setting integer length of determinants as bit-strings to:      5
    0: Setting integer bit-length of determinants as bit-strings to:     64
    0:  SYMMETRY MULTIPLICATION TABLE
    0:  No Symmetry table found.
    0:            1  Symmetry PAIRS
    0:            1  DISTINCT ORBITAL PAIR PRODUCT SYMS
    0:  Symmetry and spin of orbitals correctly set up for excitation generators.
    0:  Simply transferring this into a spin orbital representation.
    0:  Not storing the H matrix.
    0:  <D0|H|D0>=  -13481.6573881860     
    0:  <D0|T|D0>=  -488.148323827860     
    0:  FDet has    27 alpha electrons, and    27 beta electrons.
    0:               351  alpha-alpha occupied electron pairs
    0:               351  beta-beta occupied electron pairs
    0:               729  alpha-beta occupied electron pairs
    0:               351 alpha-alpha (vacant) hole pairs
    0:               351 beta-beta (vacant) hole pairs
    0:               729 alpha-beta (vacant) hole pairs
    0:  
    0:  Performing Parallel FCIQMC....
    0:  
    0:  Generated reference determinants:
    0: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54) E = -13481.657388186
    0: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54) E = -13481.657388186
    0: Symmetry of reference determinant is:          0
    0: Symmetry of reference determinant from spin orbital symmetry info is:          0
    0: *********** INITIATOR METHOD IN USE ***********
    0: Starting with only the reference determinant in the fixed initiator space.
    0: Value for seed is:            7
    0: Running FCIQMC for   1413.000 minutes.
    0: Reference Energy set to:    -13481.6573881860
    0: Highest energy determinant is (approximately):     -13450.5957352052    
    0: Corresponding to a correlation energy of:      31.0616529808049    
    0:  Calculating approximate pDoubles for use with excitation generator by looking a excitations from reference.
    0:  777843 double excitations, and    1458 single excitations found from reference. This will be used to calculate pDoubles.
    0:  pDoubles set to:       0.998129
    0:  pSingles set to:       0.001871
    0:  Using initial time-step:   1.000000000000000E-003
    0:  Connectivity of HF determinant is:       779301
    0: Memory allocated for a maximum particle number per node of:        1250000
    0:  The average current signs before death will be stored for use in the RDMs.
    0:  Determinant related persistent storage requires:     104.904175 Mb / processor
    0: Spawning vectors allowing for a total of      2100000 particles to be spawned in any one iteration per core.
    0: Storing walkers in hash-table. Algorithm is now formally linear scaling with walker number
    0: Length of hash-table:          350000
    0: Length of hash-table as a fraction of targetwalkers:              0.70000
    0: Reference processor is:     9828
    0: Initial reference is: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54)
    0:  
    0:  ========== Reading in from HDF5 popsfile ==========
    0:  File name: popsfile.h5
    0:  Previous calculation
    0:  Date: 2019-06-28 06:11:40
    0:  Sequence no.:          33
    0:  VCS ver: c49b9c96a1057fa4c941bb1767d83598b8ba9e09
    0:  Build config: cmake-Intel-par-CLUSTER
    0:  Build date: Mar 30 2019
    0:  Build time: 07:55:01
    0:  
    0:  Reading in            14304233239  determinants
    0:  Reading in                 894015  determinants on this process ...
    0:  ... done
    0:  
    0:  Completed iterations:      1000450
    0:  Resuming calculation after    169.543814294818       a.u.
    0:  Initial shift:  -0.514277006241173      -0.514537262881277     
    0:  read-in tau optimization data: 
    0:  time-step:   1.640099138695375E-004
    0:  pSingles:   2.973706959196452E-002
    0:  pDoubles:   0.970262930408035     
    0:  pParallel:   0.312409276964335     
    0:  continuing tau-search!
    0:  Initial memory (without excitgens + temp arrays) consists of :     207.901001 Mb/Processor
    0:  Only one array of memory to store main particle list allocated...
    0:  Initial memory allocation sucessful...
    0:  =============================================
    0:  Stochastically calculating the reduced density matrices from the FCIQMC wavefunction
    0:  incl. explicit connections to the following HF determinant:(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54)
    0:  Calculating the energy from the reduced density matrix. This requires the 2 electron RDM from which the 1-RDM can also be constructed.
    0: 
    0:  About to allocate main RDM array, size per MPI process (MB):      0.005966
    0:  Allocation of main RDM array complete.
    0:  About to allocate RDM spawning array, size per MPI process (MB):     12.207031
    0:  Allocation of RDM spawning array complete.
    0:  About to allocate RDM receiving arrays, size per MPI process (MB):      0.023865
    0:  Allocation of RDM receiving arrays complete.
    0: 
    0:  Main RDM memory arrays consists of:     124.411209 MB per MPI process.
    0:  RDM memory allocation complete.
    0: 
    0: 
    0: ============ Semi-stochastic initialisation ============
    0: Generating the deterministic space...
    0: Total size of deterministic space:   200000
    0: Size of deterministic space on this processor:       18
    0: Writing the core space to a file...
    0: Generating the Hamiltonian in the deterministic space...
    0: Semi-stochastic initialisation complete.
    0: Total time (seconds) taken for semi-stochastic initialisation:   32.622
    0: 
    0: 
    0: =========== Trial wavefunction initialisation ==========
    0: Generating the trial space...
    0:   Initialising wavefunctions by the Lanczos algorithm
    0:   Aborting Lanczos and initialising trial states with direct diagonalisation
    0:         1000
    0:   MAXIMUM WIDTH OF HAMIL :          354
    0:   TOTAL NUMBER OF NON-ZERO ELEMENTS :        61177
    0:         1000
    0: Size of trial space on this processor:        0
    0: Total size of the trial space:     1000
    0: Calculating the number of states in the connected space...
    0: Attempting to allocate con_space. Size =       29.728 Mb
    0: States found on this processor, including repeats:   779301
    0: Generating and storing the connected space...
    0: Removing repeated states and sorting by processor...
    0: Performing MPI communication of connected states...
    0: Attempting to allocate temp_space. Size =        1.874 Mb
    0: Attempting to allocate con_space. Size =        1.874 Mb
    0: Total size of connected space:  580549493
    0: Size of connected space on this processor:      36577
    0: Generating the vector \sum_j H_{ij} \psi^T_j...
    0: Writing the trial space to a file...
    0: Energy eigenvalue(s) of the trial space:  -13482.0137192     
    0: Trial wavefunction initialisation complete.
    0: Total time (seconds) taken for trial wavefunction initialisation:    8.286
    0: 
    0:  Allocating temporary array for walkers spawned from a particular Di.
    0:  This requires       0.015259 Mb/Processor
    0: ## 1. Iter.             2. Tot. parts        3. Tot. ref          4. Proj. E (cyc)     5. Shift. (cyc)      9. Tot. Proj. E      10. Dets occ.        11. Dets spawned     12. Iter. time       39. EN2 Dets.       
    0: ##         1000450   16005143515.8        108304.342988        0.00000000000      -0.514407134561       -13481.6573882           14276024791               0   0.00000000000                    0
    0:  Memory requirement for spawned arrays increased from   160.2173 to   256.3477 Mb/Processor
    0: Calculating the 2 electron density matrix on the fly.
    0: Beginning to fill the RDMs during iteration         1
    0:  Reset fdv av at iteration            1
    0: WARNING: There is not enough space in the current RDM spawning array to store the RDM elements to be sent to process 13258. We will now try and reallocate the entire RDM spawning array to be twice its current size. If there is not sufficient memory then the program may crash. This also requires recreating the hash table to some of this object, which may take some time.
    0: Old RDM spawning array had the following size (MB):     12.207031
    0: Required new array must have the following size (MB):     24.414062
    0: WARNING: There is not enough space in the current RDM spawning array to store the RDM elements to be sent to process 13133. We will now try and reallocate the entire RDM spawning array to be twice its current size. If there is not sufficient memory then the program may crash. This also requires recreating the hash table to some of this object, which may take some time.
    0: Old RDM spawning array had the following size (MB):     24.414062
    0: Required new array must have the following size (MB):     48.828125
    0: WARNING: There is not enough space in the current RDM spawning array to store the RDM elements to be sent to process 9691. We will now try and reallocate the entire RDM spawning array to be twice its current size. If there is not sufficient memory then the program may crash. This also requires recreating the hash table to some of this object, which may take some time.
    0: Old RDM spawning array had the following size (MB):     48.828125
    0: Required new array must have the following size (MB):     97.656250
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.015915
    0: Required new RDM array must have the following size (MB):     26.905899
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.005966
    0: Required new RDM array must have the following size (MB):      0.008942
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.008942
    0: Required new RDM array must have the following size (MB):      0.013412
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.013412
    0: Required new RDM array must have the following size (MB):      0.020111
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.020111
    0: Required new RDM array must have the following size (MB):      0.030167
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.030167
    0: Required new RDM array must have the following size (MB):      0.045242
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     26.905899
    0: Required new RDM array must have the following size (MB):     26.914078
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     26.914078
    0: Required new RDM array must have the following size (MB):     26.916351
    0: WARNING: There is not enough space in the current RDM spawning array to store the RDM elements to be sent to process 1251. We will now try and reallocate the entire RDM spawning array to be twice its current size. If there is not sufficient memory then the program may crash. This also requires recreating the hash table to some of this object, which may take some time.
    0: Old RDM spawning array had the following size (MB):     97.656250
    0: Required new array must have the following size (MB):    195.312500
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     26.916351
    0: Required new RDM array must have the following size (MB):     28.694595
    0:            1000460   16005163411.4        108305.223149      -0.514536062936      -0.514441087537       -13482.1719242           14276039894      1763128421   7.57501220703               642311
    0:  Writing RDMs to file at iteration           10
    0:  Reset fdv av at iteration           11
    0:            1000470   16005159124.1        108305.495498      -0.514536144779      -0.514476004058       -13482.1719243           14276034500      1763073853   7.60042428970               643001
    0:  Writing RDMs to file at iteration           20
    0:  Reset fdv av at iteration           21
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     28.694595
    0: Required new RDM array must have the following size (MB):     28.721848
    0:            1000480   16005157127.0        108305.462111      -0.514538205857      -0.514458572339       -13482.1719264           14276035540      1763071417   7.51990652084               643106
    0:  Writing RDMs to file at iteration           30
    0:  Reset fdv av at iteration           31
    0:            1000490   16005160194.4        108304.230842      -0.514538751599      -0.514476035144       -13482.1719269           14276036008      1763068446   7.50440073013               643023
    0:  Writing RDMs to file at iteration           40
    0:  Reset fdv av at iteration           41
    0:            1000500   16005147531.4        108303.898453      -0.514547462758      -0.514448322122       -13482.1719356           14276026653      1763109284   7.68103313446               644250
    0:  Writing RDMs to file at iteration           50
    0:  Reset fdv av at iteration           51
    0:            1000510   16005134424.1        108305.969668      -0.514542779720      -0.514412963885       -13482.1719310           14276013878      1763143466   7.53755474091               642006
    0:  Writing RDMs to file at iteration           60
    0:  Reset fdv av at iteration           61
    0:            1000520   16005128005.7        108306.245786      -0.514536203673      -0.514358655569       -13482.1719244           14276005921      1763069612   7.77857065201               643744
    0:  Writing RDMs to file at iteration           70
    0:  Reset fdv av at iteration           71
    0:            1000530   16005125594.3        108305.631638      -0.514539541275      -0.514337344325       -13482.1719277           14276002182      1763070920   7.38002300262               641336
    0:  Writing RDMs to file at iteration           80
    0:  Reset fdv av at iteration           81
    0:            1000540   16005116652.6        108307.121903      -0.514538991321      -0.514301343114       -13482.1719272           14276001740      1763060584   6.96094369888               642945
    0:  Writing RDMs to file at iteration           90
    0:  Reset fdv av at iteration           91
    0:            1000550   16005125570.2        108307.117239      -0.514534286369      -0.514325895886       -13482.1719225           14276007058      1763071807   7.17365121841               643665
    0:  Writing RDMs to file at iteration          100
    0:  Reset fdv av at iteration          101
    0:            1000560   16005115060.7        108307.709562      -0.514534718906      -0.514326894468       -13482.1719229           14275989100      1763089284   7.16375732422               642010
    0: Writing out a popsfile after   0.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  73.296 seconds.
    0:  Writing RDMs to file at iteration          110
    0:  Reset fdv av at iteration          111
    0:            1000570   16005104385.4        108309.200800      -0.514533175033      -0.514269721678       -13482.1719214           14275982444      1763055687   7.64392089844               642409
    0:  Writing RDMs to file at iteration          120
    0:  Reset fdv av at iteration          121
    0:            1000580   16005100771.5        108307.402593      -0.514542053887      -0.514247674848       -13482.1719302           14275982319      1763069048   7.61650371552               643219
    0:  Writing RDMs to file at iteration          130
    0:  Reset fdv av at iteration          131
    0:            1000590   16005111279.9        108307.711439      -0.514554101558      -0.514281587925       -13482.1719423           14275991743      1763107583   7.37851572037               643182
    0:  Writing RDMs to file at iteration          140
    0:  Reset fdv av at iteration          141
    0:            1000600   16005120768.5        108308.314572      -0.514550988648      -0.514292208831       -13482.1719392           14275998170      1763046323   7.54158926010               643998
    0:  Writing RDMs to file at iteration          150
    0:  Reset fdv av at iteration          151
    0:            1000610   16005136586.4        108309.215390      -0.514550599884      -0.514334437522       -13482.1719388           14276009197      1763102563   6.87962627411               643164
    0:  Writing RDMs to file at iteration          160
    0:  Reset fdv av at iteration          161
    0:            1000620   16005133690.1        108308.608213      -0.514545342284      -0.514370074031       -13482.1719335           14276008620      1763113073   6.80711650848               643494
    0:  Writing RDMs to file at iteration          170
    0:  Reset fdv av at iteration          171
    0:            1000630   16005150813.0        108307.394538      -0.514545613298      -0.514398475937       -13482.1719338           14276026923      1763029300   7.34655761719               643478
    0:  Writing RDMs to file at iteration          180
    0:  Reset fdv av at iteration          181
    0:            1000640   16005171124.1        108309.176239      -0.514546303543      -0.514467716037       -13482.1719345           14276048334      1763088705   6.80313730240               643458
    0:  Writing RDMs to file at iteration          190
    0:  Reset fdv av at iteration          191
    0:            1000650   16005171400.8        108308.544871      -0.514538845329      -0.514507114071       -13482.1719270           14276052379      1763055805   6.79924297333               642730
    0:  Writing RDMs to file at iteration          200
    0:  Reset fdv av at iteration          201
    0:            1000660   16005175996.7        108310.306079      -0.514539071258      -0.514522831827       -13482.1719273           14276060333      1763131926   7.18555927277               643828
    0:  Writing RDMs to file at iteration          210
    0:  Reset fdv av at iteration          211
    0:            1000670   16005184371.4        108308.163581      -0.514537629045      -0.514543863210       -13482.1719258           14276069572      1763082162   7.04003906250               642475
    0: Writing out a popsfile after   0.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.400 seconds.
    0:  Writing RDMs to file at iteration          220
    0:  Reset fdv av at iteration          221
    0:            1000680   16005184020.7        108308.417863      -0.514539332715      -0.514561062150       -13482.1719275           14276076921      1763083031   7.67792987823               643370
    0:  Writing RDMs to file at iteration          230
    0:  Reset fdv av at iteration          231
    0:            1000690   16005173163.4        108309.568918      -0.514538137988      -0.514554125589       -13482.1719263           14276066365      1763094959   7.65146493912               641923
    0:  Writing RDMs to file at iteration          240
    0:  Reset fdv av at iteration          241
    0:            1000700   16005169429.1        108308.620954      -0.514539498729      -0.514501557893       -13482.1719277           14276067561      1763096555   7.61407470703               642594
    0:  Writing RDMs to file at iteration          250
    0:  Reset fdv av at iteration          251
    0:            1000710   16005154341.1        108307.081993      -0.514543104762      -0.514481469427       -13482.1719313           14276055214      1763149243   7.44877910614               642550
    0:  Writing RDMs to file at iteration          260
    0:  Reset fdv av at iteration          261
    0:            1000720   16005154155.0        108306.748434      -0.514549343175      -0.514451035352       -13482.1719375           14276048997      1763112976   7.73483896255               643497
    0:  Writing RDMs to file at iteration          270
    0:  Reset fdv av at iteration          271
    0:            1000730   16005165046.7        108307.619242      -0.514542023758      -0.514471706767       -13482.1719302           14276063521      1763086466   7.56433105469               641749
    0:  Writing RDMs to file at iteration          280
    0:  Reset fdv av at iteration          281
    0:            1000740   16005175240.7        108307.286628      -0.514539841314      -0.514508521126       -13482.1719280           14276073866      1763057280   7.42360830307               642487
    0:  Writing RDMs to file at iteration          290
    0:  Reset fdv av at iteration          291
    0:            1000750   16005175657.6        108307.847871      -0.514539093958      -0.514541786797       -13482.1719273           14276077664      1763082740   7.61010742188               643357
    0:  Writing RDMs to file at iteration          300
    0:  Reset fdv av at iteration          301
    0:            1000760   16005169658.1        108307.504089      -0.514546226812      -0.514544840720       -13482.1719344           14276075316      1763048909   7.22355937958               642898
    0:  Writing RDMs to file at iteration          310
    0:  Reset fdv av at iteration          311
    0:            1000770   16005163802.6        108305.359971      -0.514550109338      -0.514492456374       -13482.1719383           14276066646      1763099511   7.33669424057               642978
    0:  Writing RDMs to file at iteration          320
    0:  Reset fdv av at iteration          321
    0:            1000780   16005153666.9        108306.224312      -0.514550683627      -0.514454670001       -13482.1719389           14276060395      1763109693   6.79211425781               643156
    0:  Writing RDMs to file at iteration          330
    0:  Reset fdv av at iteration          331
    0:            1000790   16005151132.4        108307.394610      -0.514544969269      -0.514453261057       -13482.1719332           14276058800      1763113660   7.08515644073               642185
    0: Writing out a popsfile after   0.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  38.090 seconds.
    0:  Writing RDMs to file at iteration          340
    0:  Reset fdv av at iteration          341
    0:            1000800   16005156074.9        108307.665550      -0.514544252049      -0.514441272095       -13482.1719324           14276068850      1763120437   7.46667480469               643200
    0:  Writing RDMs to file at iteration          350
    0:  Reset fdv av at iteration          351
    0:            1000810   16005167938.4        108308.837556      -0.514539194164      -0.514478896236       -13482.1719274           14276085308      1763160466   7.60388183594               643370
    0:  Writing RDMs to file at iteration          360
    0:  Reset fdv av at iteration          361
    0:            1000820   16005173966.1        108307.903644      -0.514538950953      -0.514538473196       -13482.1719271           14276088710      1763106662   7.52060556412               641592
    0:  Writing RDMs to file at iteration          370
    0:  Reset fdv av at iteration          371
    0:            1000830   16005159721.0        108309.059587      -0.514536772741      -0.514500885405       -13482.1719250           14276080258      1763098525   7.35412597656               642501
    0:  Writing RDMs to file at iteration          380
    0:  Reset fdv av at iteration          381
    0:            1000840   16005158928.7        108306.620397      -0.514536996856      -0.514459041385       -13482.1719252           14276080345      1763091302   7.44257831573               643527
    0:  Writing RDMs to file at iteration          390
    0:  Reset fdv av at iteration          391
    0:            1000850   16005153940.9        108306.289737      -0.514542873008      -0.514450216734       -13482.1719311           14276078031      1763055629   6.94064950943               643836
    0:  Writing RDMs to file at iteration          400
    0:  Reset fdv av at iteration          401
    0:            1000860   16005152001.6        108306.260916      -0.514541643928      -0.514436511531       -13482.1719298           14276077021      1763126302   7.13369131088               643055
    0:  Writing RDMs to file at iteration          410
    0:  Reset fdv av at iteration          411
    0:            1000870   16005147810.4        108305.934934      -0.514545081385      -0.514429771906       -13482.1719333           14276068419      1763068696   6.81135272980               642542
    0:  Writing RDMs to file at iteration          420
    0:  Reset fdv av at iteration          421
    0:            1000880   16005131715.2        108304.410896      -0.514547949614      -0.514377550333       -13482.1719361           14276055039      1763151674   7.07216787338               643335
    0:  Writing RDMs to file at iteration          430
    0:  Reset fdv av at iteration          431
    0:            1000890   16005161828.3        108304.695416      -0.514547354914      -0.514386527486       -13482.1719355           14276070769      1763161534   7.17558574677               643910
    0:  Writing RDMs to file at iteration          440
    0:  Reset fdv av at iteration          441
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     28.721848
    0: Required new RDM array must have the following size (MB):     28.727417
    0:            1000900   16005165077.2        108304.679963      -0.514550547666      -0.514456393632       -13482.1719387           14276069653      1763101686   6.83364248276               643134
    0:  Writing RDMs to file at iteration          450
    0:  Reset fdv av at iteration          451
    0:            1000910   16005168748.5        108304.953433      -0.514551890266      -0.514504190992       -13482.1719401           14276072623      1763102502   7.19121074677               643816
    0: Writing out a popsfile after   1.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.931 seconds.
    0:  Writing RDMs to file at iteration          460
    0:  Reset fdv av at iteration          461
    0:            1000920   16005170632.1        108304.919217      -0.514558492656      -0.514500036202       -13482.1719467           14276076833      1763113682   7.51740741730               642945
    0:  Writing RDMs to file at iteration          470
    0:  Reset fdv av at iteration          471
    0:            1000930   16005180912.5        108305.784295      -0.514555770191      -0.514526186824       -13482.1719440           14276084276      1763109879   7.73593759537               644324
    0:  Writing RDMs to file at iteration          480
    0:  Reset fdv av at iteration          481
    0:            1000940   16005185655.4        108306.344837      -0.514553462210      -0.514596167052       -13482.1719416           14276085121      1763094212   7.41704082489               644587
    0:  Writing RDMs to file at iteration          490
    0:  Reset fdv av at iteration          491
    0:            1000950   16005186453.9        108307.192611      -0.514547112231      -0.514547615455       -13482.1719353           14276092846      1763066911   7.50815439224               642759
    0:  Writing RDMs to file at iteration          500
    0:  Reset fdv av at iteration          501
    0:            1000960   16005170230.1        108306.846845      -0.514548206091      -0.514552661033       -13482.1719364           14276075667      1763007442   7.81835937500               642399
    0:  Writing RDMs to file at iteration          510
    0:  Reset fdv av at iteration          511
    0:            1000970   16005150637.6        108306.201895      -0.514552033082      -0.514485108171       -13482.1719402           14276059224      1762997761   7.44323730469               641839
    0:  Writing RDMs to file at iteration          520
    0:  Reset fdv av at iteration          521
    0:            1000980   16005157564.3        108306.766799      -0.514546406480      -0.514458677944       -13482.1719346           14276076522      1763064795   7.62695312500               643089
    0:  Writing RDMs to file at iteration          530
    0:  Reset fdv av at iteration          531
    0:            1000990   16005153259.1        108305.536125      -0.514541360571      -0.514476921475       -13482.1719295           14276068443      1763147094   7.51508808136               641305
    0:  Writing RDMs to file at iteration          540
    0:  Reset fdv av at iteration          541
    0:            1001000   16005141157.1        108305.802410      -0.514538224700      -0.514432799102       -13482.1719264           14276056555      1763077722   6.83642578125               641620
    0:  Writing RDMs to file at iteration          550
    0:  Reset fdv av at iteration          551
    0:            1001010   16005129949.4        108306.674562      -0.514533473203      -0.514374676698       -13482.1719217           14276045700      1763096275   7.14306640625               643464
    0:  Writing RDMs to file at iteration          560
    0:  Reset fdv av at iteration          561
    0:            1001020   16005121108.3        108307.855509      -0.514526509001      -0.514331596270       -13482.1719147           14276037335      1763118717   7.16464853287               643177
    0: Writing out a popsfile after   1.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  43.087 seconds.
    0:  Writing RDMs to file at iteration          570
    0:  Reset fdv av at iteration          571
    0:            1001030   16005105093.4        108308.743989      -0.514524640974      -0.514316207528       -13482.1719128           14276023249      1763103892   7.48930644989               642046
    0:  Writing RDMs to file at iteration          580
    0:  Reset fdv av at iteration          581
    0:            1001040   16005098742.7        108308.436501      -0.514528610249      -0.514263595381       -13482.1719168           14276014054      1763036510   7.52768564224               643304
    0:  Writing RDMs to file at iteration          590
    0:  Reset fdv av at iteration          591
    0:            1001050   16005099515.7        108307.238207      -0.514532156006      -0.514211807771       -13482.1719203           14276010128      1763137664   7.60009765625               643016
    0:  Writing RDMs to file at iteration          600
    0:  Reset fdv av at iteration          601
    0:            1001060   16005107349.1        108306.648831      -0.514530167471      -0.514239543697       -13482.1719184           14276011651      1763064620   7.26889657974               643388
    0:  Writing RDMs to file at iteration          610
    0:  Reset fdv av at iteration          611
    0:            1001070   16005122384.5        108309.056071      -0.514529023021      -0.514292165039       -13482.1719172           14276027177      1763053693   7.47690439224               642565
    0:  Writing RDMs to file at iteration          620
    0:  Reset fdv av at iteration          621
    0:            1001080   16005135880.7        108310.851436      -0.514512218410      -0.514358087169       -13482.1719004           14276047896      1763084083   6.88330078125               643168
    0:  Writing RDMs to file at iteration          630
    0:  Reset fdv av at iteration          631
    0:            1001090   16005124273.5        108311.734602      -0.514509904320      -0.514334519792       -13482.1718981           14276036216      1763074597   6.85751962662               643761
    0:  Writing RDMs to file at iteration          640
    0:  Reset fdv av at iteration          641
    0:            1001100   16005122729.1        108311.420329      -0.514510129128      -0.514334969641       -13482.1718983           14276036087      1763085749   7.22812509537               641773
    0:  Writing RDMs to file at iteration          650
    0:  Reset fdv av at iteration          651
    0:            1001110   16005123131.2        108312.006832      -0.514511543266      -0.514314649824       -13482.1718997           14276037580      1763044862   7.17700195312               643443
    0:  Writing RDMs to file at iteration          660
    0:  Reset fdv av at iteration          661
    0:            1001120   16005124362.7        108311.697487      -0.514518234300      -0.514336369836       -13482.1719064           14276044831      1763128364   7.15634775162               643085
    0:  Writing RDMs to file at iteration          670
    0:  Reset fdv av at iteration          671
    0:            1001130   16005110785.0        108311.686212      -0.514523583064      -0.514319575521       -13482.1719118           14276030087      1763030354   6.89223623276               643461
    0:  Writing RDMs to file at iteration          680
    0:  Reset fdv av at iteration          681
    0:            1001140   16005123036.3        108311.376620      -0.514520277506      -0.514313479263       -13482.1719085           14276044683      1763119415   7.09194326401               643693
    0: Writing out a popsfile after   1.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  51.782 seconds.
    0:  Writing RDMs to file at iteration          690
    0:  Reset fdv av at iteration          691
    0:            1001150   16005138332.9        108311.069230      -0.514526215008      -0.514352111488       -13482.1719144           14276053942      1763091987   7.38891601562               642955
    0:  Writing RDMs to file at iteration          700
    0:  Reset fdv av at iteration          701
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     28.727417
    0: Required new RDM array must have the following size (MB):     28.729782
    0:            1001160   16005135392.4        108308.956839      -0.514534060720      -0.514362761084       -13482.1719222           14276047287      1763116537   7.59331035614               643098
    0:  Writing RDMs to file at iteration          710
    0:  Reset fdv av at iteration          711
    0:            1001170   16005128281.3        108307.743923      -0.514543614223      -0.514379666969       -13482.1719318           14276048910      1763050480   7.73813486099               642855
    0:  Writing RDMs to file at iteration          720
    0:  Reset fdv av at iteration          721
    0:            1001180   16005125916.9        108307.129805      -0.514552026714      -0.514341879318       -13482.1719402           14276049455      1763027298   7.48193359375               642886
    0:  Writing RDMs to file at iteration          730
    0:  Reset fdv av at iteration          731
    0:            1001190   16005110189.2        108306.522223      -0.514557439929      -0.514308778884       -13482.1719456           14276036124      1763166886   7.69697284698               642477
    0:  Writing RDMs to file at iteration          740
    0:  Reset fdv av at iteration          741
    0:            1001200   16005123401.4        108305.322602      -0.514568444151      -0.514296811972       -13482.1719566           14276054523      1763141306   7.55468750000               641168
    0:  Writing RDMs to file at iteration          750
    0:  Reset fdv av at iteration          751
    0:            1001210   16005122997.4        108305.325027      -0.514564524579      -0.514335475555       -13482.1719527           14276054908      1763073948   7.72968769073               642995
    0:  Writing RDMs to file at iteration          760
    0:  Reset fdv av at iteration          761
    0:            1001220   16005119809.8        108305.621429      -0.514565111214      -0.514354695420       -13482.1719533           14276050485      1763119524   7.00849628448               642135
    0:  Writing RDMs to file at iteration          770
    0:  Reset fdv av at iteration          771
    0:            1001230   16005092563.8        108305.613581      -0.514561285043      -0.514296116685       -13482.1719495           14276030228      1763015934   7.04150390625               642773
    0:  Writing RDMs to file at iteration          780
    0:  Reset fdv av at iteration          781
    0:            1001240   16005097237.8        108305.613920      -0.514556764392      -0.514206893623       -13482.1719450           14276030750      1763160032   7.38315439224               643508
    0:  Writing RDMs to file at iteration          790
    0:  Reset fdv av at iteration          791
    0:            1001250   16005091631.7        108306.529153      -0.514555342461      -0.514223544072       -13482.1719435           14276021549      1763106844   6.98588848114               642568
    0:  Writing RDMs to file at iteration          800
    0:  Reset fdv av at iteration          801
    0:            1001260   16005085740.3        108305.043355      -0.514556674222      -0.514185935347       -13482.1719449           14276012280      1763089675   7.21088886261               643328
    0: Writing out a popsfile after   1.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  38.429 seconds.
    0:  Writing RDMs to file at iteration          810
    0:  Reset fdv av at iteration          811
    0:            1001270   16005096948.1        108305.063224      -0.514554655123      -0.514185142736       -13482.1719428           14276019520      1763108469   7.46611309052               644905
    0:  Writing RDMs to file at iteration          820
    0:  Reset fdv av at iteration          821
    0:            1001280   16005071459.9        108304.482587      -0.514547493753      -0.514210351347       -13482.1719357           14275998147      1763154477   7.73378896713               642202
    0:  Writing RDMs to file at iteration          830
    0:  Reset fdv av at iteration          831
    0:            1001290   16005065350.8        108302.398767      -0.514553484652      -0.514107711089       -13482.1719417           14275985551      1763137666   7.43813467026               642592
    0:  Writing RDMs to file at iteration          840
    0:  Reset fdv av at iteration          841
    0:            1001300   16005070937.6        108302.132099      -0.514557908709      -0.514099836895       -13482.1719461           14275986393      1763135043   7.64956045151               642569
    0:  Writing RDMs to file at iteration          850
    0:  Reset fdv av at iteration          851
    0:            1001310   16005089132.0        108303.366932      -0.514548366691      -0.514154503869       -13482.1719366           14276003217      1763064306   6.95937490463               644133
    0:  Writing RDMs to file at iteration          860
    0:  Reset fdv av at iteration          861
    0:            1001320   16005083627.9        108303.691963      -0.514541323439      -0.514174285422       -13482.1719295           14276005419      1763152574   6.87475585938               643191
    0:  Writing RDMs to file at iteration          870
    0:  Reset fdv av at iteration          871
    0:            1001330   16005089006.6        108304.011692      -0.514535163029      -0.514182644206       -13482.1719233           14276005662      1763082594   7.16049814224               642360
    0:  Writing RDMs to file at iteration          880
    0:  Reset fdv av at iteration          881
    0:            1001340   16005083383.9        108302.828562      -0.514529433481      -0.514170257312       -13482.1719176           14276006860      1763072633   6.81879901886               644544
    0:  Writing RDMs to file at iteration          890
    0:  Reset fdv av at iteration          891
    0:            1001350   16005100249.3        108303.747771      -0.514530408695      -0.514219008117       -13482.1719186           14276016833      1763008862   7.12680673599               643209
    0:  Writing RDMs to file at iteration          900
    0:  Reset fdv av at iteration          901
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     28.729782
    0: Required new RDM array must have the following size (MB):     28.729813
    0:            1001360   16005100782.6        108303.458541      -0.514526427723      -0.514259979285       -13482.1719146           14276012512      1763096824   7.19829082489               641250
    0:  Writing RDMs to file at iteration          910
    0:  Reset fdv av at iteration          911
    0:            1001370   16005099880.4        108305.260402      -0.514516579724      -0.514243335086       -13482.1719048           14276009615      1763073215   7.11025381088               642241
    0: Writing out a popsfile after   2.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  38.569 seconds.
    0:  Writing RDMs to file at iteration          920
    0:  Reset fdv av at iteration          921
    0:            1001380   16005086515.0        108304.964370      -0.514519187727      -0.514209358333       -13482.1719074           14275997118      1762988755   7.72958993912               643388
    0:  Writing RDMs to file at iteration          930
    0:  Reset fdv av at iteration          931
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     28.729813
    0: Required new RDM array must have the following size (MB):     28.730606
    0:            1001390   16005069125.3        108304.675842      -0.514528291001      -0.514146999235       -13482.1719165           14275979299      1763044313   7.48574209213               643547
    0:  Writing RDMs to file at iteration          940
    0:  Reset fdv av at iteration          941
    0:            1001400   16005068448.7        108303.199419      -0.514536501706      -0.514130975336       -13482.1719247           14275974525      1763031510   7.66689443588               643423
    0:  Writing RDMs to file at iteration          950
    0:  Reset fdv av at iteration          951
    0:            1001410   16005060729.5        108301.128075      -0.514544132967      -0.514103326924       -13482.1719323           14275967919      1763102459   7.46909189224               644793
    0:  Writing RDMs to file at iteration          960
    0:  Reset fdv av at iteration          961
    0:            1001420   16005063704.0        108301.761732      -0.514544111906      -0.514104218149       -13482.1719323           14275962430      1762964599   7.80957031250               642458
    0:  Writing RDMs to file at iteration          970
    0:  Reset fdv av at iteration          971
    0:            1001430   16005077137.3        108301.195046      -0.514540808135      -0.514146401439       -13482.1719290           14275971039      1762979124   7.47338867188               642931
    0:  Writing RDMs to file at iteration          980
    0:  Reset fdv av at iteration          981
    0:            1001440   16005076056.3        108301.522311      -0.514543715482      -0.514156149486       -13482.1719319           14275975004      1763085543   7.41015625000               643224
    0:  Writing RDMs to file at iteration          990
    0:  Reset fdv av at iteration          991
    0: Beginning to average shift value on iteration:        1001450
    0: Beginning to average shift value on iteration:        1001450
    0:            1001450   16005071507.8        108301.547290      -0.514543170248      -0.514143571873       -13482.1719314           14275969909      1763084501   7.47182607651               643947
    0:  Writing RDMs to file at iteration         1000
    0:  Reset fdv av at iteration         1001
    0:            1001460   16005085538.3        108301.573313      -0.514539502403      -0.514167899107       -13482.1719277           14275977242      1763022060   7.29951190948               643247
    0:  Writing RDMs to file at iteration         1010
    0:  Reset fdv av at iteration         1011
    0:            1001470   16005090308.6        108299.195910      -0.514542088017      -0.514202881887       -13482.1719303           14275980847      1763034423   7.19316387177               642568
    0:  Writing RDMs to file at iteration         1020
    0:  Reset fdv av at iteration         1021
    0:            1001480   16005077683.5        108298.614442      -0.514552980947      -0.514180705507       -13482.1719412           14275972288      1763053807   6.95849609375               642738
    0:  Writing RDMs to file at iteration         1030
    0:  Reset fdv av at iteration         1031
    0:            1001490   16005068600.2        108297.436459      -0.514555802580      -0.514113902320       -13482.1719440           14275972502      1763052835   7.16450214386               642926
    0: Writing out a popsfile after   2.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.238 seconds.
    0:  Writing RDMs to file at iteration         1040
    0:  Reset fdv av at iteration         1041
    0:            1001500   16005087376.5        108297.169470      -0.514553920961      -0.514153532006       -13482.1719421           14275984006      1763063197   7.53271484375               642214
    0:  Writing RDMs to file at iteration         1050
    0:  Reset fdv av at iteration         1051
    0:            1001510   16005094489.1        108297.797946      -0.514558644753      -0.514185342999       -13482.1719468           14275985448      1763027525   7.70996093750               643510
    0:  Writing RDMs to file at iteration         1060
    0:  Reset fdv av at iteration         1061
    0:            1001520   16005074414.8        108298.721423      -0.514561966809      -0.514181451953       -13482.1719502           14275963702      1763051020   7.61972665787               643960
    0:  Writing RDMs to file at iteration         1070
    0:  Reset fdv av at iteration         1071
    0:            1001530   16005061652.5        108298.745149      -0.514561414504      -0.514126230058       -13482.1719496           14275954220      1763103284   7.23642587662               642682
    0:  Writing RDMs to file at iteration         1080
    0:  Reset fdv av at iteration         1081
    0:            1001540   16005053866.3        108298.776642      -0.514554742223      -0.514073645623       -13482.1719429           14275943793      1763101365   7.50703144073               642377
    0:  Writing RDMs to file at iteration         1090
    0:  Reset fdv av at iteration         1091
    0:            1001550   16005065573.1        108297.917196      -0.514553736713      -0.514083008213       -13482.1719419           14275944448      1763057484   7.02890634537               644281
    0:  Writing RDMs to file at iteration         1100
    0:  Reset fdv av at iteration         1101
    0:            1001560   16005072522.2        108297.958129      -0.514557948651      -0.514110312716       -13482.1719461           14275944631      1763096329   7.28857421875               643433
    0:  Writing RDMs to file at iteration         1110
    0:  Reset fdv av at iteration         1111
    0:            1001570   16005092394.0        108298.895483      -0.514561552560      -0.514189909472       -13482.1719497           14275960692      1763078576   7.02119159698               643548
    0:  Writing RDMs to file at iteration         1120
    0:  Reset fdv av at iteration         1121
    0:            1001580   16005085430.5        108299.219625      -0.514559892042      -0.514190778217       -13482.1719481           14275948876      1763050180   7.20566415787               643420
    0:  Writing RDMs to file at iteration         1130
    0:  Reset fdv av at iteration         1131
    0:            1001590   16005111092.0        108299.840090      -0.514547942834      -0.514230609299       -13482.1719361           14275966311      1763123718   7.20927715302               643952
    0:  Writing RDMs to file at iteration         1140
    0:  Reset fdv av at iteration         1141
    0:            1001600   16005110903.2        108301.654467      -0.514550153925      -0.514289457986       -13482.1719383           14275963255      1763071433   7.00244140625               644435
    0:  Writing RDMs to file at iteration         1150
    0:  Reset fdv av at iteration         1151
    0:            1001610   16005108736.9        108303.157060      -0.514540200121      -0.514264389926       -13482.1719284           14275962769      1763055037   7.44814443588               643334
    0: Writing out a popsfile after   2.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.767 seconds.
    0:  Writing RDMs to file at iteration         1160
    0:  Reset fdv av at iteration         1161
    0:            1001620   16005119910.3        108303.161669      -0.514536918119      -0.514297987851       -13482.1719251           14275970845      1763092701   7.51318359375               641972
    0:  Writing RDMs to file at iteration         1170
    0:  Reset fdv av at iteration         1171
    0:            1001630   16005128413.7        108303.761800      -0.514537842624      -0.514329391286       -13482.1719260           14275971015      1763067138   7.75302743912               643148
    0:  Writing RDMs to file at iteration         1180
    0:  Reset fdv av at iteration         1181
    0:            1001640   16005129299.7        108302.855478      -0.514533401096      -0.514348285173       -13482.1719216           14275971868      1763091406   7.65283203125               643513
    0:  Writing RDMs to file at iteration         1190
    0:  Reset fdv av at iteration         1191
    0:            1001650   16005139162.7        108304.045611      -0.514532888008      -0.514377883435       -13482.1719211           14275978608      1763096165   7.70361328125               643969
    0:  Writing RDMs to file at iteration         1200
    0:  Reset fdv av at iteration         1201
    0:            1001660   16005125885.9        108304.329849      -0.514529112568      -0.514358308173       -13482.1719173           14275967892      1763063416   7.65468740463               643074
    0:  Writing RDMs to file at iteration         1210
    0:  Reset fdv av at iteration         1211
    0:            1001670   16005126466.7        108305.815879      -0.514523850298      -0.514338922995       -13482.1719120           14275970144      1763051021   7.70507812500               642913
    0:  Writing RDMs to file at iteration         1220
    0:  Reset fdv av at iteration         1221
    0:            1001680   16005109343.8        108305.504556      -0.514520188807      -0.514301540914       -13482.1719084           14275958239      1763017201   7.79648447037               642161
    0:  Writing RDMs to file at iteration         1230
    0:  Reset fdv av at iteration         1231
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     28.730606
    0: Required new RDM array must have the following size (MB):     28.734604
    0:            1001690   16005090565.9        108306.399205      -0.514519637524      -0.514222522308       -13482.1719078           14275942355      1763011632   7.30869150162               642634
    0:  Writing RDMs to file at iteration         1240
    0:  Reset fdv av at iteration         1241
    0:            1001700   16005111207.8        108305.507440      -0.514521369309      -0.514243494165       -13482.1719096           14275956065      1763071616   7.18984365463               643712
    0:  Writing RDMs to file at iteration         1250
    0:  Reset fdv av at iteration         1251
    0:            1001710   16005105821.2        108306.114462      -0.514525697019      -0.514266690790       -13482.1719139           14275945962      1763111348   6.98291015625               643594
    0:  Writing RDMs to file at iteration         1260
    0:  Reset fdv av at iteration         1261
    0:            1001720   16005098075.4        108305.815985      -0.514517303181      -0.514247091890       -13482.1719055           14275938352      1763130185   7.18789052963               641818
    0: Writing out a popsfile after   2.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.723 seconds.
    0:  Writing RDMs to file at iteration         1270
    0:  Reset fdv av at iteration         1271
    0:            1001730   16005111986.8        108306.120328      -0.514518337829      -0.514241456828       -13482.1719065           14275944364      1763113980   7.54892587662               642630
    0:  Writing RDMs to file at iteration         1280
    0:  Reset fdv av at iteration         1281
    0:            1001740   16005131987.7        108307.025871      -0.514518018112      -0.514349611788       -13482.1719062           14275961011      1763102223   7.66621112823               644357
    0:  Writing RDMs to file at iteration         1290
    0:  Reset fdv av at iteration         1291
    0:            1001750   16005120602.1        108307.913436      -0.514513472994      -0.514355539409       -13482.1719017           14275947610      1763043033   7.77324199677               645011
    0:  Writing RDMs to file at iteration         1300
    0:  Reset fdv av at iteration         1301
    0:            1001760   16005126864.9        108308.498605      -0.514516557601      -0.514343045035       -13482.1719047           14275948725      1763127823   7.28730487823               643234
    0:  Writing RDMs to file at iteration         1310
    0:  Reset fdv av at iteration         1311
    0:            1001770   16005127377.9        108308.486105      -0.514518417883      -0.514373024769       -13482.1719066           14275946671      1763064980   7.39570331573               644439
    0:  Writing RDMs to file at iteration         1320
    0:  Reset fdv av at iteration         1321
    0:            1001780   16005117082.2        108308.469264      -0.514519209023      -0.514344211845       -13482.1719074           14275932268      1763076612   6.99033212662               641855
    0:  Writing RDMs to file at iteration         1330
    0:  Reset fdv av at iteration         1331
    0:            1001790   16005117210.9        108307.257262      -0.514525114021      -0.514286660950       -13482.1719133           14275927662      1763091629   6.97216796875               642168
    0:  Writing RDMs to file at iteration         1340
    0:  Reset fdv av at iteration         1341
    0:            1001800   16005099488.7        108306.956651      -0.514533349159      -0.514288620213       -13482.1719215           14275911207      1763115025   7.40859365463               644336
    0:  Writing RDMs to file at iteration         1350
    0:  Reset fdv av at iteration         1351
    0:            1001810   16005097228.8        108306.057686      -0.514539184983      -0.514230920478       -13482.1719274           14275912260      1763021186   7.18173837662               642905
    0:  Writing RDMs to file at iteration         1360
    0:  Reset fdv av at iteration         1361
    0:            1001820   16005098718.9        108305.468297      -0.514541371895      -0.514237653989       -13482.1719296           14275918886      1763102566   7.18574237823               643525
    0:  Writing RDMs to file at iteration         1370
    0:  Reset fdv av at iteration         1371
    0:            1001830   16005096416.5        108304.878640      -0.514540639557      -0.514239808620       -13482.1719288           14275912511      1763138579   6.99931621552               642873
    0:  Writing RDMs to file at iteration         1380
    0:  Reset fdv av at iteration         1381
    0:            1001840   16005090773.6        108305.188346      -0.514539121569      -0.514205063773       -13482.1719273           14275909422      1763087949   7.14355468750               643844
    0: Writing out a popsfile after   3.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  42.574 seconds.
    0:  Writing RDMs to file at iteration         1390
    0:  Reset fdv av at iteration         1391
    0:            1001850   16005082802.0        108304.304878      -0.514546651942      -0.514177216260       -13482.1719348           14275899873      1763071813   7.63261699677               641403
    0:  Writing RDMs to file at iteration         1400
    0:  Reset fdv av at iteration         1401
    0:            1001860   16005089838.6        108304.327259      -0.514550545038      -0.514191251098       -13482.1719387           14275905644      1763122534   7.76494121552               641953
    0:  Writing RDMs to file at iteration         1410
    0:  Reset fdv av at iteration         1411
    0:            1001870   16005085601.4        108304.348378      -0.514554059126      -0.514195589720       -13482.1719422           14275903274      1762975544   7.52412128448               642146
    0:  Writing RDMs to file at iteration         1420
    0:  Reset fdv av at iteration         1421
    0:            1001880   16005092064.2        108304.970082      -0.514560506021      -0.514194625763       -13482.1719487           14275909293      1763103864   7.61484384537               643819
    0:  Writing RDMs to file at iteration         1430
    0:  Reset fdv av at iteration         1431
    0:            1001890   16005101283.7        108305.890457      -0.514553074883      -0.514231587785       -13482.1719413           14275914524      1763040135   7.72334003448               644223
    0:  Writing RDMs to file at iteration         1440
    0:  Reset fdv av at iteration         1441
    0:            1001900   16005108592.4        108305.004479      -0.514551399655      -0.514265117771       -13482.1719396           14275925186      1763146682   7.54335927963               643324
    0:  Writing RDMs to file at iteration         1450
    0:  Reset fdv av at iteration         1451
    0:            1001910   16005118207.2        108305.612468      -0.514549875520      -0.514286931734       -13482.1719381           14275927251      1763089916   7.71347665787               642509
    0:  Writing RDMs to file at iteration         1460
    0:  Reset fdv av at iteration         1461
    0:            1001920   16005098526.0        108306.215951      -0.514548366635      -0.514278287106       -13482.1719366           14275912758      1763046320   7.25107431412               643174
    0:  Writing RDMs to file at iteration         1470
    0:  Reset fdv av at iteration         1471
    0:            1001930   16005098547.5        108305.619526      -0.514544425350      -0.514235276311       -13482.1719326           14275914084      1763067219   7.37587881088               643577
    0:  Writing RDMs to file at iteration         1480
    0:  Reset fdv av at iteration         1481
    0:            1001940   16005099296.3        108305.331301      -0.514551121605      -0.514234091268       -13482.1719393           14275916361      1762985477   7.05029296875               643615
    0:  Writing RDMs to file at iteration         1490
    0:  Reset fdv av at iteration         1491
    0:            1001950   16005109037.9        108305.344689      -0.514553116450      -0.514259405285       -13482.1719413           14275926504      1763133002   7.16425800323               642569
    0:  Writing RDMs to file at iteration         1500
    0:  Reset fdv av at iteration         1501
    0:            1001960   16005111806.8        108304.752983      -0.514548062291      -0.514279090248       -13482.1719362           14275922905      1763115760   7.27851581573               643081
    0: Writing out a popsfile after   3.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  46.605 seconds.
    0:  Writing RDMs to file at iteration         1510
    0:  Reset fdv av at iteration         1511
    0:            1001970   16005097067.6        108303.559232      -0.514557426967      -0.514241436963       -13482.1719456           14275903433      1763127111   7.65703105927               643105
    0:  Writing RDMs to file at iteration         1520
    0:  Reset fdv av at iteration         1521
    0:            1001980   16005060318.9        108303.872231      -0.514563372209      -0.514163160739       -13482.1719516           14275870494      1762992442   7.67919921875               642356
    0:  Writing RDMs to file at iteration         1530
    0:  Reset fdv av at iteration         1531
    0:            1001990   16005087627.0        108302.100406      -0.514576459902      -0.514133549879       -13482.1719646           14275894832      1763091067   7.50585937500               642682
    0:  Writing RDMs to file at iteration         1540
    0:  Reset fdv av at iteration         1541
    0:            1002000   16005110652.8        108302.136513      -0.514585115799      -0.514236823337       -13482.1719733           14275920675      1763040538   7.44687509537               643751
    0:  Writing RDMs to file at iteration         1550
    0:  Reset fdv av at iteration         1551
    0:            1002010   16005113752.8        108301.256940      -0.514588004370      -0.514311096323       -13482.1719762           14275923990      1763068411   6.91171884537               643575
    0:  Writing RDMs to file at iteration         1560
    0:  Reset fdv av at iteration         1561
    0:            1002020   16005111339.9        108300.363943      -0.514589777924      -0.514293248732       -13482.1719780           14275923304      1763069811   6.99482440948               642350
    0:  Writing RDMs to file at iteration         1570
    0:  Reset fdv av at iteration         1571
    0:            1002030   16005112501.7        108300.671954      -0.514585870822      -0.514287724430       -13482.1719741           14275925273      1763115893   7.17919921875               643600
    0:  Writing RDMs to file at iteration         1580
    0:  Reset fdv av at iteration         1581
    0:            1002040   16005117024.6        108299.780526      -0.514583472767      -0.514277389018       -13482.1719717           14275932335      1763057393   7.12451171875               642967
    0:  Writing RDMs to file at iteration         1590
    0:  Reset fdv av at iteration         1591
    0:            1002050   16005122221.2        108297.692002      -0.514591126956      -0.514311805579       -13482.1719793           14275935475      1763046299   7.18261718750               643783
    0:  Writing RDMs to file at iteration         1600
    0:  Reset fdv av at iteration         1601
    0:            1002060   16005127258.6        108299.499101      -0.514594928938      -0.514331232674       -13482.1719831           14275934018      1763034866   7.00830078125               645027
    0:  Writing RDMs to file at iteration         1610
    0:  Reset fdv av at iteration         1611
    0:            1002070   16005121381.8        108299.803552      -0.514600704526      -0.514330420404       -13482.1719889           14275935222      1763050346   7.22929668427               643406
    0: Writing out a popsfile after   3.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  41.632 seconds.
    0:  Writing RDMs to file at iteration         1620
    0:  Reset fdv av at iteration         1621
    0:            1002080   16005100838.4        108300.108504      -0.514604031419      -0.514274390915       -13482.1719922           14275917690      1763015829   7.56328105927               643499
    0:  Writing RDMs to file at iteration         1630
    0:  Reset fdv av at iteration         1631
    0:            1002090   16005117809.9        108300.122042      -0.514602485863      -0.514290141498       -13482.1719907           14275937829      1763098939   7.83847665787               642745
    0:  Writing RDMs to file at iteration         1640
    0:  Reset fdv av at iteration         1641
    0:            1002100   16005137593.1        108300.135385      -0.514610278200      -0.514330060307       -13482.1719985           14275958822      1763117408   7.77138662338               643222
    0:  Writing RDMs to file at iteration         1650
    0:  Reset fdv av at iteration         1651
    0:            1002110   16005149486.2        108299.541553      -0.514607889756      -0.514416076645       -13482.1719961           14275970091      1763030580   7.57773447037               642707
    0:  Writing RDMs to file at iteration         1660
    0:  Reset fdv av at iteration         1661
    0:            1002120   16005146674.9        108299.233524      -0.514608036741      -0.514418209186       -13482.1719962           14275972264      1763038483   7.94462871552               642725
    0:  Writing RDMs to file at iteration         1670
    0:  Reset fdv av at iteration         1671
    0:            1002130   16005148682.7        108298.023615      -0.514608308290      -0.514409195610       -13482.1719965           14275981485      1763136669   7.64013671875               643265
    0:  Writing RDMs to file at iteration         1680
    0:  Reset fdv av at iteration         1681
    0:            1002140   16005155767.1        108296.815617      -0.514610531315      -0.514439072336       -13482.1719987           14275983211      1763114258   7.66015625000               643439
    0:  Writing RDMs to file at iteration         1690
    0:  Reset fdv av at iteration         1691
    0:            1002150   16005153798.9        108297.103406      -0.514613061012      -0.514452730529       -13482.1720012           14275983464      1763071601   7.04638671875               643341
    0:  Writing RDMs to file at iteration         1700
    0:  Reset fdv av at iteration         1701
    0:            1002160   16005150311.5        108296.788566      -0.514613755385      -0.514437912591       -13482.1720019           14275984099      1763065556   7.41142559052               643132
    0:  Writing RDMs to file at iteration         1710
    0:  Reset fdv av at iteration         1711
    0:            1002170   16005164167.6        108297.977693      -0.514623558188      -0.514435954806       -13482.1720117           14275998333      1763029567   6.97050762177               643414
    0:  Writing RDMs to file at iteration         1720
    0:  Reset fdv av at iteration         1721
    0:            1002180   16005170017.6        108298.267797      -0.514625666036      -0.514514333761       -13482.1720139           14276003308      1763096437   7.13789081573               643718
    0:  Writing RDMs to file at iteration         1730
    0:  Reset fdv av at iteration         1731
    0:            1002190   16005188088.8        108296.445778      -0.514628451820      -0.514528438682       -13482.1720166           14276018140      1763113780   7.24746084213               642185
    0: Writing out a popsfile after   3.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  34.630 seconds.
    0:  Writing RDMs to file at iteration         1740
    0:  Reset fdv av at iteration         1741
    0:            1002200   16005199890.8        108295.821462      -0.514635181505      -0.514576668229       -13482.1720234           14276028230      1763112484   7.56035137177               643562
    0:  Writing RDMs to file at iteration         1750
    0:  Reset fdv av at iteration         1751
    0:            1002210   16005177964.0        108296.088689      -0.514631815719      -0.514586969990       -13482.1720200           14276006872      1763073917   7.84375000000               643868
    0:  Writing RDMs to file at iteration         1760
    0:  Reset fdv av at iteration         1761
    0:            1002220   16005189887.7        108296.652064      -0.514624307544      -0.514546051912       -13482.1720125           14276013044      1763063463   7.34541034698               644613
    0:  Writing RDMs to file at iteration         1770
    0:  Reset fdv av at iteration         1771
    0:            1002230   16005176928.8        108297.219844      -0.514612683565      -0.514580006595       -13482.1720009           14276007816      1763101136   7.24785137177               644046
    0:  Writing RDMs to file at iteration         1780
    0:  Reset fdv av at iteration         1781
    0:            1002240   16005175766.3        108297.182645      -0.514612149508      -0.514541001248       -13482.1720003           14276009215      1763017722   6.91425800323               642917
    0:  Writing RDMs to file at iteration         1790
    0:  Reset fdv av at iteration         1791
    0:            1002250   16005177632.4        108296.850510      -0.514609366198      -0.514555434980       -13482.1719976           14276009144      1763031060   7.17851543427               644501
    0:  Writing RDMs to file at iteration         1800
    0:  Reset fdv av at iteration         1801
    0:            1002260   16005175609.7        108297.416574      -0.514608286782      -0.514507606603       -13482.1719965           14276011910      1763141258   7.23671865463               643060
    0:  Writing RDMs to file at iteration         1810
    0:  Reset fdv av at iteration         1811
    0:            1002270   16005179049.5        108296.789805      -0.514605398539      -0.514553672136       -13482.1719936           14276016368      1763057481   7.04892587662               642087
    0:  Writing RDMs to file at iteration         1820
    0:  Reset fdv av at iteration         1821
    0:            1002280   16005192693.3        108297.055986      -0.514601911918      -0.514575378314       -13482.1719901           14276030970      1763188544   7.32617187500               641720
    0:  Writing RDMs to file at iteration         1830
    0:  Reset fdv av at iteration         1831
    0:            1002290   16005185862.5        108297.618382      -0.514605080208      -0.514560421051       -13482.1719933           14276031430      1763068701   7.04062509537               642468
    0:  Writing RDMs to file at iteration         1840
    0:  Reset fdv av at iteration         1841
    0:            1002300   16005209044.0        108297.282333      -0.514604153005      -0.514601245931       -13482.1719923           14276059061      1763066827   7.06835937500               643792
    0:  Writing RDMs to file at iteration         1850
    0:  Reset fdv av at iteration         1851
    0:            1002310   16005229764.6        108296.042509      -0.514617871244      -0.514697316289       -13482.1720061           14276081780      1763084884   7.30869150162               642588
    0: Writing out a popsfile after   4.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  41.293 seconds.
    0:  Writing RDMs to file at iteration         1860
    0:  Reset fdv av at iteration         1861
    0:            1002320   16005226856.8        108297.186601      -0.514616749598      -0.514759420838       -13482.1720049           14276074668      1763053272   7.70429706573               644064
    0:  Writing RDMs to file at iteration         1870
    0:  Reset fdv av at iteration         1871
    0:            1002330   16005220716.4        108297.719143      -0.514616205929      -0.514715400261       -13482.1720044           14276068404      1763109186   7.71777343750               641727
    0:  Writing RDMs to file at iteration         1880
    0:  Reset fdv av at iteration         1881
    0:            1002340   16005213320.7        108298.555735      -0.514605326436      -0.514691640869       -13482.1719935           14276057289      1763092950   7.62304687500               643350
    0:  Writing RDMs to file at iteration         1890
    0:  Reset fdv av at iteration         1891
    0:            1002350   16005187056.8        108298.497444      -0.514608726950      -0.514651821883       -13482.1719969           14276034260      1763084050   7.65126943588               643685
    0:  Writing RDMs to file at iteration         1900
    0:  Reset fdv av at iteration         1901
    0:            1002360   16005180772.6        108300.545692      -0.514606170659      -0.514550641088       -13482.1719944           14276028533      1763147774   7.59296894073               642196
    0:  Writing RDMs to file at iteration         1910
    0:  Reset fdv av at iteration         1911
    0:            1002370   16005198358.4        108300.208850      -0.514596755022      -0.514577622451       -13482.1719849           14276046054      1763092289   7.73212909698               642935
    0:  Writing RDMs to file at iteration         1920
    0:  Reset fdv av at iteration         1921
    0:            1002380   16005196972.9        108299.569965      -0.514599727430      -0.514609883634       -13482.1719879           14276047425      1763096688   7.41865253448               642448
    0:  Writing RDMs to file at iteration         1930
    0:  Reset fdv av at iteration         1931
    0:            1002390   16005189651.2        108299.824595      -0.514594533711      -0.514577868008       -13482.1719827           14276045607      1763185252   7.17363262177               642833
    0:  Writing RDMs to file at iteration         1940
    0:  Reset fdv av at iteration         1941
    0:            1002400   16005181260.9        108299.183795      -0.514594576988      -0.514581006143       -13482.1719828           14276035626      1763037817   7.29658222198               641769
    0:  Writing RDMs to file at iteration         1950
    0:  Reset fdv av at iteration         1951
    0:            1002410   16005192398.2        108300.942141      -0.514589157295      -0.514569934727       -13482.1719773           14276049418      1763076973   7.00986337662               643913
    0:  Writing RDMs to file at iteration         1960
    0:  Reset fdv av at iteration         1961
    0:            1002420   16005180101.6        108301.800207      -0.514577863610      -0.514561337482       -13482.1719660           14276037740      1763073962   7.34892559052               643986
    0: Writing out a popsfile after   4.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  34.957 seconds.
    0:  Writing RDMs to file at iteration         1970
    0:  Reset fdv av at iteration         1971
    0:            1002430   16005159320.0        108301.759586      -0.514576439238      -0.514512815686       -13482.1719646           14276020498      1763072676   7.66093730927               642948
    0:  Writing RDMs to file at iteration         1980
    0:  Reset fdv av at iteration         1981
    0:            1002440   16005160726.3        108301.127172      -0.514577240844      -0.514468450659       -13482.1719654           14276022306      1763021158   7.74462890625               641326
    0:  Writing RDMs to file at iteration         1990
    0:  Reset fdv av at iteration         1991
    0:            1002450   16005166758.2        108300.803028      -0.514578714578      -0.514496005352       -13482.1719669           14276024427      1763047156   7.40664052963               642640
    0:  Writing RDMs to file at iteration         2000
    0:  Reset fdv av at iteration         2001
    0:            1002460   16005168768.8        108299.275369      -0.514579562318      -0.514492992280       -13482.1719677           14276021369      1763062003   7.15556621552               644076
    0:  Writing RDMs to file at iteration         2010
    0:  Reset fdv av at iteration         2011
    0:            1002470   16005164520.7        108299.247237      -0.514575245490      -0.514494508493       -13482.1719634           14276020060      1763062639   7.20322275162               641315
    0:  Writing RDMs to file at iteration         2020
    0:  Reset fdv av at iteration         2021
    0:            1002480   16005187945.3        108300.717672      -0.514568353766      -0.514525421904       -13482.1719565           14276038433      1763075605   7.09062480927               642555
    0:  Writing RDMs to file at iteration         2030
    0:  Reset fdv av at iteration         2031
    0:            1002490   16005190964.8        108301.282518      -0.514565198229      -0.514591657813       -13482.1719534           14276041494      1763017523   7.21542978287               643885
    0:  Writing RDMs to file at iteration         2040
    0:  Reset fdv av at iteration         2041
    0:            1002500   16005163192.0        108299.737140      -0.514571058877      -0.514514164667       -13482.1719592           14276015277      1763083398   6.88310527802               643867
    0:  Writing RDMs to file at iteration         2050
    0:  Reset fdv av at iteration         2051
    0:            1002510   16005164928.6        108298.803519      -0.514573960822      -0.514496049542       -13482.1719621           14276014193      1763075129   7.04853534698               643118
    0:  Writing RDMs to file at iteration         2060
    0:  Reset fdv av at iteration         2061
    0:            1002520   16005156746.4        108300.274592      -0.514575001227      -0.514456877285       -13482.1719632           14276009044      1763139198   7.24931621552               643712
    0:  Writing RDMs to file at iteration         2070
    0:  Reset fdv av at iteration         2071
    0:            1002530   16005158663.7        108301.151130      -0.514567458761      -0.514457661874       -13482.1719556           14276011505      1763055349   6.92988300323               643249
    0:  Writing RDMs to file at iteration         2080
    0:  Reset fdv av at iteration         2081
    0:            1002540   16005141607.3        108300.526100      -0.514556534729      -0.514437470094       -13482.1719447           14275997743      1763175283   7.58017587662               642579
    0: Writing out a popsfile after   4.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  40.900 seconds.
    0:  Writing RDMs to file at iteration         2090
    0:  Reset fdv av at iteration         2091
    0:            1002550   16005146496.2        108300.204071      -0.514556171794      -0.514413583212       -13482.1719444           14275998117      1763112862   7.52441406250               643533
    0:  Writing RDMs to file at iteration         2100
    0:  Reset fdv av at iteration         2101
    0:            1002560   16005150970.1        108302.285348      -0.514549795761      -0.514443405217       -13482.1719380           14276003345      1763039668   7.73750019073               643418
    0:  Writing RDMs to file at iteration         2110
    0:  Reset fdv av at iteration         2111
    0:            1002570   16005165754.5        108303.161929      -0.514547477651      -0.514466802299       -13482.1719357           14276019053      1763129902   7.44394540787               641477
    0:  Writing RDMs to file at iteration         2120
    0:  Reset fdv av at iteration         2121
    0:            1002580   16005151533.0        108302.233949      -0.514546683097      -0.514479385169       -13482.1719349           14276008340      1763081521   7.81562519073               643076
    0:  Writing RDMs to file at iteration         2130
    0:  Reset fdv av at iteration         2131
    0:            1002590   16005125273.7        108301.604103      -0.514549587608      -0.514395210913       -13482.1719378           14275986442      1763023537   7.57207012177               644188
    0:  Writing RDMs to file at iteration         2140
    0:  Reset fdv av at iteration         2141
    0:            1002600   16005118054.2        108302.487373      -0.514548524119      -0.514331990605       -13482.1719367           14275978306      1763093083   7.66171884537               642953
    0:  Writing RDMs to file at iteration         2150
    0:  Reset fdv av at iteration         2151
    0:            1002610   16005130532.1        108303.605429      -0.514541401703      -0.514325561958       -13482.1719296           14275987993      1763052385   7.80683612823               644471
    0:  Writing RDMs to file at iteration         2160
    0:  Reset fdv av at iteration         2161
    0:            1002620   16005127235.8        108304.200420      -0.514539269936      -0.514336546500       -13482.1719275           14275988749      1763115357   7.40312480927               643243
    0:  Writing RDMs to file at iteration         2170
    0:  Reset fdv av at iteration         2171
    0:            1002630   16005112044.4        108304.194912      -0.514546828769      -0.514308179838       -13482.1719350           14275977563      1763049201   7.23007822037               644331
    0:  Writing RDMs to file at iteration         2180
    0:  Reset fdv av at iteration         2181
    0:            1002640   16005110608.3        108302.395354      -0.514555655568      -0.514289669092       -13482.1719438           14275969977      1763066463   6.93515634537               643397
    0:  Writing RDMs to file at iteration         2190
    0:  Reset fdv av at iteration         2191
    0:            1002650   16005097548.0        108304.499468      -0.514554805543      -0.514281410651       -13482.1719430           14275966669      1763103345   7.10390615463               642084
    0:  Writing RDMs to file at iteration         2200
    0:  Reset fdv av at iteration         2201
    0:            1002660   16005078543.0        108306.004505      -0.514551593299      -0.514189425077       -13482.1719398           14275946557      1763071771   7.20507812500               643731
    0: Writing out a popsfile after   4.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  37.882 seconds.
    0:  Writing RDMs to file at iteration         2210
    0:  Reset fdv av at iteration         2211
    0:            1002670   16005073384.9        108306.022528      -0.514541340026      -0.514160657376       -13482.1719295           14275941861      1763046134   7.64121103287               643477
    0:  Writing RDMs to file at iteration         2220
    0:  Reset fdv av at iteration         2221
    0:            1002680   16005064049.6        108306.046510      -0.514540595653      -0.514133845718       -13482.1719288           14275930832      1763052019   7.48398447037               641634
    0:  Writing RDMs to file at iteration         2230
    0:  Reset fdv av at iteration         2231
    0:            1002690   16005068466.9        108306.976222      -0.514545863294      -0.514105370441       -13482.1719340           14275934282      1763052731   7.19101572037               642826
    0:  Writing RDMs to file at iteration         2240
    0:  Reset fdv av at iteration         2241
    0:            1002700   16005066779.0        108305.212184      -0.514554741463      -0.514098011903       -13482.1719429           14275924883      1763052182   7.12343740463               643914
    0:  Writing RDMs to file at iteration         2250
    0:  Reset fdv av at iteration         2251
    0:            1002710   16005063614.6        108305.850028      -0.514553916481      -0.514093500749       -13482.1719421           14275918082      1763033268   7.22343730927               642684
    0:  Writing RDMs to file at iteration         2260
    0:  Reset fdv av at iteration         2261
    0:            1002720   16005060424.8        108304.988778      -0.514554561203      -0.514083142463       -13482.1719427           14275918638      1763043874   7.16972637177               643439
    0:  Writing RDMs to file at iteration         2270
    0:  Reset fdv av at iteration         2271
    0:            1002730   16005064645.8        108307.128017      -0.514545730743      -0.514076684915       -13482.1719339           14275914905      1763055459   6.94003915787               643598
    0:  Writing RDMs to file at iteration         2280
    0:  Reset fdv av at iteration         2281
    0:            1002740   16005053660.9        108305.666715      -0.514539388957      -0.514107472601       -13482.1719276           14275901407      1763009001   7.09472656250               642661
    0:  Writing RDMs to file at iteration         2290
    0:  Reset fdv av at iteration         2291
    0:            1002750   16005047828.9        108305.701420      -0.514543496463      -0.514062468134       -13482.1719317           14275897128      1763102665   7.22929668427               643462
    0:  Writing RDMs to file at iteration         2300
    0:  Reset fdv av at iteration         2301
    0:            1002760   16005032004.5        108303.943425      -0.514549372304      -0.514022879141       -13482.1719376           14275879922      1762986976   6.93437480927               643547
    0:  Writing RDMs to file at iteration         2310
    0:  Reset fdv av at iteration         2311
    0:            1002770   16005036867.8        108303.992770      -0.514549870385      -0.513992115922       -13482.1719381           14275881015      1763103874   7.51679706573               643173
    0:  Writing RDMs to file at iteration         2320
    0:  Reset fdv av at iteration         2321
    0:            1002780   16005059555.2        108304.646971      -0.514544984208      -0.514039959452       -13482.1719332           14275890854      1763042112   7.04589843750               642792
    0: Writing out a popsfile after   5.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  39.912 seconds.
    0:  Writing RDMs to file at iteration         2330
    0:  Reset fdv av at iteration         2331
    0:            1002790   16005075031.3        108305.892268      -0.514535661225      -0.514123930120       -13482.1719238           14275901798      1763024911   7.82441425323               642411
    0:  Writing RDMs to file at iteration         2340
    0:  Reset fdv av at iteration         2341
    0:            1002800   16005084513.4        108304.423326      -0.514536698426      -0.514165540934       -13482.1719249           14275904760      1763091592   7.52363300323               643239
    0:  Writing RDMs to file at iteration         2350
    0:  Reset fdv av at iteration         2351
    0:            1002810   16005075147.1        108303.846797      -0.514539075773      -0.514161944626       -13482.1719273           14275901219      1763082191   7.55253887177               643412
    0:  Writing RDMs to file at iteration         2360
    0:  Reset fdv av at iteration         2361
    0:            1002820   16005093536.4        108303.271234      -0.514545311262      -0.514189968033       -13482.1719335           14275917644      1762984688   7.73300790787               642885
    0:  Writing RDMs to file at iteration         2370
    0:  Reset fdv av at iteration         2371
    0:            1002830   16005115957.1        108303.591160      -0.514544019689      -0.514277553937       -13482.1719322           14275928629      1763069656   7.61015605927               644139
    0:  Writing RDMs to file at iteration         2380
    0:  Reset fdv av at iteration         2381
    0:            1002840   16005087398.2        108304.795124      -0.514534670020      -0.514242119990       -13482.1719229           14275910764      1762985464   7.54433584213               643059
    0:  Writing RDMs to file at iteration         2390
    0:  Reset fdv av at iteration         2391
    0:            1002850   16005100948.3        108304.503177      -0.514536005707      -0.514204132590       -13482.1719242           14275920864      1763106595   7.14960956573               643476
    0:  Writing RDMs to file at iteration         2400
    0:  Reset fdv av at iteration         2401
    0:            1002860   16005125351.4        108304.517693      -0.514535151847      -0.514275614623       -13482.1719233           14275943022      1763055975   7.37011718750               641857
    0:  Writing RDMs to file at iteration         2410
    0:  Reset fdv av at iteration         2411
    0:            1002870   16005111746.2        108304.820488      -0.514531470130      -0.514323450218       -13482.1719197           14275935564      1763105751   7.08203125000               641991
    0:  Writing RDMs to file at iteration         2420
    0:  Reset fdv av at iteration         2421
    0:            1002880   16005119875.9        108304.815741      -0.514540537431      -0.514306003428       -13482.1719287           14275939378      1763051078   6.92851543427               643300
    0:  Writing RDMs to file at iteration         2430
    0:  Reset fdv av at iteration         2431
    0:            1002890   16005105245.1        108304.515070      -0.514551338617      -0.514293565431       -13482.1719395           14275929109      1763027133   7.34648418427               643536
    0: Writing out a popsfile after   5.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  39.837 seconds.
    0:  Writing RDMs to file at iteration         2440
    0:  Reset fdv av at iteration         2441
    0:            1002900   16005118943.6        108305.416089      -0.514545637246      -0.514272624847       -13482.1719338           14275947833      1763030274   7.48789072037               642906
    0:  Writing RDMs to file at iteration         2450
    0:  Reset fdv av at iteration         2451
    0:            1002910   16005138315.3        108305.419536      -0.514539753545      -0.514336982293       -13482.1719279           14275961851      1763077365   7.88652324677               642436
    0:  Writing RDMs to file at iteration         2460
    0:  Reset fdv av at iteration         2461
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     28.734604
    0: Required new RDM array must have the following size (MB):     28.735657
    0:            1002920   16005126797.4        108304.214451      -0.514547932887      -0.514360632327       -13482.1719361           14275947171      1763075084   7.23847675323               643397
    0:  Writing RDMs to file at iteration         2470
    0:  Reset fdv av at iteration         2471
    0:            1002930   16005119895.2        108304.806230      -0.514556488223      -0.514332604005       -13482.1719447           14275942262      1763079120   7.28710937500               642323
    0:  Writing RDMs to file at iteration         2480
    0:  Reset fdv av at iteration         2481
    0:            1002940   16005138587.6        108305.701459      -0.514552920429      -0.514352624951       -13482.1719411           14275947691      1763052486   6.92558574677               642826
    0:  Writing RDMs to file at iteration         2490
    0:  Reset fdv av at iteration         2491
    0:            1002950   16005151497.5        108305.392397      -0.514543982652      -0.514405791332       -13482.1719322           14275956053      1763010725   7.08242177963               643280
    0:  Writing RDMs to file at iteration         2500
    0:  Reset fdv av at iteration         2501
    0:            1002960   16005147822.8        108304.774325      -0.514543229928      -0.514426703343       -13482.1719314           14275952792      1763083680   7.18007802963               643154
    0:  Writing RDMs to file at iteration         2510
    0:  Reset fdv av at iteration         2511
    0:            1002970   16005115973.8        108305.352084      -0.514542910962      -0.514352320344       -13482.1719311           14275926355      1763047945   6.90371084213               643755
    0:  Writing RDMs to file at iteration         2520
    0:  Reset fdv av at iteration         2521
    0:            1002980   16005132231.4        108306.540699      -0.514539389673      -0.514320311399       -13482.1719276           14275938654      1763117446   7.40175771713               642072
    0:  Writing RDMs to file at iteration         2530
    0:  Reset fdv av at iteration         2531
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     28.735657
    0: Required new RDM array must have the following size (MB):     28.742065
    0:            1002990   16005121294.5        108305.635010      -0.514535533383      -0.514350947104       -13482.1719237           14275929792      1763035812   7.16738271713               644254
    0:  Writing RDMs to file at iteration         2540
    0:  Reset fdv av at iteration         2541
    0:            1003000   16005107973.2        108305.624514      -0.514532685578      -0.514278639921       -13482.1719209           14275917175      1763092095   7.18515634537               642959
    0:  Writing RDMs to file at iteration         2550
    0:  Reset fdv av at iteration         2551
    0:            1003010   16005095148.2        108306.225024      -0.514532249507      -0.514247500698       -13482.1719204           14275901961      1763008934   7.34179687500               641821
    0: Writing out a popsfile after   5.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  37.769 seconds.
    0:  Writing RDMs to file at iteration         2560
    0:  Reset fdv av at iteration         2561
    0:            1003020   16005109036.5        108305.632308      -0.514535653312      -0.514231582470       -13482.1719238           14275916596      1763158495   7.60507822037               643922
    0:  Writing RDMs to file at iteration         2570
    0:  Reset fdv av at iteration         2571
    0:            1003030   16005098959.3        108305.643026      -0.514538338351      -0.514248697827       -13482.1719265           14275910387      1763075016   7.80058574677               643824
    0:  Writing RDMs to file at iteration         2580
    0:  Reset fdv av at iteration         2581
    0:            1003040   16005095830.8        108306.251535      -0.514537977441      -0.514256619701       -13482.1719262           14275905110      1763046791   7.55644512177               643855
    0:  Writing RDMs to file at iteration         2590
    0:  Reset fdv av at iteration         2591
    0:            1003050   16005099956.4        108305.959167      -0.514541029062      -0.514235006845       -13482.1719292           14275902927      1763022349   7.69609355927               644263
    0:  Writing RDMs to file at iteration         2600
    0:  Reset fdv av at iteration         2601
    0:            1003060   16005105093.4        108306.569690      -0.514538795236      -0.514251409570       -13482.1719270           14275906490      1763053994   7.53437519073               643694
    0:  Writing RDMs to file at iteration         2610
    0:  Reset fdv av at iteration         2611
    0:            1003070   16005100158.1        108305.080108      -0.514552104248      -0.514269303843       -13482.1719403           14275897155      1763046268   7.59414052963               642235
    0:  Writing RDMs to file at iteration         2620
    0:  Reset fdv av at iteration         2621
    0:            1003080   16005113288.7        108305.988843      -0.514558066317      -0.514262039752       -13482.1719463           14275912984      1763040213   7.27578115463               642372
    0:  Writing RDMs to file at iteration         2630
    0:  Reset fdv av at iteration         2631
    0:            1003090   16005130883.5        108305.397653      -0.514554628464      -0.514306346030       -13482.1719428           14275926483      1763037724   7.20976543427               641262
    0:  Writing RDMs to file at iteration         2640
    0:  Reset fdv av at iteration         2641
    0:            1003100   16005139054.5        108303.599833      -0.514557412259      -0.514383189219       -13482.1719456           14275928772      1763042493   7.17460918427               642904
    0:  Writing RDMs to file at iteration         2650
    0:  Reset fdv av at iteration         2651
    0:            1003110   16005151126.1        108305.990213      -0.514561816789      -0.514402539892       -13482.1719500           14275934904      1763112065   6.97773456573               642900
    0:  Writing RDMs to file at iteration         2660
    0:  Reset fdv av at iteration         2661
    0:            1003120   16005151984.0        108305.073740      -0.514549326590      -0.514430870045       -13482.1719375           14275937629      1763004423   7.24101543427               643844
    0:  Writing RDMs to file at iteration         2670
    0:  Reset fdv av at iteration         2671
    0:            1003130   16005141510.7        108304.454325      -0.514561234678      -0.514415797040       -13482.1719494           14275933714      1763013681   7.02949237823               641290
    0: Writing out a popsfile after   5.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  37.648 seconds.
    0:  Writing RDMs to file at iteration         2680
    0:  Reset fdv av at iteration         2681
    0:            1003140   16005144251.0        108305.036826      -0.514560187070      -0.514405734625       -13482.1719484           14275934212      1762981557   7.77851581573               642808
    0:  Writing RDMs to file at iteration         2690
    0:  Reset fdv av at iteration         2691
    0:            1003150   16005130101.1        108307.419818      -0.514550508453      -0.514387478434       -13482.1719387           14275927545      1763096788   7.53867197037               643015
    0:  Writing RDMs to file at iteration         2700
    0:  Reset fdv av at iteration         2701
    0:            1003160   16005130420.7        108308.304587      -0.514545366063      -0.514364687838       -13482.1719336           14275929974      1763056722   7.25449228287               642185
    0:  Writing RDMs to file at iteration         2710
    0:  Reset fdv av at iteration         2711
    0:            1003170   16005136697.6        108307.392637      -0.514541373554      -0.514377839280       -13482.1719296           14275927360      1763043711   7.16953134537               643603
    0:  Writing RDMs to file at iteration         2720
    0:  Reset fdv av at iteration         2721
    0:            1003180   16005111105.0        108306.479610      -0.514545541439      -0.514340153370       -13482.1719337           14275898402      1763068016   7.09394550323               643088
    0:  Writing RDMs to file at iteration         2730
    0:  Reset fdv av at iteration         2731
    0:            1003190   16005086259.6        108306.173310      -0.514550469076      -0.514238001738       -13482.1719387           14275876484      1763071194   7.15175771713               643743
    0:  Writing RDMs to file at iteration         2740
    0:  Reset fdv av at iteration         2741
    0:            1003200   16005085835.5        108305.285363      -0.514558568293      -0.514170305293       -13482.1719468           14275871517      1763045996   6.95410156250               643283
    0:  Writing RDMs to file at iteration         2750
    0:  Reset fdv av at iteration         2751
    0:            1003210   16005109401.5        108306.508929      -0.514551442179      -0.514224875049       -13482.1719396           14275891284      1762961443   7.07734394073               641538
    0:  Writing RDMs to file at iteration         2760
    0:  Reset fdv av at iteration         2761
    0:            1003220   16005128058.3        108305.024838      -0.514553191349      -0.514294276249       -13482.1719414           14275907414      1763042050   7.23867177963               643347
    0:  Writing RDMs to file at iteration         2770
    0:  Reset fdv av at iteration         2771
    0:            1003230   16005124743.0        108306.529417      -0.514556034747      -0.514309507097       -13482.1719442           14275908417      1763064995   6.94785165787               643325
    0:  Writing RDMs to file at iteration         2780
    0:  Reset fdv av at iteration         2781
    0:            1003240   16005107756.3        108306.530461      -0.514556343973      -0.514308122215       -13482.1719445           14275888222      1763056837   7.46347665787               642953
    0:  Writing RDMs to file at iteration         2790
    0:  Reset fdv av at iteration         2791
    0:            1003250   16005095109.8        108306.532545      -0.514561627491      -0.514253310658       -13482.1719498           14275873948      1763014519   6.97441387177               643263
    0: Writing out a popsfile after   6.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  34.888 seconds.
    0:  Writing RDMs to file at iteration         2800
    0:  Reset fdv av at iteration         2801
    0:            1003260   16005078603.6        108305.643960      -0.514565729233      -0.514202380438       -13482.1719539           14275862613      1763129917   7.64648437500               642597
    0:  Writing RDMs to file at iteration         2810
    0:  Reset fdv av at iteration         2811
    0:            1003270   16005090817.7        108304.467130      -0.514581004340      -0.514167911725       -13482.1719692           14275876752      1763028650   7.54492187500               641658
    0:  Writing RDMs to file at iteration         2820
    0:  Reset fdv av at iteration         2821
    0:            1003280   16005092545.4        108305.397033      -0.514580391836      -0.514195178782       -13482.1719686           14275876404      1763048392   7.51367187500               642545
    0:  Writing RDMs to file at iteration         2830
    0:  Reset fdv av at iteration         2831
    0:            1003290   16005097728.7        108305.723134      -0.514581624169      -0.514232668687       -13482.1719698           14275881591      1763039190   7.60136699677               642337
    0:  Writing RDMs to file at iteration         2840
    0:  Reset fdv av at iteration         2841
    0:            1003300   16005085269.2        108306.642279      -0.514577833188      -0.514201981148       -13482.1719660           14275871657      1762990524   7.60253906250               641647
    0:  Writing RDMs to file at iteration         2850
    0:  Reset fdv av at iteration         2851
    0:            1003310   16005105449.3        108306.964677      -0.514574578029      -0.514207766488       -13482.1719628           14275891072      1763064185   7.61855459213               643072
    0:  Writing RDMs to file at iteration         2860
    0:  Reset fdv av at iteration         2861
    0:            1003320   16005112197.3        108308.487153      -0.514576728245      -0.514241272779       -13482.1719649           14275897390      1763141220   7.04218769073               644656
    0:  Writing RDMs to file at iteration         2870
    0:  Reset fdv av at iteration         2871
    0:            1003330   16005125844.3        108307.604543      -0.514579533291      -0.514305570566       -13482.1719677           14275911841      1763036062   7.42187500000               643296
    0:  Writing RDMs to file at iteration         2880
    0:  Reset fdv av at iteration         2881
    0:            1003340   16005115572.9        108307.310801      -0.514577294875      -0.514339295695       -13482.1719655           14275905313      1763024680   6.89960956573               642695
    0:  Writing RDMs to file at iteration         2890
    0:  Reset fdv av at iteration         2891
    0:            1003350   16005107828.9        108306.411455      -0.514583826697      -0.514288544201       -13482.1719720           14275893928      1762966551   7.01542949677               643065
    0:  Writing RDMs to file at iteration         2900
    0:  Reset fdv av at iteration         2901
    0:            1003360   16005097605.0        108305.819825      -0.514585952250      -0.514272842802       -13482.1719741           14275880826      1763019596   7.31621074677               642841
    0: Writing out a popsfile after   6.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.374 seconds.
    0:  Writing RDMs to file at iteration         2910
    0:  Reset fdv av at iteration         2911
    0:            1003370   16005116609.2        108305.531680      -0.514584904368      -0.514238788058       -13482.1719731           14275899157      1763047375   7.50410175323               642822
    0:  Writing RDMs to file at iteration         2920
    0:  Reset fdv av at iteration         2921
    0:            1003380   16005107233.8        108304.948492      -0.514581956612      -0.514291010262       -13482.1719701           14275895164      1763110499   7.61738300323               643295
    0:  Writing RDMs to file at iteration         2930
    0:  Reset fdv av at iteration         2931
    0:            1003390   16005112845.4        108304.357803      -0.514583447425      -0.514285763248       -13482.1719716           14275901465      1763068228   7.53125000000               642744
    0:  Writing RDMs to file at iteration         2940
    0:  Reset fdv av at iteration         2941
    0:            1003400   16005108868.3        108304.667127      -0.514583986159      -0.514263824873       -13482.1719722           14275898319      1763018158   7.18320322037               643684
    0:  Writing RDMs to file at iteration         2950
    0:  Reset fdv av at iteration         2951
    0:            1003410   16005114457.0        108304.978960      -0.514579493000      -0.514277422319       -13482.1719677           14275905146      1763073837   6.90917968750               642496
    0:  Writing RDMs to file at iteration         2960
    0:  Reset fdv av at iteration         2961
    0:            1003420   16005135600.7        108303.189175      -0.514582436977      -0.514347465905       -13482.1719706           14275921614      1763080186   7.09609365463               643954
    0:  Writing RDMs to file at iteration         2970
    0:  Reset fdv av at iteration         2971
    0:            1003430   16005128786.0        108301.388832      -0.514589551111      -0.514364900498       -13482.1719777           14275913726      1763033947   7.18027353287               644058
    0:  Writing RDMs to file at iteration         2980
    0:  Reset fdv av at iteration         2981
    0:            1003440   16005115424.4        108302.885641      -0.514594040959      -0.514329007111       -13482.1719822           14275911135      1763136955   6.91914081573               641937
    0:  Writing RDMs to file at iteration         2990
    0:  Reset fdv av at iteration         2991
    0:            1003450   16005124231.7        108303.186845      -0.514588588847      -0.514314192863       -13482.1719768           14275916873      1763060945   7.32011699677               642377
    0:  Writing RDMs to file at iteration         3000
    0:  Reset fdv av at iteration         3001
    0:            1003460   16005129117.5        108303.791006      -0.514588167256      -0.514359743270       -13482.1719764           14275919809      1763144556   7.04101562500               644202
    0:  Writing RDMs to file at iteration         3010
    0:  Reset fdv av at iteration         3011
    0:            1003470   16005145954.2        108302.886990      -0.514582321543      -0.514363830968       -13482.1719705           14275930044      1763141188   6.95527362823               643346
    0:  Writing RDMs to file at iteration         3020
    0:  Reset fdv av at iteration         3021
    0:            1003480   16005133503.1        108302.882295      -0.514586890226      -0.514402169460       -13482.1719751           14275919216      1763063845   7.40820312500               643359
    0: Writing out a popsfile after   6.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.890 seconds.
    0:  Writing RDMs to file at iteration         3030
    0:  Reset fdv av at iteration         3031
    0:            1003490   16005137867.9        108301.672181      -0.514592173691      -0.514383061606       -13482.1719804           14275923336      1763001228   7.52695322037               642589
    0:  Writing RDMs to file at iteration         3040
    0:  Reset fdv av at iteration         3041
    0:            1003500   16005134560.4        108301.365984      -0.514600791211      -0.514381366677       -13482.1719890           14275923253      1763066935   7.81445312500               643575
    0:  Writing RDMs to file at iteration         3050
    0:  Reset fdv av at iteration         3051
    0:            1003510   16005126275.4        108301.061564      -0.514607321464      -0.514347592112       -13482.1719955           14275912867      1763032479   7.51035165787               643617
    0:  Writing RDMs to file at iteration         3060
    0:  Reset fdv av at iteration         3061
    0:            1003520   16005135287.8        108300.462286      -0.514605238975      -0.514346072648       -13482.1719934           14275924489      1763102601   7.70175790787               643252
    0:  Writing RDMs to file at iteration         3070
    0:  Reset fdv av at iteration         3071
    0:            1003530   16005122770.7        108301.663928      -0.514606670965      -0.514361659033       -13482.1719949           14275910682      1763085450   7.48710918427               642934
    0:  Writing RDMs to file at iteration         3080
    0:  Reset fdv av at iteration         3081
    0:            1003540   16005123988.8        108301.662613      -0.514603676285      -0.514343014870       -13482.1719919           14275912764      1763084806   7.69257831573               642205
    0:  Writing RDMs to file at iteration         3090
    0:  Reset fdv av at iteration         3091
    0:            1003550   16005124420.0        108303.762749      -0.514595645612      -0.514341970612       -13482.1719838           14275925813      1763104917   7.17363262177               643108
    0:  Writing RDMs to file at iteration         3100
    0:  Reset fdv av at iteration         3101
    0:            1003560   16005104792.8        108303.162656      -0.514591593660      -0.514281494558       -13482.1719798           14275902464      1763046035   7.18437480927               642578
    0:  Writing RDMs to file at iteration         3110
    0:  Reset fdv av at iteration         3111
    0:            1003570   16005085159.2        108303.471132      -0.514585340426      -0.514221123720       -13482.1719735           14275882316      1763059442   7.18886709213               641181
    0:  Writing RDMs to file at iteration         3120
    0:  Reset fdv av at iteration         3121
    0:            1003580   16005087954.6        108302.290777      -0.514588720627      -0.514198199673       -13482.1719769           14275888429      1763098432   6.96289062500               642751
    0:  Writing RDMs to file at iteration         3130
    0:  Reset fdv av at iteration         3131
    0:            1003590   16005082238.1        108301.716005      -0.514592492327      -0.514179400866       -13482.1719807           14275882687      1763042967   7.35800790787               642841
    0:  Writing RDMs to file at iteration         3140
    0:  Reset fdv av at iteration         3141
    0:            1003600   16005093847.5        108302.043876      -0.514587840753      -0.514187408347       -13482.1719760           14275891233      1763058782   7.11289072037               643221
    0: Writing out a popsfile after   6.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.689 seconds.
    0:  Writing RDMs to file at iteration         3150
    0:  Reset fdv av at iteration         3151
    0:            1003610   16005113338.8        108302.669501      -0.514581449372      -0.514263199714       -13482.1719696           14275910795      1763068074   7.69023418427               642363
    0:  Writing RDMs to file at iteration         3160
    0:  Reset fdv av at iteration         3161
    0:            1003620   16005131815.2        108303.883225      -0.514583001210      -0.514331038746       -13482.1719712           14275928516      1763015442   7.41660165787               642465
    0:  Writing RDMs to file at iteration         3170
    0:  Reset fdv av at iteration         3171
    0:            1003630   16005136257.1        108304.482264      -0.514568715520      -0.514373652408       -13482.1719569           14275942013      1763029805   7.30078125000               643947
    0:  Writing RDMs to file at iteration         3180
    0:  Reset fdv av at iteration         3181
    0:            1003640   16005140514.2        108302.073925      -0.514574590258      -0.514385712143       -13482.1719628           14275945943      1763058270   7.14511728287               643502
    0:  Writing RDMs to file at iteration         3190
    0:  Reset fdv av at iteration         3191
    0:            1003650   16005158924.6        108301.464045      -0.514580526107      -0.514432535720       -13482.1719687           14275960744      1763059851   6.90722656250               643145
    0:  Writing RDMs to file at iteration         3200
    0:  Reset fdv av at iteration         3201
    0:            1003660   16005157923.1        108300.847189      -0.514585258823      -0.514462242345       -13482.1719734           14275964916      1763058347   7.33339834213               642857
    0:  Writing RDMs to file at iteration         3210
    0:  Reset fdv av at iteration         3211
    0:            1003670   16005151160.5        108299.625924      -0.514591624683      -0.514458916959       -13482.1719798           14275953625      1763058143   6.94550800323               642998
    0:  Writing RDMs to file at iteration         3220
    0:  Reset fdv av at iteration         3221
    0:            1003680   16005150146.5        108299.005103      -0.514593528808      -0.514417127273       -13482.1719817           14275953162      1763046806   7.06367206573               642743
    0:  Writing RDMs to file at iteration         3230
    0:  Reset fdv av at iteration         3231
    0:            1003690   16005146914.8        108300.190827      -0.514592247382      -0.514425564149       -13482.1719804           14275948532      1763021569   7.18847656250               642673
    0:  Writing RDMs to file at iteration         3240
    0:  Reset fdv av at iteration         3241
    0:            1003700   16005176135.1        108300.176429      -0.514594604274      -0.514473379469       -13482.1719828           14275962740      1763094283   6.94785165787               642586
    0:  Writing RDMs to file at iteration         3250
    0:  Reset fdv av at iteration         3251
    0:            1003710   16005174891.4        108300.454370      -0.514593674174      -0.514547786584       -13482.1719819           14275962254      1763058667   7.50175762177               643457
    0:  Writing RDMs to file at iteration         3260
    0:  Reset fdv av at iteration         3261
    0:            1003720   16005176839.2        108300.119992      -0.514596983955      -0.514535056651       -13482.1719852           14275964975      1763035302   7.05097675323               641984
    0: Writing out a popsfile after   7.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.310 seconds.
    0:  Writing RDMs to file at iteration         3270
    0:  Reset fdv av at iteration         3271
    0:            1003730   16005150925.9        108297.688295      -0.514608914698      -0.514484537529       -13482.1719971           14275945351      1763022327   7.62949228287               641255
    0:  Writing RDMs to file at iteration         3280
    0:  Reset fdv av at iteration         3281
    0:            1003740   16005131004.4        108297.966672      -0.514617529172      -0.514393931355       -13482.1720057           14275923927      1763014251   7.45312500000               643188
    0:  Writing RDMs to file at iteration         3290
    0:  Reset fdv av at iteration         3291
    0:            1003750   16005139424.1        108296.461390      -0.514623108639      -0.514380351317       -13482.1720113           14275927082      1763043751   7.56718730927               643676
    0:  Writing RDMs to file at iteration         3300
    0:  Reset fdv av at iteration         3301
    0:            1003760   16005153428.6        108297.660551      -0.514625830852      -0.514406973827       -13482.1720140           14275935806      1763051053   7.62187480927               643287
    0:  Writing RDMs to file at iteration         3310
    0:  Reset fdv av at iteration         3311
    0:            1003770   16005170685.6        108298.255249      -0.514623477914      -0.514457831286       -13482.1720117           14275947243      1763079938   7.64609384537               641896
    0:  Writing RDMs to file at iteration         3320
    0:  Reset fdv av at iteration         3321
    0:            1003780   16005188663.3        108297.940468      -0.514619668760      -0.514551350872       -13482.1720079           14275963055      1763090976   7.54511737823               641769
    0:  Writing RDMs to file at iteration         3330
    0:  Reset fdv av at iteration         3331
    0:            1003790   16005160733.6        108296.411379      -0.514627808005      -0.514544608952       -13482.1720160           14275939803      1763054345   7.04628896713               643999
    0:  Writing RDMs to file at iteration         3340
    0:  Reset fdv av at iteration         3341
    0:            1003800   16005149594.0        108296.382968      -0.514634001903      -0.514455482222       -13482.1720222           14275931599      1762984544   7.30468750000               644291
    0:  Writing RDMs to file at iteration         3350
    0:  Reset fdv av at iteration         3351
    0:            1003810   16005151947.8        108294.869241      -0.514637188881      -0.514403441963       -13482.1720254           14275937140      1763020894   6.96835947037               642748
    0:  Writing RDMs to file at iteration         3360
    0:  Reset fdv av at iteration         3361
    0:            1003820   16005151847.5        108293.966191      -0.514641098098      -0.514419705780       -13482.1720293           14275934638      1763018222   6.89707040787               642323
    0:  Writing RDMs to file at iteration         3370
    0:  Reset fdv av at iteration         3371
    0:            1003830   16005165608.0        108294.861394      -0.514639946470      -0.514452875128       -13482.1720281           14275950100      1763098189   7.21464824677               643199
    0:  Writing RDMs to file at iteration         3380
    0:  Reset fdv av at iteration         3381
    0:            1003840   16005164521.8        108296.349391      -0.514630747887      -0.514464630755       -13482.1720189           14275951560      1763050519   6.94570302963               644045
    0: Writing out a popsfile after   7.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  37.253 seconds.
    0:  Writing RDMs to file at iteration         3390
    0:  Reset fdv av at iteration         3391
    0:            1003850   16005153212.6        108296.634384      -0.514629387022      -0.514474609044       -13482.1720176           14275937281      1762990158   7.75917959213               643379
    0:  Writing RDMs to file at iteration         3400
    0:  Reset fdv av at iteration         3401
    0:            1003860   16005155327.4        108295.717985      -0.514632375184      -0.514476590897       -13482.1720206           14275937700      1763116352   7.49726581573               642429
    0:  Writing RDMs to file at iteration         3410
    0:  Reset fdv av at iteration         3411
    0:            1003870   16005158765.4        108297.201979      -0.514636192114      -0.514468566414       -13482.1720244           14275944261      1763042974   7.23144531250               643157
    0:  Writing RDMs to file at iteration         3420
    0:  Reset fdv av at iteration         3421
    0:            1003880   16005144833.0        108298.085867      -0.514628716330      -0.514422978609       -13482.1720169           14275935687      1763065996   6.91679668427               642294
    0:  Writing RDMs to file at iteration         3430
    0:  Reset fdv av at iteration         3431
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     28.742065
    0: Required new RDM array must have the following size (MB):     28.747696
    0:            1003890   16005137337.9        108297.777440      -0.514630546933      -0.514401631015       -13482.1720187           14275928591      1763071532   7.12753915787               642605
    0:  Writing RDMs to file at iteration         3440
    0:  Reset fdv av at iteration         3441
    0:            1003900   16005133902.4        108299.572718      -0.514626919325      -0.514394152426       -13482.1720151           14275930503      1763069324   7.22050762177               642154
    0:  Writing RDMs to file at iteration         3450
    0:  Reset fdv av at iteration         3451
    0:            1003910   16005158141.4        108299.268598      -0.514622439292      -0.514400701876       -13482.1720106           14275946199      1763045086   7.07441425323               642565
    0:  Writing RDMs to file at iteration         3460
    0:  Reset fdv av at iteration         3461
    0:            1003920   16005160916.6        108299.263951      -0.514626072220      -0.514487691617       -13482.1720143           14275951717      1763128394   7.31152343750               642722
    0:  Writing RDMs to file at iteration         3470
    0:  Reset fdv av at iteration         3471
    0:            1003930   16005158207.1        108299.846293      -0.514630136296      -0.514467810672       -13482.1720183           14275945219      1763048994   7.09648418427               644331
    0:  Writing RDMs to file at iteration         3480
    0:  Reset fdv av at iteration         3481
    0:            1003940   16005150298.8        108299.229152      -0.514623543416      -0.514450596524       -13482.1720117           14275940767      1763054057   6.93574237823               644817
    0:  Writing RDMs to file at iteration         3490
    0:  Reset fdv av at iteration         3491
    0:            1003950   16005156538.6        108299.814733      -0.514621900843      -0.514422215237       -13482.1720101           14275942733      1763036492   7.47851562500               642675
    0:  Writing RDMs to file at iteration         3500
    0:  Reset fdv av at iteration         3501
    0:            1003960   16005166151.1        108298.906279      -0.514628857439      -0.514473748799       -13482.1720170           14275941332      1763051027   7.07910156250               643156
    0: Writing out a popsfile after   7.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  33.958 seconds.
    0:  Writing RDMs to file at iteration         3510
    0:  Reset fdv av at iteration         3511
    0:            1003970   16005167501.3        108299.490261      -0.514629089851      -0.514496510114       -13482.1720173           14275942009      1763001359   7.73847675323               643200
    0:  Writing RDMs to file at iteration         3520
    0:  Reset fdv av at iteration         3521
    0:            1003980   16005155129.1        108299.469733      -0.514629277026      -0.514469759208       -13482.1720175           14275939136      1763036245   7.59960937500               642679
    0:  Writing RDMs to file at iteration         3530
    0:  Reset fdv av at iteration         3531
    0:            1003990   16005173657.8        108300.050499      -0.514614784261      -0.514477662497       -13482.1720030           14275946230      1763091097   7.65664052963               644324
    0:  Writing RDMs to file at iteration         3540
    0:  Reset fdv av at iteration         3541
    0:            1004000   16005168227.6        108300.030144      -0.514613905264      -0.514518227049       -13482.1720021           14275937441      1763107368   7.47011709213               641946
    0:  Writing RDMs to file at iteration         3550
    0:  Reset fdv av at iteration         3551
    0:            1004010   16005178450.5        108300.301337      -0.514603870519      -0.514543115547       -13482.1719921           14275950127      1763054695   7.58164072037               642059
    0:  Writing RDMs to file at iteration         3560
    0:  Reset fdv av at iteration         3561
    0:            1004020   16005192519.1        108299.668225      -0.514605677901      -0.514561078402       -13482.1719939           14275960288      1763022277   7.36445331573               643408
    0:  Writing RDMs to file at iteration         3570
    0:  Reset fdv av at iteration         3571
    0:            1004030   16005197180.9        108301.431878      -0.514604919294      -0.514599344584       -13482.1719931           14275957395      1762972300   6.93281269073               642457
    0:  Writing RDMs to file at iteration         3580
    0:  Reset fdv av at iteration         3581
    0:            1004040   16005194400.6        108302.886893      -0.514592292202      -0.514598436177       -13482.1719805           14275949029      1763039200   7.39492177963               642110
    0:  Writing RDMs to file at iteration         3590
    0:  Reset fdv av at iteration         3591
    0:            1004050   16005199754.2        108304.039892      -0.514582969905      -0.514599790138       -13482.1719712           14275947222      1763087837   7.01933574677               644455
    0:  Writing RDMs to file at iteration         3600
    0:  Reset fdv av at iteration         3601
    0:            1004060   16005208559.4        108302.792105      -0.514581571275      -0.514633330383       -13482.1719698           14275959504      1763037876   6.89453125000               643665
    0:  Writing RDMs to file at iteration         3610
    0:  Reset fdv av at iteration         3611
    0:            1004070   16005211046.3        108303.039078      -0.514580495782      -0.514654074510       -13482.1719687           14275956100      1763096932   7.34570312500               642160
    0: Writing out a popsfile after   7.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.531 seconds.
    0:  Writing RDMs to file at iteration         3620
    0:  Reset fdv av at iteration         3621
    0:            1004080   16005203083.6        108302.081907      -0.514580906892      -0.514654286703       -13482.1719691           14275946068      1763023195   7.54824209213               642459
    0:  Writing RDMs to file at iteration         3630
    0:  Reset fdv av at iteration         3631
    0:            1004090   16005202076.4        108301.424201      -0.514580530802      -0.514619901857       -13482.1719687           14275946301      1763041186   7.67636728287               642846
    0:  Writing RDMs to file at iteration         3640
    0:  Reset fdv av at iteration         3641
    0:            1004100   16005201707.5        108301.971848      -0.514579514270      -0.514616368298       -13482.1719677           14275962999      1763026323   7.48105478287               642946
    0:  Writing RDMs to file at iteration         3650
    0:  Reset fdv av at iteration         3651
    0:            1004110   16005193504.6        108302.520220      -0.514577008640      -0.514641772311       -13482.1719652           14275959643      1763005910   7.15429687500               641561
    0:  Writing RDMs to file at iteration         3660
    0:  Reset fdv av at iteration         3661
    0:            1004120   16005179831.9        108302.763697      -0.514571753640      -0.514572610513       -13482.1719599           14275947236      1762993711   6.92812490463               642834
    0:  Writing RDMs to file at iteration         3670
    0:  Reset fdv av at iteration         3671
    0:            1004130   16005178932.7        108301.818547      -0.514576983221      -0.514542340045       -13482.1719652           14275951043      1763052345   7.10117197037               642997
    0:  Writing RDMs to file at iteration         3680
    0:  Reset fdv av at iteration         3681
    0:            1004140   16005189040.9        108303.279775      -0.514577421519      -0.514558649829       -13482.1719656           14275961192      1763112169   7.17988300323               642716
    0:  Writing RDMs to file at iteration         3690
    0:  Reset fdv av at iteration         3691
    0:            1004150   16005201630.2        108302.038482      -0.514576422699      -0.514614867252       -13482.1719646           14275978041      1763072045   6.92851543427               643348
    0:  Writing RDMs to file at iteration         3700
    0:  Reset fdv av at iteration         3701
    0:            1004160   16005219519.2        108302.287967      -0.514575532150      -0.514635389595       -13482.1719637           14275999548      1763034279   7.36093759537               644235
    0:  Writing RDMs to file at iteration         3710
    0:  Reset fdv av at iteration         3711
    0:            1004170   16005242084.1        108302.833865      -0.514578947079      -0.514719954100       -13482.1719671           14276019961      1763007865   6.95742177963               643066
    0:  Writing RDMs to file at iteration         3720
    0:  Reset fdv av at iteration         3721
    0:            1004180   16005238100.4        108305.164118      -0.514568245662      -0.514776296962       -13482.1719564           14276010476      1763040022   7.09179687500               641103
    0:  Writing RDMs to file at iteration         3730
    0:  Reset fdv av at iteration         3731
    0:            1004190   16005238706.7        108304.183091      -0.514565859084      -0.514774203459       -13482.1719540           14276008885      1763025017   7.51835918427               641892
    0: Writing out a popsfile after   8.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.890 seconds.
    0:  Writing RDMs to file at iteration         3740
    0:  Reset fdv av at iteration         3741
    0:            1004200   16005229549.2        108304.102800      -0.514573049134      -0.514770515865       -13482.1719612           14276003885      1763082197   7.57675790787               644513
    0:  Writing RDMs to file at iteration         3750
    0:  Reset fdv av at iteration         3751
    0:            1004210   16005219072.6        108303.123987      -0.514578020184      -0.514715448237       -13482.1719662           14275993208      1763087789   7.69082021713               643487
    0:  Writing RDMs to file at iteration         3760
    0:  Reset fdv av at iteration         3761
    0:            1004220   16005199867.1        108302.155372      -0.514586368301      -0.514669763225       -13482.1719746           14275974118      1763081393   7.67050790787               643783
    0:  Writing RDMs to file at iteration         3770
    0:  Reset fdv av at iteration         3771
    0:            1004230   16005194345.0        108302.696324      -0.514592909306      -0.514608217095       -13482.1719811           14275965886      1762992535   7.59648418427               643829
    0:  Writing RDMs to file at iteration         3780
    0:  Reset fdv av at iteration         3781
    0:            1004240   16005177422.6        108302.647744      -0.514591646895      -0.514563085844       -13482.1719798           14275956275      1763068625   7.46621084213               642827
    0:  Writing RDMs to file at iteration         3790
    0:  Reset fdv av at iteration         3791
    0:            1004250   16005162602.7        108302.006988      -0.514589470783      -0.514525661449       -13482.1719777           14275941040      1762982870   7.65292978287               642861
    0:  Writing RDMs to file at iteration         3800
    0:  Reset fdv av at iteration         3801
    0:            1004260   16005167239.9        108304.072049      -0.514583118550      -0.514462864734       -13482.1719713           14275941109      1763005144   7.23945331573               643353
    0:  Writing RDMs to file at iteration         3810
    0:  Reset fdv av at iteration         3811
    0:            1004270   16005148960.4        108304.346473      -0.514577203875      -0.514450586072       -13482.1719654           14275932293      1762980177   7.10546875000               642560
    0:  Writing RDMs to file at iteration         3820
    0:  Reset fdv av at iteration         3821
    0:            1004280   16005141526.5        108305.521915      -0.514565915136      -0.514385635956       -13482.1719541           14275929456      1763099679   7.11074209213               643657
    0:  Writing RDMs to file at iteration         3830
    0:  Reset fdv av at iteration         3831
    0:            1004290   16005143810.4        108304.008367      -0.514570177455      -0.514406219804       -13482.1719584           14275937052      1763109209   6.89453125000               641795
    0:  Writing RDMs to file at iteration         3840
    0:  Reset fdv av at iteration         3841
    0:            1004300   16005142027.3        108303.092420      -0.514569255501      -0.514395287480       -13482.1719574           14275940012      1763019941   7.33398437500               642320
    0:  Writing RDMs to file at iteration         3850
    0:  Reset fdv av at iteration         3851
    0:            1004310   16005137307.4        108301.280122      -0.514582798770      -0.514381442604       -13482.1719710           14275933404      1763059876   6.90371084213               643767
    0: Writing out a popsfile after   8.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.058 seconds.
    0:  Writing RDMs to file at iteration         3860
    0:  Reset fdv av at iteration         3861
    0:            1004320   16005154897.9        108301.270129      -0.514580825050      -0.514430524079       -13482.1719690           14275943460      1763052724   7.59472656250               643358
    0:  Writing RDMs to file at iteration         3870
    0:  Reset fdv av at iteration         3871
    0:            1004330   16005148029.7        108302.151400      -0.514573813781      -0.514449373349       -13482.1719620           14275938840      1763041886   7.34296894073               642500
    0:  Writing RDMs to file at iteration         3880
    0:  Reset fdv av at iteration         3881
    0:            1004340   16005145847.2        108301.827418      -0.514567219726      -0.514438442105       -13482.1719554           14275940009      1762995587   7.11425781250               643680
    0:  Writing RDMs to file at iteration         3890
    0:  Reset fdv av at iteration         3891
    0:            1004350   16005138587.9        108300.904942      -0.514567779828      -0.514427907566       -13482.1719560           14275933898      1763090570   7.18437480927               643191
    0:  Writing RDMs to file at iteration         3900
    0:  Reset fdv av at iteration         3901
    0:            1004360   16005128503.2        108300.585671      -0.514575602139      -0.514375478999       -13482.1719638           14275923990      1763039192   6.89355468750               643174
    0:  Writing RDMs to file at iteration         3910
    0:  Reset fdv av at iteration         3911
    0:            1004370   16005130620.8        108299.976434      -0.514582956651      -0.514371034357       -13482.1719711           14275920915      1763051326   7.28320312500               643815
    0:  Writing RDMs to file at iteration         3920
    0:  Reset fdv av at iteration         3921
    0:            1004380   16005160166.7        108300.267952      -0.514577635320      -0.514377130090       -13482.1719658           14275942175      1763056682   7.13496112823               642029
    0:  Writing RDMs to file at iteration         3930
    0:  Reset fdv av at iteration         3931
    0:            1004390   16005170122.4        108301.458258      -0.514576496854      -0.514474917691       -13482.1719647           14275946028      1762982943   7.15566396713               640593
    0:  Writing RDMs to file at iteration         3940
    0:  Reset fdv av at iteration         3941
    0:            1004400   16005179323.3        108301.733511      -0.514580764635      -0.514544251035       -13482.1719690           14275950797      1763152139   7.22480487823               643926
    0:  Writing RDMs to file at iteration         3950
    0:  Reset fdv av at iteration         3951
    0:            1004410   16005183049.7        108300.495462      -0.514578119953      -0.514535667401       -13482.1719663           14275947215      1763048595   7.05214834213               642340
    0:  Writing RDMs to file at iteration         3960
    0:  Reset fdv av at iteration         3961
    0:            1004420   16005186565.6        108300.458152      -0.514581220921      -0.514559471862       -13482.1719694           14275943012      1762991999   7.62929677963               642835
    0:  Writing RDMs to file at iteration         3970
    0:  Reset fdv av at iteration         3971
    0:            1004430   16005182806.8        108302.816514      -0.514574715957      -0.514571351521       -13482.1719629           14275939253      1763086732   7.04628896713               642933
    0: Writing out a popsfile after   8.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.476 seconds.
    0:  Writing RDMs to file at iteration         3980
    0:  Reset fdv av at iteration         3981
    0:            1004440   16005156648.9        108302.171572      -0.514570842936      -0.514514503808       -13482.1719590           14275916886      1763044516   7.50781250000               642529
    0:  Writing RDMs to file at iteration         3990
    0:  Reset fdv av at iteration         3991
    0:            1004450   16005177075.7        108302.735290      -0.514570333057      -0.514504485140       -13482.1719585           14275940793      1763104367   7.48398447037               643328
    0:  Writing RDMs to file at iteration         4000
    0:  Reset fdv av at iteration         4001
    0:            1004460   16005202078.9        108301.801705      -0.514571234165      -0.514586521118       -13482.1719594           14275955709      1763090540   7.56386709213               642334
    0:  Writing RDMs to file at iteration         4010
    0:  Reset fdv av at iteration         4011
    0:            1004470   16005207670.5        108302.354992      -0.514569447583      -0.514621957362       -13482.1719576           14275954365      1763093959   7.63769531250               643082
    0:  Writing RDMs to file at iteration         4020
    0:  Reset fdv av at iteration         4021
    0:            1004480   16005198604.5        108301.700780      -0.514566903633      -0.514634308852       -13482.1719551           14275942393      1763078503   7.57480478287               644058
    0:  Writing RDMs to file at iteration         4030
    0:  Reset fdv av at iteration         4031
    0:            1004490   16005211164.2        108300.143670      -0.514565729041      -0.514636353797       -13482.1719539           14275960155      1763043263   7.60878896713               641595
    0:  Writing RDMs to file at iteration         4040
    0:  Reset fdv av at iteration         4041
    0:            1004500   16005211812.0        108299.486369      -0.514567841243      -0.514682852242       -13482.1719560           14275962413      1763023980   6.98750019073               643587
    0:  Writing RDMs to file at iteration         4050
    0:  Reset fdv av at iteration         4051
    0:            1004510   16005215616.8        108298.822762      -0.514573233245      -0.514685654852       -13482.1719614           14275962277      1763095770   7.20136737823               643320
    0:  Writing RDMs to file at iteration         4060
    0:  Reset fdv av at iteration         4061
    0:            1004520   16005239105.7        108299.059078      -0.514579253189      -0.514734420215       -13482.1719674           14275983385      1763098587   7.06503915787               643488
    0:  Writing RDMs to file at iteration         4070
    0:  Reset fdv av at iteration         4071
    0:            1004530   16005234438.1        108299.287025      -0.514576211352      -0.514757805517       -13482.1719644           14275979677      1763049639   6.88066387177               643714
    0:  Writing RDMs to file at iteration         4080
    0:  Reset fdv av at iteration         4081
    0:            1004540   16005235081.4        108300.708860      -0.514568272605      -0.514740571022       -13482.1719565           14275981738      1763050449   7.25312519073               643057
    0:  Writing RDMs to file at iteration         4090
    0:  Reset fdv av at iteration         4091
    0:            1004550   16005244973.6        108301.532627      -0.514566072368      -0.514768676161       -13482.1719543           14275984812      1762986697   6.94921875000               643837
    0: Writing out a popsfile after   8.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.376 seconds.
    0:  Writing RDMs to file at iteration         4100
    0:  Reset fdv av at iteration         4101
    0:            1004560   16005238150.4        108300.851605      -0.514562951893      -0.514793291643       -13482.1719511           14275978732      1762999600   7.56738281250               643370
    0:  Writing RDMs to file at iteration         4110
    0:  Reset fdv av at iteration         4111
    0:            1004570   16005249022.7        108300.465947      -0.514563273035      -0.514790087541       -13482.1719515           14275984026      1763069294   7.18867206573               642975
    0:  Writing RDMs to file at iteration         4120
    0:  Reset fdv av at iteration         4121
    0:            1004580   16005244965.9        108299.781696      -0.514571689749      -0.514802272867       -13482.1719599           14275976299      1763092918   7.36035156250               643361
    0:  Writing RDMs to file at iteration         4130
    0:  Reset fdv av at iteration         4131
    0:            1004590   16005254231.9        108298.196084      -0.514573972015      -0.514788944395       -13482.1719622           14275987158      1763116001   6.99257802963               643072
    0:  Writing RDMs to file at iteration         4140
    0:  Reset fdv av at iteration         4141
    0:            1004600   16005242291.4        108297.213588      -0.514581837099      -0.514811499767       -13482.1719700           14275977816      1763043351   7.09648418427               641765
    0:  Writing RDMs to file at iteration         4150
    0:  Reset fdv av at iteration         4151
    0:            1004610   16005225556.9        108296.529002      -0.514587383273      -0.514772657954       -13482.1719756           14275968861      1763061701   7.25566387177               643248
    0:  Writing RDMs to file at iteration         4160
    0:  Reset fdv av at iteration         4161
    0:            1004620   16005211039.0        108296.450747      -0.514589677063      -0.514717140307       -13482.1719779           14275962874      1763089165   6.87636709213               642883
    0:  Writing RDMs to file at iteration         4170
    0:  Reset fdv av at iteration         4171
    0:            1004630   16005220529.4        108296.681375      -0.514585713076      -0.514691681590       -13482.1719739           14275971059      1763045292   7.29785156250               643997
    0:  Writing RDMs to file at iteration         4180
    0:  Reset fdv av at iteration         4181
    0:            1004640   16005220657.4        108296.618106      -0.514591934828      -0.514701546904       -13482.1719801           14275961710      1763086381   7.13359355927               642766
    0:  Writing RDMs to file at iteration         4190
    0:  Reset fdv av at iteration         4191
    0:            1004650   16005217173.6        108296.253434      -0.514588298374      -0.514691378535       -13482.1719765           14275954560      1763094470   7.00527334213               644028
    0:  Writing RDMs to file at iteration         4200
    0:  Reset fdv av at iteration         4201
    0:            1004660   16005231276.3        108296.489277      -0.514583076945      -0.514713847561       -13482.1719713           14275968633      1762994762   7.58730459213               641747
    0:  Writing RDMs to file at iteration         4210
    0:  Reset fdv av at iteration         4211
    0:            1004670   16005225511.6        108297.021661      -0.514583499835      -0.514734052004       -13482.1719717           14275962590      1763061007   6.99550771713               643104
    0: Writing out a popsfile after   9.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  37.724 seconds.
    0:  Writing RDMs to file at iteration         4220
    0:  Reset fdv av at iteration         4221
    0:            1004680   16005223863.2        108297.250791      -0.514585557804      -0.514722326080       -13482.1719737           14275961995      1763010710   7.60468769073               643405
    0:  Writing RDMs to file at iteration         4230
    0:  Reset fdv av at iteration         4231
    0:            1004690   16005219212.3        108296.881492      -0.514584852618      -0.514704916936       -13482.1719730           14275957588      1763087248   7.70019531250               643284
    0:  Writing RDMs to file at iteration         4240
    0:  Reset fdv av at iteration         4241
    0:            1004700   16005208251.3        108296.515326      -0.514586546972      -0.514670408426       -13482.1719747           14275948101      1762992311   7.66113281250               642217
    0:  Writing RDMs to file at iteration         4250
    0:  Reset fdv av at iteration         4251
    0:            1004710   16005222442.2        108296.755629      -0.514589956209      -0.514651608415       -13482.1719781           14275959878      1763058811   7.53691387177               641810
    0:  Writing RDMs to file at iteration         4260
    0:  Reset fdv av at iteration         4261
    0:            1004720   16005213677.7        108297.599964      -0.514592795780      -0.514684483443       -13482.1719810           14275950005      1763138289   7.53476572037               642614
    0:  Writing RDMs to file at iteration         4270
    0:  Reset fdv av at iteration         4271
    0:            1004730   16005199295.6        108297.539826      -0.514596618478      -0.514648690017       -13482.1719848           14275940838      1763057105   7.53085947037               642041
    0:  Writing RDMs to file at iteration         4280
    0:  Reset fdv av at iteration         4281
    0:            1004740   16005198857.4        108295.984825      -0.514596172271      -0.514621196138       -13482.1719844           14275945315      1763029723   6.95820331573               643655
    0:  Writing RDMs to file at iteration         4290
    0:  Reset fdv av at iteration         4291
    0:            1004750   16005193138.5        108295.336401      -0.514604233669      -0.514607931692       -13482.1719924           14275933561      1763054491   7.28828144073               642457
    0:  Writing RDMs to file at iteration         4300
    0:  Reset fdv av at iteration         4301
    0:            1004760   16005181746.6        108294.691708      -0.514610463046      -0.514576093141       -13482.1719986           14275925880      1763007612   6.90351581573               642065
    0:  Writing RDMs to file at iteration         4310
    0:  Reset fdv av at iteration         4311
    0:            1004770   16005160894.8        108294.053420      -0.514615800877      -0.514524812459       -13482.1720040           14275908247      1763014064   6.98984384537               642896
    0:  Writing RDMs to file at iteration         4320
    0:  Reset fdv av at iteration         4321
    0:            1004780   16005157330.3        108292.824325      -0.514618818234      -0.514480625482       -13482.1720070           14275903114      1762985908   7.35898447037               643786
    0:  Writing RDMs to file at iteration         4330
    0:  Reset fdv av at iteration         4331
    0:            1004790   16005155633.8        108292.504106      -0.514625113970      -0.514455048823       -13482.1720133           14275899430      1763062719   6.93750000000               643021
    0: Writing out a popsfile after   9.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  38.447 seconds.
    0:  Writing RDMs to file at iteration         4340
    0:  Reset fdv av at iteration         4341
    0:            1004800   16005154930.0        108291.289269      -0.514627883202      -0.514470036293       -13482.1720161           14275896655      1763040846   7.65859365463               643340
    0:  Writing RDMs to file at iteration         4350
    0:  Reset fdv av at iteration         4351
    0:            1004810   16005157306.2        108291.272711      -0.514628840748      -0.514454410381       -13482.1720170           14275894966      1762966355   7.34921884537               642416
    0:  Writing RDMs to file at iteration         4360
    0:  Reset fdv av at iteration         4361
    0:            1004820   16005163273.3        108291.558574      -0.514631725377      -0.514487403077       -13482.1720199           14275892954      1762969587   7.17539072037               642109
    0:  Writing RDMs to file at iteration         4370
    0:  Reset fdv av at iteration         4371
    0:            1004830   16005181970.7        108291.240579      -0.514639239442      -0.514521717607       -13482.1720274           14275908089      1763013157   7.06640625000               642275
    0:  Writing RDMs to file at iteration         4380
    0:  Reset fdv av at iteration         4381
    0:            1004840   16005184330.1        108292.416452      -0.514637581613      -0.514562482650       -13482.1720258           14275908961      1763091603   7.10078144073               642860
    0:  Writing RDMs to file at iteration         4390
    0:  Reset fdv av at iteration         4391
    0:            1004850   16005208778.3        108291.483897      -0.514630169264      -0.514584412660       -13482.1720184           14275928936      1763144278   7.46679687500               642271
    0:  Writing RDMs to file at iteration         4400
    0:  Reset fdv av at iteration         4401
    0:            1004860   16005213725.4        108292.647113      -0.514628364159      -0.514671012765       -13482.1720166           14275943905      1763058606   6.93242168427               643340
    0:  Writing RDMs to file at iteration         4410
    0:  Reset fdv av at iteration         4411
    0:            1004870   16005210666.0        108292.895606      -0.514625759875      -0.514679618640       -13482.1720139           14275943892      1762969813   7.34921884537               644328
    0:  Writing RDMs to file at iteration         4420
    0:  Reset fdv av at iteration         4421
    0:            1004880   16005208119.9        108291.941645      -0.514628959675      -0.514649641547       -13482.1720171           14275948782      1763023893   7.07070302963               643116
    0:  Writing RDMs to file at iteration         4430
    0:  Reset fdv av at iteration         4431
    0:            1004890   16005214105.4        108290.394600      -0.514640835794      -0.514643882857       -13482.1720290           14275960342      1763025289   7.16484355927               643198
    0:  Writing RDMs to file at iteration         4440
    0:  Reset fdv av at iteration         4441
    0:            1004900   16005228751.9        108290.649416      -0.514642642368      -0.514686711947       -13482.1720308           14275973639      1763048341   7.37539052963               643369
    0: Writing out a popsfile after   9.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.052 seconds.
    0:  Writing RDMs to file at iteration         4450
    0:  Reset fdv av at iteration         4451
    0:            1004910   16005241293.9        108290.898955      -0.514651189363      -0.514746932073       -13482.1720394           14275987099      1763018442   7.50234365463               643208
    0:  Writing RDMs to file at iteration         4460
    0:  Reset fdv av at iteration         4461
    0:            1004920   16005234390.4        108290.239082      -0.514657401570      -0.514798594139       -13482.1720456           14275984115      1763068231   7.81718730927               642089
    0:  Writing RDMs to file at iteration         4470
    0:  Reset fdv av at iteration         4471
    0:            1004930   16005221374.3        108289.871130      -0.514664930582      -0.514743782943       -13482.1720531           14275969239      1763058661   7.55859375000               642293
    0:  Writing RDMs to file at iteration         4480
    0:  Reset fdv av at iteration         4481
    0:            1004940   16005233463.9        108288.612032      -0.514670277289      -0.514722159834       -13482.1720585           14275982116      1763127941   7.66757822037               643417
    0:  Writing RDMs to file at iteration         4490
    0:  Reset fdv av at iteration         4491
    0:            1004950   16005235859.4        108288.257081      -0.514667941237      -0.514766426790       -13482.1720561           14275987191      1763020633   7.54101562500               641409
    0:  Writing RDMs to file at iteration         4500
    0:  Reset fdv av at iteration         4501
    0:            1004960   16005209604.6        108288.495644      -0.514668301668      -0.514732386876       -13482.1720565           14275964653      1763144585   7.66015625000               642462
    0:  Writing RDMs to file at iteration         4510
    0:  Reset fdv av at iteration         4511
    0:            1004970   16005220757.6        108288.138357      -0.514664750444      -0.514662882647       -13482.1720529           14275977386      1763026261   7.11171865463               643602
    0:  Writing RDMs to file at iteration         4520
    0:  Reset fdv av at iteration         4521
    0:            1004980   16005225293.5        108288.691858      -0.514659143400      -0.514721540382       -13482.1720473           14275982824      1763007554   7.13320302963               642754
    0:  Writing RDMs to file at iteration         4530
    0:  Reset fdv av at iteration         4531
    0:            1004990   16005215095.4        108289.237067      -0.514657888474      -0.514682241803       -13482.1720461           14275976985      1763042576   7.40390634537               643561
    0:  Writing RDMs to file at iteration         4540
    0:  Reset fdv av at iteration         4541
    0:            1005000   16005227617.4        108288.286168      -0.514651674000      -0.514700584481       -13482.1720399           14275983083      1763055809   6.86679697037               643201
    0:  Writing RDMs to file at iteration         4550
    0:  Reset fdv av at iteration         4551
    0:            1005010   16005228537.0        108287.335300      -0.514663938086      -0.514717736606       -13482.1720521           14275983258      1763020636   7.20117187500               642415
    0:  Writing RDMs to file at iteration         4560
    0:  Reset fdv av at iteration         4561
    0:            1005020   16005220910.1        108287.882773      -0.514669590894      -0.514728578031       -13482.1720578           14275977540      1763064606   6.95820331573               642937
    0: Writing out a popsfile after   9.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.822 seconds.
    0:  Writing RDMs to file at iteration         4570
    0:  Reset fdv av at iteration         4571
    0:            1005030   16005212054.8        108286.627668      -0.514667982413      -0.514682155706       -13482.1720562           14275965520      1763065533   7.58828115463               642943
    0:  Writing RDMs to file at iteration         4580
    0:  Reset fdv av at iteration         4581
    0:            1005040   16005208024.6        108288.981013      -0.514672733166      -0.514671528376       -13482.1720609           14275963285      1763029141   7.23710918427               642120
    0:  Writing RDMs to file at iteration         4590
    0:  Reset fdv av at iteration         4591
    0:            1005050   16005213143.1        108288.336337      -0.514670990974      -0.514670474548       -13482.1720592           14275970199      1763148034   7.18085956573               642964
    0:  Writing RDMs to file at iteration         4600
    0:  Reset fdv av at iteration         4601
    0:            1005060   16005197729.1        108287.692551      -0.514673981411      -0.514632062651       -13482.1720622           14275957847      1763022407   7.16523456573               642205
    0:  Writing RDMs to file at iteration         4610
    0:  Reset fdv av at iteration         4611
    0:            1005070   16005195284.0        108287.654828      -0.514673214326      -0.514609242949       -13482.1720614           14275955331      1763069406   7.00664043427               643635
    0:  Writing RDMs to file at iteration         4620
    0:  Reset fdv av at iteration         4621
    0:            1005080   16005186753.5        108287.321775      -0.514675475893      -0.514596144047       -13482.1720637           14275946608      1763068889   7.39921855927               641774
    0:  Writing RDMs to file at iteration         4630
    0:  Reset fdv av at iteration         4631
    0:            1005090   16005185237.9        108287.591854      -0.514678196608      -0.514581038375       -13482.1720664           14275941814      1763040001   6.98281240463               643430
    0:  Writing RDMs to file at iteration         4640
    0:  Reset fdv av at iteration         4641
    0:            1005100   16005194770.5        108287.864039      -0.514674874915      -0.514582269498       -13482.1720631           14275947872      1763132632   6.92851543427               642816
    0:  Writing RDMs to file at iteration         4650
    0:  Reset fdv av at iteration         4651
    0:            1005110   16005175931.8        108287.537333      -0.514680188654      -0.514543785494       -13482.1720684           14275931127      1763051687   7.35898447037               642910
    0:  Writing RDMs to file at iteration         4660
    0:  Reset fdv av at iteration         4661
    0:            1005120   16005165351.2        108286.917030      -0.514682037022      -0.514518340211       -13482.1720702           14275912617      1762988327   6.91093730927               642175
    0:  Writing RDMs to file at iteration         4670
    0:  Reset fdv av at iteration         4671
    0:            1005130   16005154266.4        108288.102886      -0.514690529152      -0.514440209345       -13482.1720787           14275898519      1763032019   7.34882831573               641758
    0:  Writing RDMs to file at iteration         4680
    0:  Reset fdv av at iteration         4681
    0:            1005140   16005151433.6        108287.501137      -0.514687247739      -0.514447726378       -13482.1720754           14275890253      1763084834   6.91679668427               643563
    0: Writing out a popsfile after  10.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.615 seconds.
    0:  Writing RDMs to file at iteration         4690
    0:  Reset fdv av at iteration         4691
    0:            1005150   16005166150.3        108286.599952      -0.514689717759      -0.514452979518       -13482.1720779           14275911223      1762977603   7.58984375000               643462
    0:  Writing RDMs to file at iteration         4700
    0:  Reset fdv av at iteration         4701
    0:            1005160   16005169758.7        108285.098938      -0.514695780776      -0.514497044590       -13482.1720840           14275916004      1763136206   7.47968769073               644465
    0:  Writing RDMs to file at iteration         4710
    0:  Reset fdv av at iteration         4711
    0:            1005170   16005168985.0        108283.291777      -0.514701438445      -0.514506028559       -13482.1720896           14275913459      1763044060   7.63749980927               642300
    0:  Writing RDMs to file at iteration         4720
    0:  Reset fdv av at iteration         4721
    0:            1005180   16005162211.1        108281.183509      -0.514706849089      -0.514479256748       -13482.1720950           14275905383      1763054644   7.51640605927               643656
    0:  Writing RDMs to file at iteration         4730
    0:  Reset fdv av at iteration         4731
    0:            1005190   16005178594.0        108279.979953      -0.514709962881      -0.514490670171       -13482.1720981           14275922628      1763109678   7.52617168427               643360
    0:  Writing RDMs to file at iteration         4740
    0:  Reset fdv av at iteration         4741
    0:            1005200   16005170415.6        108281.174754      -0.514707343162      -0.514512605550       -13482.1720955           14275914771      1763008837   7.65273427963               643251
    0:  Writing RDMs to file at iteration         4750
    0:  Reset fdv av at iteration         4751
    0:            1005210   16005180079.9        108280.265375      -0.514705402080      -0.514521583872       -13482.1720936           14275921021      1762979982   6.87304687500               643340
    0:  Writing RDMs to file at iteration         4760
    0:  Reset fdv av at iteration         4761
    0:            1005220   16005192385.2        108279.354465      -0.514707915803      -0.514553475411       -13482.1720961           14275926930      1763085016   7.31132793427               641746
    0:  Writing RDMs to file at iteration         4770
    0:  Reset fdv av at iteration         4771
    0:            1005230   16005185686.8        108278.440023      -0.514716195710      -0.514581989135       -13482.1721044           14275912207      1763068692   6.99726581573               643601
    0:  Writing RDMs to file at iteration         4780
    0:  Reset fdv av at iteration         4781
    0:            1005240   16005191039.1        108277.821299      -0.514718609413      -0.514579040054       -13482.1721068           14275918756      1763061195   6.99804687500               643640
    0:  Writing RDMs to file at iteration         4790
    0:  Reset fdv av at iteration         4791
    0:            1005250   16005178788.7        108278.101547      -0.514714754639      -0.514575646875       -13482.1721029           14275916769      1762952092   7.19882822037               642985
    0:  Writing RDMs to file at iteration         4800
    0:  Reset fdv av at iteration         4801
    0:            1005260   16005188617.1        108277.782566      -0.514715738757      -0.514541176807       -13482.1721039           14275922442      1763032686   6.92695331573               642237
    0: Writing out a popsfile after  10.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.642 seconds.
    0:  Writing RDMs to file at iteration         4810
    0:  Reset fdv av at iteration         4811
    0:            1005270   16005213021.2        108277.467980      -0.514709098062      -0.514614530131       -13482.1720973           14275938570      1763067516   7.59179687500               642312
    0:  Writing RDMs to file at iteration         4820
    0:  Reset fdv av at iteration         4821
    0:            1005280   16005209527.1        108278.342667      -0.514711234151      -0.514657876833       -13482.1720994           14275932832      1763044558   7.27343750000               644132
    0:  Writing RDMs to file at iteration         4830
    0:  Reset fdv av at iteration         4831
    0:            1005290   16005203296.7        108278.907378      -0.514702187924      -0.514625064329       -13482.1720904           14275928873      1763107226   7.23593759537               642183
    0:  Writing RDMs to file at iteration         4840
    0:  Reset fdv av at iteration         4841
    0:            1005300   16005192423.0        108280.675866      -0.514697263772      -0.514633968358       -13482.1720854           14275918082      1763116464   7.23085927963               644104
    0:  Writing RDMs to file at iteration         4850
    0:  Reset fdv av at iteration         4851
    0:            1005310   16005181018.0        108279.741486      -0.514686801119      -0.514558440504       -13482.1720750           14275908689      1763061122   6.89648437500               644193
    0:  Writing RDMs to file at iteration         4860
    0:  Reset fdv av at iteration         4861
    0:            1005320   16005180870.3        108279.119303      -0.514688487035      -0.514550325446       -13482.1720767           14275906214      1762991242   7.40429687500               642171
    0:  Writing RDMs to file at iteration         4870
    0:  Reset fdv av at iteration         4871
    0:            1005330   16005178417.6        108278.501101      -0.514697414972      -0.514549793331       -13482.1720856           14275906861      1763059622   7.19804668427               642111
    0:  Writing RDMs to file at iteration         4880
    0:  Reset fdv av at iteration         4881
    0:            1005340   16005189034.6        108277.883601      -0.514698778098      -0.514554804033       -13482.1720870           14275914385      1763061565   7.36484384537               642651
    0:  Writing RDMs to file at iteration         4890
    0:  Reset fdv av at iteration         4891
    0:            1005350   16005202990.0        108278.165026      -0.514697340593      -0.514594437451       -13482.1720855           14275927290      1763029136   6.87656259537               644282
    0:  Writing RDMs to file at iteration         4900
    0:  Reset fdv av at iteration         4901
    0:            1005360   16005228017.2        108278.740635      -0.514699935394      -0.514664376809       -13482.1720881           14275955309      1762995540   7.19414043427               642699
    0:  Writing RDMs to file at iteration         4910
    0:  Reset fdv av at iteration         4911
    0:            1005370   16005221896.9        108280.203296      -0.514692991956      -0.514734023242       -13482.1720812           14275948041      1763017053   7.23515605927               642389
    0:  Writing RDMs to file at iteration         4920
    0:  Reset fdv av at iteration         4921
    0:            1005380   16005205296.1        108278.954848      -0.514701915227      -0.514694273354       -13482.1720901           14275929962      1762992418   6.88984394073               644163
    0: Writing out a popsfile after  10.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.021 seconds.
    0:  Writing RDMs to file at iteration         4930
    0:  Reset fdv av at iteration         4931
    0:            1005390   16005185975.8        108278.313066      -0.514708483742      -0.514630587079       -13482.1720967           14275912494      1763034734   7.62148427963               643102
    0:  Writing RDMs to file at iteration         4940
    0:  Reset fdv av at iteration         4941
    0:            1005400   16005191456.4        108279.481807      -0.514705543817      -0.514580161053       -13482.1720937           14275917534      1763043587   7.49531269073               644118
    0:  Writing RDMs to file at iteration         4950
    0:  Reset fdv av at iteration         4951
    0:            1005410   16005197282.8        108277.660071      -0.514709543773      -0.514589296361       -13482.1720977           14275921582      1763100911   7.79882812500               642678
    0:  Writing RDMs to file at iteration         4960
    0:  Reset fdv av at iteration         4961
    0:            1005420   16005195477.8        108277.638761      -0.514714270992      -0.514622674284       -13482.1721025           14275918295      1763063329   7.59414052963               644658
    0:  Writing RDMs to file at iteration         4970
    0:  Reset fdv av at iteration         4971
    0:            1005430   16005182095.1        108276.712765      -0.514719101895      -0.514585486023       -13482.1721073           14275907220      1763065343   7.52265644073               643487
    0:  Writing RDMs to file at iteration         4980
    0:  Reset fdv av at iteration         4981
    0:            1005440   16005194355.5        108275.193773      -0.514727764194      -0.514594243044       -13482.1721160           14275915332      1763052838   7.35468769073               642969
    0:  Writing RDMs to file at iteration         4990
    0:  Reset fdv av at iteration         4991
    0:            1005450   16005212499.6        108274.875132      -0.514732323835      -0.514625796620       -13482.1721205           14275924499      1763066129   6.96054697037               643646
    0:  Writing RDMs to file at iteration         5000
    0:  Reset fdv av at iteration         5001
    0:            1005460   16005228257.3        108274.251611      -0.514734679384      -0.514691066071       -13482.1721229           14275930866      1763009375   7.22421884537               643384
    0:  Writing RDMs to file at iteration         5010
    0:  Reset fdv av at iteration         5011
    0:            1005470   16005244277.1        108273.917984      -0.514738910580      -0.514745049068       -13482.1721271           14275938142      1763073917   6.97382831573               641696
    0:  Writing RDMs to file at iteration         5020
    0:  Reset fdv av at iteration         5021
    0:            1005480   16005234705.7        108273.274075      -0.514735941018      -0.514770231483       -13482.1721241           14275935881      1763017324   6.92265605927               642738
    0:  Writing RDMs to file at iteration         5030
    0:  Reset fdv av at iteration         5031
    0:            1005490   16005232823.4        108275.024513      -0.514731842066      -0.514756322101       -13482.1721200           14275935218      1763039752   7.20468759537               641337
    0:  Writing RDMs to file at iteration         5040
    0:  Reset fdv av at iteration         5041
    0:            1005500   16005237041.3        108276.775351      -0.514725158004      -0.514757848238       -13482.1721133           14275937717      1763055783   7.08359384537               642842
    0: Writing out a popsfile after  10.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  39.044 seconds.
    0:  Writing RDMs to file at iteration         5050
    0:  Reset fdv av at iteration         5051
    0:            1005510   16005225129.8        108275.527019      -0.514731765828      -0.514759198566       -13482.1721200           14275927843      1763068086   7.54531240463               643821
    0:  Writing RDMs to file at iteration         5060
    0:  Reset fdv av at iteration         5061
    0:            1005520   16005223536.0        108275.179215      -0.514735591764      -0.514734722947       -13482.1721238           14275926623      1763085067   7.42968750000               642727
    0:  Writing RDMs to file at iteration         5070
    0:  Reset fdv av at iteration         5071
    0:            1005530   16005220701.0        108274.835705      -0.514738796105      -0.514705170322       -13482.1721270           14275925600      1763037164   7.68398427963               642496
    0:  Writing RDMs to file at iteration         5080
    0:  Reset fdv av at iteration         5081
    0:            1005540   16005236512.3        108274.199394      -0.514750448393      -0.514741190567       -13482.1721386           14275939413      1763047079   7.35820293427               643238
    0:  Writing RDMs to file at iteration         5090
    0:  Reset fdv av at iteration         5091
    0:            1005550   16005213158.5        108274.757425      -0.514747186834      -0.514727400852       -13482.1721354           14275923097      1763076708   7.49531269073               644218
    0:  Writing RDMs to file at iteration         5100
    0:  Reset fdv av at iteration         5101
    0:            1005560   16005213374.3        108275.915588      -0.514738254515      -0.514662414093       -13482.1721264           14275924938      1763067982   7.58671855927               643126
    0:  Writing RDMs to file at iteration         5110
    0:  Reset fdv av at iteration         5111
    0:            1005570   16005198401.2        108277.682938      -0.514730564969      -0.514669929096       -13482.1721188           14275904359      1763044719   7.49492168427               642761
    0:  Writing RDMs to file at iteration         5120
    0:  Reset fdv av at iteration         5121
    0:            1005580   16005206922.6        108278.249223      -0.514725240370      -0.514637219734       -13482.1721134           14275909039      1763063872   7.67617177963               643432
    0:  Writing RDMs to file at iteration         5130
    0:  Reset fdv av at iteration         5131
    0:            1005590   16005209181.9        108278.219944      -0.514720853285      -0.514661580375       -13482.1721090           14275919917      1763077762   7.47148418427               641110
    0:  Writing RDMs to file at iteration         5140
    0:  Reset fdv av at iteration         5141
    0:            1005600   16005200861.6        108277.886838      -0.514717095454      -0.514648546627       -13482.1721053           14275921950      1763024467   7.24335956573               643394
    0:  Writing RDMs to file at iteration         5150
    0:  Reset fdv av at iteration         5151
    0:            1005610   16005223749.4        108278.454539      -0.514712412063      -0.514670558037       -13482.1721006           14275945261      1763029094   6.92539072037               643084
    0: Writing out a popsfile after  11.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  38.681 seconds.
    0:  Writing RDMs to file at iteration         5160
    0:  Reset fdv av at iteration         5161
    0:            1005620   16005244891.4        108278.119056      -0.514713152847      -0.514756726046       -13482.1721013           14275964592      1763066027   7.59882831573               643118
    0:  Writing RDMs to file at iteration         5170
    0:  Reset fdv av at iteration         5171
    0:            1005630   16005268585.8        108278.668508      -0.514707618363      -0.514851177421       -13482.1720958           14275988973      1763015877   7.53203105927               643632
    0:  Writing RDMs to file at iteration         5180
    0:  Reset fdv av at iteration         5181
    0:            1005640   16005249740.5        108278.001787      -0.514711385440      -0.514842252504       -13482.1720996           14275974870      1763098095   7.55781269073               641813
    0:  Writing RDMs to file at iteration         5190
    0:  Reset fdv av at iteration         5191
    0:            1005650   16005227727.3        108277.336429      -0.514719176587      -0.514769558431       -13482.1721074           14275960154      1763042367   7.66406250000               643748
    0:  Writing RDMs to file at iteration         5200
    0:  Reset fdv av at iteration         5201
    0:            1005660   16005241203.6        108276.383455      -0.514722659464      -0.514750097965       -13482.1721108           14275972767      1763045589   7.50976562500               644220
    0:  Writing RDMs to file at iteration         5210
    0:  Reset fdv av at iteration         5211
    0:            1005670   16005246601.2        108275.735018      -0.514724564149      -0.514787919497       -13482.1721128           14275975849      1763104349   7.65039062500               642826
    0:  Writing RDMs to file at iteration         5220
    0:  Reset fdv av at iteration         5221
    0:            1005680   16005257322.7        108274.782615      -0.514733521441      -0.514826208503       -13482.1721217           14275985976      1763078082   6.89218759537               642208
    0:  Writing RDMs to file at iteration         5230
    0:  Reset fdv av at iteration         5231
    0:            1005690   16005270855.2        108274.423488      -0.514734246408      -0.514860346304       -13482.1721224           14275998518      1763017421   7.01640605927               641941
    0:  Writing RDMs to file at iteration         5240
    0:  Reset fdv av at iteration         5241
    0:            1005700   16005284062.0        108274.357835      -0.514731933527      -0.514902146413       -13482.1721201           14276007118      1763015634   7.19296884537               642731
    0:  Writing RDMs to file at iteration         5250
    0:  Reset fdv av at iteration         5251
    0:            1005710   16005281551.6        108274.585427      -0.514735672264      -0.514947826757       -13482.1721239           14276009461      1763014704   6.88359355927               641659
    0:  Writing RDMs to file at iteration         5260
    0:  Reset fdv av at iteration         5261
    0:            1005720   16005276570.9        108274.204941      -0.514735144370      -0.514900365788       -13482.1721233           14276002798      1762950150   7.17695331573               641693
    0:  Writing RDMs to file at iteration         5270
    0:  Reset fdv av at iteration         5271
    0:            1005730   16005284387.8        108273.532092      -0.514740735069      -0.514920696940       -13482.1721289           14276013701      1763103566   6.96171855927               643288
    0: Writing out a popsfile after  11.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  34.626 seconds.
    0:  Writing RDMs to file at iteration         5280
    0:  Reset fdv av at iteration         5281
    0:            1005740   16005301005.0        108274.057132      -0.514742277988      -0.514960842736       -13482.1721305           14276034856      1763047519   7.60937500000               642939
    0:  Writing RDMs to file at iteration         5290
    0:  Reset fdv av at iteration         5291
    0:            1005750   16005294818.7        108273.375845      -0.514746005788      -0.514972581508       -13482.1721342           14276031689      1763038354   7.38984394073               644200
    0:  Writing RDMs to file at iteration         5300
    0:  Reset fdv av at iteration         5301
    0:            1005760   16005316118.0        108273.592237      -0.514748246929      -0.515010758685       -13482.1721364           14276046979      1763063807   7.22109365463               641256
    0:  Writing RDMs to file at iteration         5310
    0:  Reset fdv av at iteration         5311
    0:            1005770   16005317951.7        108273.502853      -0.514750220408      -0.515056361526       -13482.1721384           14276050031      1763019561   7.28046894073               643469
    0:  Writing RDMs to file at iteration         5320
    0:  Reset fdv av at iteration         5321
    0:            1005780   16005306402.8        108273.706178      -0.514754522792      -0.515064848733       -13482.1721427           14276043674      1763042749   6.96093750000               642442
    0:  Writing RDMs to file at iteration         5330
    0:  Reset fdv av at iteration         5331
    0:            1005790   16005297966.1        108273.907262      -0.514753627883      -0.515027617655       -13482.1721418           14276038139      1763032431   7.39140605927               642406
    0:  Writing RDMs to file at iteration         5340
    0:  Reset fdv av at iteration         5341
    0:            1005800   16005294560.9        108273.214418      -0.514755690627      -0.515010398973       -13482.1721439           14276032015      1763015240   7.01015615463               642797
    0:  Writing RDMs to file at iteration         5350
    0:  Reset fdv av at iteration         5351
    0:            1005810   16005267977.5        108272.225264      -0.514757884010      -0.514920240923       -13482.1721461           14276007097      1762975786   6.87500000000               643504
    0:  Writing RDMs to file at iteration         5360
    0:  Reset fdv av at iteration         5361
    0:            1005820   16005271285.1        108272.151511      -0.514760833612      -0.514859508030       -13482.1721490           14276015314      1763082604   7.25351572037               643887
    0:  Writing RDMs to file at iteration         5370
    0:  Reset fdv av at iteration         5371
    0:            1005830   16005254362.4        108271.789262      -0.514761466587      -0.514867514363       -13482.1721497           14275994996      1763052945   7.25898456573               641867
    0:  Writing RDMs to file at iteration         5380
    0:  Reset fdv av at iteration         5381
    0:            1005840   16005255930.3        108272.626233      -0.514757139398      -0.514816944517       -13482.1721453           14275990674      1763019784   7.19218730927               644090
    0:  Writing RDMs to file at iteration         5390
    0:  Reset fdv av at iteration         5391
    0:            1005850   16005247998.9        108272.870354      -0.514751721228      -0.514822118227       -13482.1721399           14275983720      1763056444   6.93867206573               642696
    0: Writing out a popsfile after  11.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.271 seconds.
    0:  Writing RDMs to file at iteration         5400
    0:  Reset fdv av at iteration         5401
    0:            1005860   16005253503.9        108272.813501      -0.514746545770      -0.514812428487       -13482.1721347           14275989008      1763063244   7.61054706573               642439
    0:  Writing RDMs to file at iteration         5410
    0:  Reset fdv av at iteration         5411
    0:            1005870   16005280699.7        108271.558232      -0.514748385262      -0.514879613001       -13482.1721366           14276010086      1763027176   7.49921894073               644300
    0:  Writing RDMs to file at iteration         5420
    0:  Reset fdv av at iteration         5421
    0:            1005880   16005288063.2        108272.392820      -0.514749412552      -0.514964617396       -13482.1721376           14276014912      1763056350   7.69179677963               642268
    0:  Writing RDMs to file at iteration         5430
    0:  Reset fdv av at iteration         5431
    0:            1005890   16005284320.0        108273.811344      -0.514742150292      -0.514945549456       -13482.1721303           14276019744      1763098678   7.44218730927               642331
    0:  Writing RDMs to file at iteration         5440
    0:  Reset fdv av at iteration         5441
    0:            1005900   16005280074.8        108273.130864      -0.514739362524      -0.514920535323       -13482.1721275           14276017539      1763051246   7.46601581573               643741
    0:  Writing RDMs to file at iteration         5450
    0:  Reset fdv av at iteration         5451
    0:            1005910   16005282548.2        108273.053966      -0.514734955713      -0.514902514780       -13482.1721231           14276023018      1763043464   7.67500019073               643332
    0:  Writing RDMs to file at iteration         5460
    0:  Reset fdv av at iteration         5461
    0:            1005920   16005292381.4        108271.781406      -0.514740871399      -0.514935494094       -13482.1721291           14276032427      1763008062   6.92109394073               643009
    0:  Writing RDMs to file at iteration         5470
    0:  Reset fdv av at iteration         5471
    0:            1005930   16005283297.6        108272.903283      -0.514738180413      -0.514951056626       -13482.1721264           14276029005      1763023244   7.16992187500               642147
    0:  Writing RDMs to file at iteration         5480
    0:  Reset fdv av at iteration         5481
    0:            1005940   16005289915.5        108273.721750      -0.514735889144      -0.514966242691       -13482.1721241           14276035302      1763011525   6.91054677963               642989
    0:  Writing RDMs to file at iteration         5490
    0:  Reset fdv av at iteration         5491
    0:            1005950   16005303430.4        108272.438928      -0.514745862404      -0.515010374321       -13482.1721340           14276046683      1763077688   7.22539043427               642281
    0:  Writing RDMs to file at iteration         5500
    0:  Reset fdv av at iteration         5501
    0:            1005960   16005287706.8        108271.450262      -0.514752536218      -0.514991853948       -13482.1721407           14276042296      1763045957   7.11093759537               640732
    0:  Writing RDMs to file at iteration         5510
    0:  Reset fdv av at iteration         5511
    0:            1005970   16005272124.2        108272.563789      -0.514752055730      -0.514929323002       -13482.1721402           14276031839      1763012977   6.93632793427               642044
    0: Writing out a popsfile after  11.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.134 seconds.
    0:  Writing RDMs to file at iteration         5520
    0:  Reset fdv av at iteration         5521
    0:            1005980   16005275822.5        108273.688079      -0.514755072679      -0.514895647727       -13482.1721433           14276038603      1763107527   7.51054668427               643200
    0:  Writing RDMs to file at iteration         5530
    0:  Reset fdv av at iteration         5531
    0:            1005990   16005257777.3        108271.819417      -0.514758668866      -0.514866419502       -13482.1721469           14276023910      1763098852   7.47734355927               643160
    0:  Writing RDMs to file at iteration         5540
    0:  Reset fdv av at iteration         5541
    0:            1006000   16005255616.4        108270.856687      -0.514763026523      -0.514853629191       -13482.1721512           14276016827      1762993354   7.62460947037               642094
    0:  Writing RDMs to file at iteration         5550
    0:  Reset fdv av at iteration         5551
    0:            1006010   16005262839.3        108272.597586      -0.514768044144      -0.514834412746       -13482.1721562           14276031334      1762912832   7.51757812500               642149
    0:  Writing RDMs to file at iteration         5560
    0:  Reset fdv av at iteration         5561
    0:            1006020   16005276110.0        108273.140633      -0.514762866715      -0.514881756175       -13482.1721511           14276039557      1762945588   7.73124980927               642998
    0:  Writing RDMs to file at iteration         5570
    0:  Reset fdv av at iteration         5571
    0:            1006030   16005266467.9        108272.177604      -0.514770658800      -0.514877089024       -13482.1721588           14276020709      1763037607   7.50703144073               642939
    0:  Writing RDMs to file at iteration         5580
    0:  Reset fdv av at iteration         5581
    0:            1006040   16005275708.7        108272.414421      -0.514769532170      -0.514894572019       -13482.1721577           14276031439      1763124962   7.43828105927               642892
    0:  Writing RDMs to file at iteration         5590
    0:  Reset fdv av at iteration         5591
    0:            1006050   16005276642.8        108271.749102      -0.514773030156      -0.514918148492       -13482.1721612           14276033994      1763088394   7.70546865463               643390
    0:  Writing RDMs to file at iteration         5600
    0:  Reset fdv av at iteration         5601
    0:            1006060   16005264131.5        108271.380007      -0.514774924175      -0.514902987800       -13482.1721631           14276015660      1762989098   7.55507802963               642175
    0:  Writing RDMs to file at iteration         5610
    0:  Reset fdv av at iteration         5611
    0:            1006070   16005263147.4        108269.214283      -0.514782565354      -0.514874774608       -13482.1721708           14276017792      1763046006   7.31132793427               643688
    0:  Writing RDMs to file at iteration         5620
    0:  Reset fdv av at iteration         5621
    0:            1006080   16005270524.0        108269.154525      -0.514788620905      -0.514893993708       -13482.1721768           14276030857      1763045003   6.88437509537               644410
    0:  Writing RDMs to file at iteration         5630
    0:  Reset fdv av at iteration         5631
    0:            1006090   16005280002.5        108268.792449      -0.514790298573      -0.514875183177       -13482.1721785           14276045507      1763060906   7.16796875000               641362
    0: Writing out a popsfile after  12.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.431 seconds.
    0:  Writing RDMs to file at iteration         5640
    0:  Reset fdv av at iteration         5641
    0:            1006100   16005277653.0        108267.534342      -0.514797263518      -0.514922597773       -13482.1721854           14276041065      1763062987   7.48710918427               643094
    0:  Writing RDMs to file at iteration         5650
    0:  Reset fdv av at iteration         5651
    0:            1006110   16005274537.7        108268.069906      -0.514801478537      -0.514910346141       -13482.1721897           14276039592      1762971524   7.58671855927               642750
    0:  Writing RDMs to file at iteration         5660
    0:  Reset fdv av at iteration         5661
    0:            1006120   16005251735.4        108266.807538      -0.514808653743      -0.514882283116       -13482.1721968           14276019743      1763105141   7.68085956573               642902
    0:  Writing RDMs to file at iteration         5670
    0:  Reset fdv av at iteration         5671
    0:            1006130   16005254149.2        108267.349347      -0.514804720081      -0.514828621655       -13482.1721929           14276022217      1763039309   7.44140625000               642593
    0:  Writing RDMs to file at iteration         5680
    0:  Reset fdv av at iteration         5681
    0:            1006140   16005242790.0        108266.699785      -0.514802637181      -0.514819324139       -13482.1721908           14276009870      1763115512   7.81250000000               642328
    0:  Writing RDMs to file at iteration         5690
    0:  Reset fdv av at iteration         5691
    0:            1006150   16005236862.2        108266.353064      -0.514805048050      -0.514789379173       -13482.1721932           14276004007      1763035169   6.99882793427               642283
    0:  Writing RDMs to file at iteration         5700
    0:  Reset fdv av at iteration         5701
    0:            1006160   16005230513.4        108264.811760      -0.514809269442      -0.514747035951       -13482.1721975           14275999786      1763000996   6.97265625000               642609
    0:  Writing RDMs to file at iteration         5710
    0:  Reset fdv av at iteration         5711
    0:            1006170   16005228344.3        108264.778183      -0.514810414583      -0.514758060134       -13482.1721986           14275993633      1763094946   7.09999990463               642818
    0:  Writing RDMs to file at iteration         5720
    0:  Reset fdv av at iteration         5721
    0:            1006180   16005245999.5        108264.744171      -0.514813051024      -0.514753877732       -13482.1722012           14276008979      1763039493   7.06679677963               642292
    0:  Writing RDMs to file at iteration         5730
    0:  Reset fdv av at iteration         5731
    0:            1006190   16005233065.0        108265.611028      -0.514815940446      -0.514757907749       -13482.1722041           14275996855      1763053595   7.12695312500               642367
    0:  Writing RDMs to file at iteration         5740
    0:  Reset fdv av at iteration         5741
    0:            1006200   16005228569.7        108269.775348      -0.514801570591      -0.514753811802       -13482.1721898           14276000712      1763004674   6.97031259537               641718
    0: Writing out a popsfile after  12.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  34.447 seconds.
    0:  Writing RDMs to file at iteration         5750
    0:  Reset fdv av at iteration         5751
    0:            1006210   16005235025.0        108271.837637      -0.514787989301      -0.514734277427       -13482.1721762           14276006633      1763053741   7.62617206573               643279
    0:  Writing RDMs to file at iteration         5760
    0:  Reset fdv av at iteration         5761
    0:            1006220   16005243169.5        108271.502418      -0.514785666425      -0.514774038894       -13482.1721739           14276017639      1763007174   7.15234375000               642557
    0:  Writing RDMs to file at iteration         5770
    0:  Reset fdv av at iteration         5771
    0:            1006230   16005253986.0        108270.861614      -0.514787969615      -0.514803175447       -13482.1721762           14276024042      1763076335   7.55195331573               642407
    0:  Writing RDMs to file at iteration         5780
    0:  Reset fdv av at iteration         5781
    0:            1006240   16005244355.4        108270.516543      -0.514793972565      -0.514785551251       -13482.1721822           14276013268      1762999167   7.38945293427               642316
    0:  Writing RDMs to file at iteration         5790
    0:  Reset fdv av at iteration         5791
    0:            1006250   16005243040.8        108270.475203      -0.514802964005      -0.514792306220       -13482.1721911           14276014977      1763006769   7.21835947037               641656
    0:  Writing RDMs to file at iteration         5800
    0:  Reset fdv av at iteration         5801
    0:            1006260   16005236520.7        108270.133455      -0.514805624714      -0.514781332396       -13482.1721938           14276010811      1763024638   7.48007822037               643422
    0:  Writing RDMs to file at iteration         5810
    0:  Reset fdv av at iteration         5811
    0:            1006270   16005246694.0        108270.694463      -0.514810106706      -0.514774384679       -13482.1721983           14276018629      1762982874   7.21171855927               641563
    0:  Writing RDMs to file at iteration         5820
    0:  Reset fdv av at iteration         5821
    0:            1006280   16005251385.8        108271.254863      -0.514799461209      -0.514807078963       -13482.1721876           14276020549      1763112193   7.15742206573               643233
    0:  Writing RDMs to file at iteration         5830
    0:  Reset fdv av at iteration         5831
    0:            1006290   16005214632.7        108272.408948      -0.514792441827      -0.514758103432       -13482.1721806           14275983325      1763057166   7.00429677963               644121
    0:  Writing RDMs to file at iteration         5840
    0:  Reset fdv av at iteration         5841
    0:            1006300   16005216463.7        108273.868848      -0.514784555780      -0.514685972759       -13482.1721727           14275981847      1762921203   7.13242197037               643334
    0:  Writing RDMs to file at iteration         5850
    0:  Reset fdv av at iteration         5851
    0:            1006310   16005211195.0        108273.539087      -0.514773908780      -0.514674536986       -13482.1721621           14275974181      1763087637   7.17695331573               642484
    0:  Writing RDMs to file at iteration         5860
    0:  Reset fdv av at iteration         5861
    0:            1006320   16005217893.1        108272.611293      -0.514768569420      -0.514672417606       -13482.1721568           14275977433      1763051708   6.93867206573               643163
    0: Writing out a popsfile after  12.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  38.310 seconds.
    0:  Writing RDMs to file at iteration         5870
    0:  Reset fdv av at iteration         5871
    0:            1006330   16005217353.7        108273.483252      -0.514763473417      -0.514699252726       -13482.1721517           14275985752      1763016894   7.57148456573               642603
    0:  Writing RDMs to file at iteration         5880
    0:  Reset fdv av at iteration         5881
    0:            1006340   16005203744.5        108274.050536      -0.514762069347      -0.514673884632       -13482.1721503           14275969706      1763034417   7.46210956573               642888
    0:  Writing RDMs to file at iteration         5890
    0:  Reset fdv av at iteration         5891
    0:            1006350   16005196946.5        108274.921196      -0.514761450857      -0.514654256451       -13482.1721496           14275959794      1763117622   7.77539062500               642365
    0:  Writing RDMs to file at iteration         5900
    0:  Reset fdv av at iteration         5901
    0:            1006360   16005185421.0        108276.694873      -0.514757686047      -0.514599535723       -13482.1721459           14275946670      1762957637   7.49843740463               644608
    0:  Writing RDMs to file at iteration         5910
    0:  Reset fdv av at iteration         5911
    0:            1006370   16005190951.0        108274.877546      -0.514757154080      -0.514560587221       -13482.1721453           14275951515      1763008562   7.59140634537               643964
    0:  Writing RDMs to file at iteration         5920
    0:  Reset fdv av at iteration         5921
    0:            1006380   16005182329.4        108274.568698      -0.514763711894      -0.514582304225       -13482.1721519           14275941500      1762964048   7.42187500000               643194
    0:  Writing RDMs to file at iteration         5930
    0:  Reset fdv av at iteration         5931
    0:            1006390   16005172994.7        108275.457406      -0.514765898236      -0.514514885994       -13482.1721541           14275934872      1763047247   6.92226552963               643233
    0:  Writing RDMs to file at iteration         5940
    0:  Reset fdv av at iteration         5941
    0:            1006400   16005172224.2        108275.156318      -0.514763884992      -0.514521697962       -13482.1721521           14275931842      1763051549   7.19960927963               643343
    0:  Writing RDMs to file at iteration         5950
    0:  Reset fdv av at iteration         5951
    0:            1006410   16005170238.8        108274.554291      -0.514759059240      -0.514501762336       -13482.1721472           14275927498      1763060526   6.98984384537               643436
    0:  Writing RDMs to file at iteration         5960
    0:  Reset fdv av at iteration         5961
    0:            1006420   16005176902.4        108276.355448      -0.514759394787      -0.514522374825       -13482.1721476           14275928186      1763032871   7.11328125000               641974
    0:  Writing RDMs to file at iteration         5970
    0:  Reset fdv av at iteration         5971
    0:            1006430   16005199683.9        108275.153808      -0.514760938088      -0.514577150630       -13482.1721491           14275950435      1763015383   7.17382812500               644566
    0:  Writing RDMs to file at iteration         5980
    0:  Reset fdv av at iteration         5981
    0:            1006440   16005215115.3        108276.341473      -0.514751483156      -0.514655589128       -13482.1721397           14275963336      1763039214   6.91171884537               642949
    0: Writing out a popsfile after  12.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  47.337 seconds.
    0:  Writing RDMs to file at iteration         5990
    0:  Reset fdv av at iteration         5991
    0:            1006450   16005211724.8        108275.115400      -0.514752016426      -0.514643440929       -13482.1721402           14275959509      1763022835   7.27890634537               644042
    0:  Writing RDMs to file at iteration         6000
    0:  Reset fdv av at iteration         6001
    0:            1006460   16005231833.0        108273.891964      -0.514764930235      -0.514698430224       -13482.1721531           14275976254      1763038564   7.67539072037               643524
    0:  Writing RDMs to file at iteration         6010
    0:  Reset fdv av at iteration         6011
    0:            1006470   16005227953.3        108272.961158      -0.514771861946      -0.514749710140       -13482.1721600           14275964643      1763023370   7.61210918427               642871
    0:  Writing RDMs to file at iteration         6020
    0:  Reset fdv av at iteration         6021
    0:            1006480   16005247597.8        108272.022329      -0.514777679410      -0.514758783099       -13482.1721659           14275982657      1763009668   7.49179697037               643893
    0:  Writing RDMs to file at iteration         6030
    0:  Reset fdv av at iteration         6031
    0:            1006490   16005236622.3        108270.181595      -0.514780910026      -0.514799175207       -13482.1721691           14275966088      1763074427   7.64414072037               644230
    0:  Writing RDMs to file at iteration         6040
    0:  Reset fdv av at iteration         6041
    0:            1006500   16005219941.5        108270.135182      -0.514785757369      -0.514734117693       -13482.1721739           14275956340      1763040552   7.42187500000               643295
    0:  Writing RDMs to file at iteration         6050
    0:  Reset fdv av at iteration         6051
    0:            1006510   16005217752.4        108269.198045      -0.514783838398      -0.514701140620       -13482.1721720           14275947049      1763010490   7.60742187500               643628
    0:  Writing RDMs to file at iteration         6060
    0:  Reset fdv av at iteration         6061
    0:            1006520   16005220542.1        108270.068267      -0.514788895045      -0.514685374924       -13482.1721771           14275946052      1763034695   7.56015634537               642729
    0:  Writing RDMs to file at iteration         6070
    0:  Reset fdv av at iteration         6071
    0:            1006530   16005241779.6        108269.741912      -0.514790533601      -0.514730234252       -13482.1721787           14275963918      1762999148   7.37695312500               641946
    0:  Writing RDMs to file at iteration         6080
    0:  Reset fdv av at iteration         6081
    0:            1006540   16005223283.0        108270.907249      -0.514782497445      -0.514728524535       -13482.1721707           14275953151      1763057808   7.39062500000               642477
    0:  Writing RDMs to file at iteration         6090
    0:  Reset fdv av at iteration         6091
    0:            1006550   16005213920.3        108272.669277      -0.514767188729      -0.514679233726       -13482.1721554           14275946606      1762977631   7.04843759537               642889
    0:  Writing RDMs to file at iteration         6100
    0:  Reset fdv av at iteration         6101
    0:            1006560   16005215879.6        108271.738807      -0.514767191112      -0.514697807860       -13482.1721554           14275946553      1762980913   6.89687490463               643092
    0: Writing out a popsfile after  13.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  45.076 seconds.
    0:  Writing RDMs to file at iteration         6110
    0:  Reset fdv av at iteration         6111
    0:            1006570   16005232994.9        108274.105581      -0.514762470053      -0.514713905482       -13482.1721507           14275953717      1763013804   7.54374980927               641125
    0:  Writing RDMs to file at iteration         6120
    0:  Reset fdv av at iteration         6121
    0:            1006580   16005235881.6        108273.470151      -0.514767784789      -0.514759598105       -13482.1721560           14275955323      1763083079   7.49414062500               643495
    0:  Writing RDMs to file at iteration         6130
    0:  Reset fdv av at iteration         6131
    0:            1006590   16005237477.3        108271.328578      -0.514776179458      -0.514767137831       -13482.1721644           14275954547      1763006945   7.76796865463               643717
    0:  Writing RDMs to file at iteration         6140
    0:  Reset fdv av at iteration         6141
    0:            1006600   16005266713.5        108271.585922      -0.514781290887      -0.514811425813       -13482.1721695           14275981764      1763110303   7.42304706573               643332
    0:  Writing RDMs to file at iteration         6150
    0:  Reset fdv av at iteration         6151
    0:            1006610   16005287438.7        108272.436136      -0.514782144610      -0.514929259634       -13482.1721703           14275996491      1763008342   7.34882831573               642137
    0:  Writing RDMs to file at iteration         6160
    0:  Reset fdv av at iteration         6161
    0:            1006620   16005301348.8        108272.666004      -0.514778837078      -0.514976291557       -13482.1721670           14276004731      1763081989   6.85585927963               643660
    0:  Writing RDMs to file at iteration         6170
    0:  Reset fdv av at iteration         6171
    0:            1006630   16005294771.9        108271.087375      -0.514786357277      -0.514996793107       -13482.1721745           14276005139      1762996467   7.12851572037               643497
    0:  Writing RDMs to file at iteration         6180
    0:  Reset fdv av at iteration         6181
    0:            1006640   16005310168.7        108271.305559      -0.514790913061      -0.514983759831       -13482.1721791           14276024921      1762990177   7.20781230927               643843
    0:  Writing RDMs to file at iteration         6190
    0:  Reset fdv av at iteration         6191
    0:            1006650   16005304906.4        108271.225489      -0.514790415286      -0.515035567627       -13482.1721786           14276019797      1763010990   7.19374990463               643405
    0:  Writing RDMs to file at iteration         6200
    0:  Reset fdv av at iteration         6201
    0:            1006660   16005289599.0        108270.537543      -0.514791344179      -0.514993483330       -13482.1721795           14276011472      1763059252   7.14375019073               643279
    0:  Writing RDMs to file at iteration         6210
    0:  Reset fdv av at iteration         6211
    0:            1006670   16005303207.2        108271.954274      -0.514783982472      -0.515002183212       -13482.1721722           14276021270      1763050158   7.12695312500               642529
    0: Writing out a popsfile after  13.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  34.744 seconds.
    0:  Writing RDMs to file at iteration         6220
    0:  Reset fdv av at iteration         6221
    0:            1006680   16005306054.2        108271.269263      -0.514778521276      -0.515026700880       -13482.1721667           14276016869      1763045561   7.82929706573               641465
    0:  Writing RDMs to file at iteration         6230
    0:  Reset fdv av at iteration         6231
    0:            1006690   16005291519.9        108271.780393      -0.514780364777      -0.515002077655       -13482.1721686           14276003393      1763015136   7.51093769073               643816
    0:  Writing RDMs to file at iteration         6240
    0:  Reset fdv av at iteration         6241
    0:            1006700   16005292812.1        108270.495459      -0.514783940031      -0.514963593836       -13482.1721721           14276009570      1763031081   7.80976581573               642962
    0:  Writing RDMs to file at iteration         6250
    0:  Reset fdv av at iteration         6251
    0:            1006710   16005298480.9        108269.218544      -0.514791740531      -0.514991701676       -13482.1721799           14276008211      1763040992   7.42187500000               642930
    0:  Writing RDMs to file at iteration         6260
    0:  Reset fdv av at iteration         6261
    0:            1006720   16005291128.9        108268.838229      -0.514794091350      -0.514992088476       -13482.1721823           14276005117      1763136164   7.55625009537               641592
    0:  Writing RDMs to file at iteration         6270
    0:  Reset fdv av at iteration         6271
    0:            1006730   16005286266.3        108269.358090      -0.514797244265      -0.514982609591       -13482.1721854           14276001059      1763015399   7.69648456573               642745
    0:  Writing RDMs to file at iteration         6280
    0:  Reset fdv av at iteration         6281
    0:            1006740   16005274891.6        108269.279680      -0.514798790386      -0.514925989324       -13482.1721870           14275985915      1763053999   7.58085918427               643325
    0:  Writing RDMs to file at iteration         6290
    0:  Reset fdv av at iteration         6291
    0:            1006750   16005242520.7        108268.609861      -0.514795269469      -0.514863420154       -13482.1721835           14275960932      1763099296   7.63476562500               642262
    0:  Writing RDMs to file at iteration         6300
    0:  Reset fdv av at iteration         6301
    0:            1006760   16005231378.4        108269.151226      -0.514797069252      -0.514760922087       -13482.1721853           14275957508      1763034483   7.38945293427               643017
    0:  Writing RDMs to file at iteration         6310
    0:  Reset fdv av at iteration         6311
    0:            1006770   16005245923.9        108267.610551      -0.514801403850      -0.514757556950       -13482.1721896           14275972427      1763014403   7.11484384537               643006
    0:  Writing RDMs to file at iteration         6320
    0:  Reset fdv av at iteration         6321
    0:            1006780   16005233299.3        108267.873611      -0.514807686317      -0.514788268194       -13482.1721959           14275950104      1763045164   7.24062490463               642299
    0:  Writing RDMs to file at iteration         6330
    0:  Reset fdv av at iteration         6331
    0:            1006790   16005229600.0        108267.233251      -0.514814814534      -0.514762718908       -13482.1722030           14275949410      1762986026   6.88828134537               642724
    0: Writing out a popsfile after  13.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  40.763 seconds.
    0:  Writing RDMs to file at iteration         6340
    0:  Reset fdv av at iteration         6341
    0:            1006800   16005214393.4        108266.597503      -0.514821653302      -0.514722784817       -13482.1722098           14275934159      1763016461   7.64843750000               642805
    0:  Writing RDMs to file at iteration         6350
    0:  Reset fdv av at iteration         6351
    0:            1006810   16005192780.8        108265.069461      -0.514825648078      -0.514665229600       -13482.1722138           14275908148      1762988143   7.43085956573               644476
    0:  Writing RDMs to file at iteration         6360
    0:  Reset fdv av at iteration         6361
    0:            1006820   16005207790.4        108265.951153      -0.514825590610      -0.514634391193       -13482.1722138           14275916781      1763047399   7.62968730927               642989
    0:  Writing RDMs to file at iteration         6370
    0:  Reset fdv av at iteration         6371
    0:            1006830   16005219945.5        108267.139161      -0.514829043160      -0.514667483036       -13482.1722172           14275926638      1763050319   7.46210956573               642706
    0:  Writing RDMs to file at iteration         6380
    0:  Reset fdv av at iteration         6381
    0:            1006840   16005211669.5        108266.824052      -0.514837608276      -0.514670591504       -13482.1722258           14275926208      1763027900   7.55507802963               642723
    0:  Writing RDMs to file at iteration         6390
    0:  Reset fdv av at iteration         6391
    0:            1006850   16005216682.3        108266.209465      -0.514847190224      -0.514695404043       -13482.1722354           14275932808      1763122336   7.15703105927               642667
    0:  Writing RDMs to file at iteration         6400
    0:  Reset fdv av at iteration         6401
    0:            1006860   16005214449.9        108266.790861      -0.514844947797      -0.514702510295       -13482.1722331           14275930067      1762978915   7.03867197037               642657
    0:  Writing RDMs to file at iteration         6410
    0:  Reset fdv av at iteration         6411
    0:            1006870   16005228138.1        108266.170837      -0.514846697963      -0.514684747558       -13482.1722349           14275937058      1763076585   7.19335937500               641687
    0:  Writing RDMs to file at iteration         6420
    0:  Reset fdv av at iteration         6421
    0:            1006880   16005216575.1        108266.153380      -0.514846586989      -0.514713884511       -13482.1722348           14275921379      1763065087   6.94218730927               642083
    0:  Writing RDMs to file at iteration         6430
    0:  Reset fdv av at iteration         6431
    0:            1006890   16005223156.9        108266.131720      -0.514847536073      -0.514667266309       -13482.1722357           14275922649      1763042068   7.36640644073               642284
    0:  Writing RDMs to file at iteration         6440
    0:  Reset fdv av at iteration         6441
    0:            1006900   16005221303.6        108266.116974      -0.514847521819      -0.514714658495       -13482.1722357           14275914537      1763070591   6.94179677963               642186
    0:  Writing RDMs to file at iteration         6450
    0:  Reset fdv av at iteration         6451
    0:            1006910   16005232831.3        108266.694667      -0.514842198982      -0.514727435166       -13482.1722304           14275924490      1763068238   7.13046884537               643634
    0: Writing out a popsfile after  13.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.037 seconds.
    0:  Writing RDMs to file at iteration         6460
    0:  Reset fdv av at iteration         6461
    0:            1006920   16005252585.0        108267.568176      -0.514836973704      -0.514779314477       -13482.1722252           14275935120      1763075287   7.20898437500               643422
    0:  Writing RDMs to file at iteration         6470
    0:  Reset fdv av at iteration         6471
    0:            1006930   16005266293.9        108267.233256      -0.514839166138      -0.514847921371       -13482.1722274           14275941705      1762999537   7.45859384537               643100
    0:  Writing RDMs to file at iteration         6480
    0:  Reset fdv av at iteration         6481
    0:            1006940   16005248495.8        108267.487189      -0.514842846556      -0.514828682262       -13482.1722310           14275915313      1763005233   7.72109365463               642598
    0:  Writing RDMs to file at iteration         6490
    0:  Reset fdv av at iteration         6491
    0:            1006950   16005241285.4        108267.143588      -0.514847205031      -0.514798162421       -13482.1722354           14275905858      1763049612   7.43125009537               641739
    0:  Writing RDMs to file at iteration         6500
    0:  Reset fdv av at iteration         6501
    0:            1006960   16005241088.8        108267.406374      -0.514852692065      -0.514773018945       -13482.1722409           14275906858      1763036157   7.61484384537               642714
    0:  Writing RDMs to file at iteration         6510
    0:  Reset fdv av at iteration         6511
    0:            1006970   16005222386.2        108266.173143      -0.514850070831      -0.514740545811       -13482.1722383           14275893187      1763035507   7.51992177963               642483
    0:  Writing RDMs to file at iteration         6520
    0:  Reset fdv av at iteration         6521
    0:            1006980   16005208593.3        108264.646312      -0.514856455415      -0.514678650648       -13482.1722446           14275876259      1762997074   7.54023456573               643465
    0:  Writing RDMs to file at iteration         6530
    0:  Reset fdv av at iteration         6531
    0:            1006990   16005190320.4        108263.730666      -0.514858905435      -0.514631999075       -13482.1722471           14275856838      1763063925   7.55234384537               643257
    0:  Writing RDMs to file at iteration         6540
    0:  Reset fdv av at iteration         6541
    0:            1007000   16005191844.2        108264.623246      -0.514856548341      -0.514570469325       -13482.1722447           14275861691      1763041120   7.20937490463               642013
    0:  Writing RDMs to file at iteration         6550
    0:  Reset fdv av at iteration         6551
    0:            1007010   16005195437.1        108264.624590      -0.514845725770      -0.514587627323       -13482.1722339           14275862395      1763001706   7.22070312500               642733
    0:  Writing RDMs to file at iteration         6560
    0:  Reset fdv av at iteration         6561
    0:            1007020   16005208039.6        108263.424468      -0.514848697428      -0.514638903112       -13482.1722369           14275862984      1763069371   6.95546865463               643365
    0: Writing out a popsfile after  14.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.443 seconds.
    0:  Writing RDMs to file at iteration         6570
    0:  Reset fdv av at iteration         6571
    0:            1007030   16005220806.8        108265.516249      -0.514849471052      -0.514677177794       -13482.1722377           14275869186      1763012510   7.65234375000               642814
    0:  Writing RDMs to file at iteration         6580
    0:  Reset fdv av at iteration         6581
    0:            1007040   16005218874.1        108266.100234      -0.514845888033      -0.514685233406       -13482.1722341           14275857884      1763002401   7.49257802963               643897
    0:  Writing RDMs to file at iteration         6590
    0:  Reset fdv av at iteration         6591
    0:            1007050   16005221207.1        108265.182064      -0.514845186066      -0.514690633663       -13482.1722334           14275860493      1762981974   7.72734355927               642536
    0:  Writing RDMs to file at iteration         6600
    0:  Reset fdv av at iteration         6601
    0:            1007060   16005220565.2        108263.664494      -0.514854862566      -0.514724023979       -13482.1722430           14275863924      1763004359   7.50117206573               642349
    0:  Writing RDMs to file at iteration         6610
    0:  Reset fdv av at iteration         6611
    0:            1007070   16005220369.3        108262.443903      -0.514869330396      -0.514689921697       -13482.1722575           14275860743      1763072205   7.39335918427               644455
    0:  Writing RDMs to file at iteration         6620
    0:  Reset fdv av at iteration         6621
    0:            1007080   16005224599.3        108262.129465      -0.514875260578      -0.514684773115       -13482.1722634           14275860169      1762948244   7.28554677963               643382
    0:  Writing RDMs to file at iteration         6630
    0:  Reset fdv av at iteration         6631
    0:            1007090   16005234601.7        108261.216794      -0.514876441443      -0.514741272235       -13482.1722646           14275868675      1763003462   7.09375000000               642978
    0:  Writing RDMs to file at iteration         6640
    0:  Reset fdv av at iteration         6641
    0:            1007100   16005235380.5        108262.695444      -0.514876959217      -0.514751336835       -13482.1722651           14275872266      1763057096   7.14023447037               642904
    0:  Writing RDMs to file at iteration         6650
    0:  Reset fdv av at iteration         6651
    0:            1007110   16005236556.0        108263.270258      -0.514869989016      -0.514766762082       -13482.1722582           14275874155      1763024646   6.97304677963               644262
    0:  Writing RDMs to file at iteration         6660
    0:  Reset fdv av at iteration         6661
    0:            1007120   16005233596.9        108263.542537      -0.514869732806      -0.514742805702       -13482.1722579           14275869237      1762985222   7.03945302963               642459
    0:  Writing RDMs to file at iteration         6670
    0:  Reset fdv av at iteration         6671
    0:            1007130   16005237303.7        108262.318499      -0.514871063140      -0.514756340726       -13482.1722592           14275874197      1763052242   7.14687490463               642851
    0:  Writing RDMs to file at iteration         6680
    0:  Reset fdv av at iteration         6681
    0:            1007140   16005244215.7        108261.094065      -0.514879622758      -0.514757261579       -13482.1722678           14275881882      1763059489   7.04531240463               644044
    0: Writing out a popsfile after  14.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  38.990 seconds.
    0:  Writing RDMs to file at iteration         6690
    0:  Reset fdv av at iteration         6691
    0:            1007150   16005249132.9        108261.070039      -0.514881657235      -0.514800231768       -13482.1722698           14275883757      1763060708   7.70273447037               643948
    0:  Writing RDMs to file at iteration         6700
    0:  Reset fdv av at iteration         6701
    0:            1007160   16005262645.4        108261.338589      -0.514879349280      -0.514837716973       -13482.1722675           14275899272      1763025160   7.47499990463               642514
    0:  Writing RDMs to file at iteration         6710
    0:  Reset fdv av at iteration         6711
    0:            1007170   16005274842.0        108261.901046      -0.514883473903      -0.514877128832       -13482.1722717           14275909071      1763028900   7.80234384537               643504
    0:  Writing RDMs to file at iteration         6720
    0:  Reset fdv av at iteration         6721
    0:            1007180   16005268758.8        108262.756257      -0.514882602445      -0.514872751651       -13482.1722708           14275905100      1762993377   7.59140634537               642347
    0:  Writing RDMs to file at iteration         6730
    0:  Reset fdv av at iteration         6731
    0:            1007190   16005285815.4        108261.212072      -0.514888313382      -0.514907375873       -13482.1722765           14275911923      1763038274   7.47578144073               644347
    0:  Writing RDMs to file at iteration         6740
    0:  Reset fdv av at iteration         6741
    0:            1007200   16005291063.9        108259.063703      -0.514895309222      -0.514963782328       -13482.1722835           14275918572      1763025871   7.43828105927               642217
    0:  Writing RDMs to file at iteration         6750
    0:  Reset fdv av at iteration         6751
    0:            1007210   16005298117.2        108258.107133      -0.514903670872      -0.514955081537       -13482.1722919           14275925041      1763068483   7.54843759537               643064
    0:  Writing RDMs to file at iteration         6760
    0:  Reset fdv av at iteration         6761
    0:            1007220   16005303077.4        108259.250070      -0.514898538774      -0.515001194389       -13482.1722867           14275931743      1762985596   7.59414052963               642445
    0:  Writing RDMs to file at iteration         6770
    0:  Reset fdv av at iteration         6771
    0:            1007230   16005292867.1        108259.483552      -0.514886353473      -0.514994160059       -13482.1722745           14275919381      1763060408   7.28671884537               644119
    0:  Writing RDMs to file at iteration         6780
    0:  Reset fdv av at iteration         6781
    0:            1007240   16005288343.5        108259.417510      -0.514887276521      -0.514957184735       -13482.1722755           14275919732      1763040647   7.31601572037               643502
    0:  Writing RDMs to file at iteration         6790
    0:  Reset fdv av at iteration         6791
    0:            1007250   16005288328.2        108261.156684      -0.514881617523      -0.514947241916       -13482.1722698           14275918878      1762995777   6.87500000000               643448
    0:  Writing RDMs to file at iteration         6800
    0:  Reset fdv av at iteration         6801
    0:            1007260   16005292083.2        108260.496526      -0.514874614741      -0.514987952938       -13482.1722628           14275923217      1763033502   7.66210937500               643766
    0: Writing out a popsfile after  14.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  37.849 seconds.
    0:  Writing RDMs to file at iteration         6810
    0:  Reset fdv av at iteration         6811
    0:            1007270   16005288551.4        108259.531541      -0.514882288373      -0.514980294236       -13482.1722705           14275920961      1763077198   7.47187519073               643218
    0:  Writing RDMs to file at iteration         6820
    0:  Reset fdv av at iteration         6821
    0:            1007280   16005288046.6        108260.967594      -0.514883978455      -0.514949223724       -13482.1722722           14275919019      1763060470   7.76249980927               642764
    0:  Writing RDMs to file at iteration         6830
    0:  Reset fdv av at iteration         6831
    0:            1007290   16005295290.0        108262.107132      -0.514874084569      -0.514970872300       -13482.1722623           14275920645      1762940515   7.62617206573               643831
    0:  Writing RDMs to file at iteration         6840
    0:  Reset fdv av at iteration         6841
    0:            1007300   16005280224.3        108261.144009      -0.514876918436      -0.514955905358       -13482.1722651           14275902340      1763062109   7.39687490463               643883
    0:  Writing RDMs to file at iteration         6850
    0:  Reset fdv av at iteration         6851
    0:            1007310   16005301698.9        108261.684151      -0.514882230645      -0.514953295952       -13482.1722704           14275916754      1763050583   7.26093769073               643031
    0:  Writing RDMs to file at iteration         6860
    0:  Reset fdv av at iteration         6861
    0:            1007320   16005307435.2        108262.224867      -0.514879682041      -0.515020532138       -13482.1722679           14275919978      1763034271   7.04179668427               644108
    0:  Writing RDMs to file at iteration         6870
    0:  Reset fdv av at iteration         6871
    0:            1007330   16005306211.0        108261.552355      -0.514864958316      -0.515049403744       -13482.1722531           14275920230      1763051988   7.15976572037               642370
    0:  Writing RDMs to file at iteration         6880
    0:  Reset fdv av at iteration         6881
    0:            1007340   16005308951.7        108261.174022      -0.514865723985      -0.515019844305       -13482.1722539           14275928946      1763007592   7.22148418427               643148
    0:  Writing RDMs to file at iteration         6890
    0:  Reset fdv av at iteration         6891
    0:            1007350   16005290669.2        108263.199212      -0.514860944770      -0.514993060298       -13482.1722491           14275910012      1763044535   7.06171894073               641863
    0:  Writing RDMs to file at iteration         6900
    0:  Reset fdv av at iteration         6901
    0:            1007360   16005289218.2        108265.527671      -0.514851614933      -0.514989804164       -13482.1722398           14275910724      1763017018   7.18398427963               642201
    0:  Writing RDMs to file at iteration         6910
    0:  Reset fdv av at iteration         6911
    0:            1007370   16005279347.2        108266.655550      -0.514844437322      -0.514940882441       -13482.1722326           14275915428      1762976745   7.05351543427               644098
    0: Writing out a popsfile after  14.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.544 seconds.
    0:  Writing RDMs to file at iteration         6920
    0:  Reset fdv av at iteration         6921
    0:            1007380   16005272923.6        108267.490995      -0.514841890300      -0.514907545703       -13482.1722301           14275915903      1763042713   7.60468769073               643150
    0:  Writing RDMs to file at iteration         6930
    0:  Reset fdv av at iteration         6931
    0:            1007390   16005271684.4        108267.431567      -0.514834980359      -0.514891723590       -13482.1722232           14275915063      1763021752   7.45234394073               643984
    0:  Writing RDMs to file at iteration         6940
    0:  Reset fdv av at iteration         6941
    0:            1007400   16005249020.7        108266.774192      -0.514829883607      -0.514858889319       -13482.1722181           14275891533      1763033188   7.56796884537               643411
    0:  Writing RDMs to file at iteration         6950
    0:  Reset fdv av at iteration         6951
    0:            1007410   16005241302.1        108267.923138      -0.514834398079      -0.514795322214       -13482.1722226           14275886681      1763079032   7.60507822037               643343
    0:  Writing RDMs to file at iteration         6960
    0:  Reset fdv av at iteration         6961
    0:            1007420   16005252445.2        108267.284271      -0.514843042788      -0.514811526651       -13482.1722312           14275894732      1763069572   7.42890644073               642288
    0:  Writing RDMs to file at iteration         6970
    0:  Reset fdv av at iteration         6971
    0:            1007430   16005254398.2        108267.544080      -0.514843379672      -0.514828382168       -13482.1722316           14275893588      1763032247   7.67539072037               642982
    0:  Writing RDMs to file at iteration         6980
    0:  Reset fdv av at iteration         6981
    0:            1007440   16005230995.5        108267.201234      -0.514845507703      -0.514785988529       -13482.1722337           14275879604      1762981921   7.63437509537               642482
    0:  Writing RDMs to file at iteration         6990
    0:  Reset fdv av at iteration         6991
    0:            1007450   16005249989.0        108267.764348      -0.514840949196      -0.514775612665       -13482.1722291           14275903557      1762970409   7.55390644073               642418
    0:  Writing RDMs to file at iteration         7000
    0:  Reset fdv av at iteration         7001
    0:            1007460   16005260124.9        108268.029257      -0.514838481737      -0.514828953346       -13482.1722267           14275917252      1763016435   7.35507822037               642772
    0:  Writing RDMs to file at iteration         7010
    0:  Reset fdv av at iteration         7011
    0:            1007470   16005285260.2        108269.186335      -0.514842023508      -0.514893054017       -13482.1722302           14275933346      1763022808   7.09453105927               643310
    0:  Writing RDMs to file at iteration         7020
    0:  Reset fdv av at iteration         7021
    0:            1007480   16005306469.8        108269.731133      -0.514836788346      -0.514974779502       -13482.1722250           14275952796      1763043468   7.19062519073               641151
    0:  Writing RDMs to file at iteration         7030
    0:  Reset fdv av at iteration         7031
    0:            1007490   16005296963.8        108269.362542      -0.514841267489      -0.514998499922       -13482.1722295           14275949824      1763007114   6.92890644073               645365
    0: Writing out a popsfile after  15.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.404 seconds.
    0:  Writing RDMs to file at iteration         7040
    0:  Reset fdv av at iteration         7041
    0:            1007500   16005293867.2        108269.889397      -0.514844969727      -0.514979644664       -13482.1722332           14275947208      1763001334   7.73359394073               642475
    0:  Writing RDMs to file at iteration         7050
    0:  Reset fdv av at iteration         7051
    0:            1007510   16005282894.3        108270.118404      -0.514843092745      -0.514953247553       -13482.1722313           14275947368      1763050387   7.47656250000               642498
    0:  Writing RDMs to file at iteration         7060
    0:  Reset fdv av at iteration         7061
    0:            1007520   16005275604.1        108271.252676      -0.514846912186      -0.514914910859       -13482.1722351           14275937201      1763009942   7.72109365463               642712
    0:  Writing RDMs to file at iteration         7070
    0:  Reset fdv av at iteration         7071
    0:            1007530   16005279288.6        108271.192484      -0.514840890701      -0.514936160687       -13482.1722291           14275941140      1763081602   7.47734355927               641568
    0:  Writing RDMs to file at iteration         7080
    0:  Reset fdv av at iteration         7081
    0:            1007540   16005274724.8        108271.429993      -0.514842757921      -0.514918747792       -13482.1722309           14275935200      1762989471   7.40468740463               642915
    0:  Writing RDMs to file at iteration         7090
    0:  Reset fdv av at iteration         7091
    0:            1007550   16005272145.8        108271.969752      -0.514842395186      -0.514897014249       -13482.1722306           14275934805      1763038844   6.98203134537               643831
    0:  Writing RDMs to file at iteration         7100
    0:  Reset fdv av at iteration         7101
    0:            1007560   16005280601.0        108272.813532      -0.514842368612      -0.514902291459       -13482.1722306           14275944194      1763057909   7.05625009537               643161
    0:  Writing RDMs to file at iteration         7110
    0:  Reset fdv av at iteration         7111
    0:            1007570   16005257388.0        108271.557200      -0.514845762722      -0.514883713287       -13482.1722339           14275919910      1763036476   7.29062509537               641354
    0:  Writing RDMs to file at iteration         7120
    0:  Reset fdv av at iteration         7121
    0:            1007580   16005273064.8        108273.003734      -0.514844171493      -0.514867521598       -13482.1722324           14275939716      1763066528   7.12070322037               645301
    0:  Writing RDMs to file at iteration         7130
    0:  Reset fdv av at iteration         7131
    0:            1007590   16005281512.9        108272.352727      -0.514842919432      -0.514939350632       -13482.1722311           14275943693      1763149499   7.11132812500               644859
    0:  Writing RDMs to file at iteration         7140
    0:  Reset fdv av at iteration         7141
    0:            1007600   16005264857.7        108272.591454      -0.514847607854      -0.514890682947       -13482.1722358           14275938472      1763002225   7.35273456573               643480
    0:  Writing RDMs to file at iteration         7150
    0:  Reset fdv av at iteration         7151
    0:            1007610   16005253012.1        108273.436364      -0.514846164392      -0.514845537268       -13482.1722344           14275929365      1762946048   6.90742206573               643350
    0: Writing out a popsfile after  15.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.775 seconds.
    0:  Writing RDMs to file at iteration         7160
    0:  Reset fdv av at iteration         7161
    0:            1007620   16005243997.1        108273.689719      -0.514848408840      -0.514799659934       -13482.1722366           14275924629      1763070055   7.68984365463               641890
    0:  Writing RDMs to file at iteration         7170
    0:  Reset fdv av at iteration         7171
    0:            1007630   16005222469.8        108273.950752      -0.514845148818      -0.514767751103       -13482.1722333           14275902582      1763063746   7.52460956573               643492
    0:  Writing RDMs to file at iteration         7180
    0:  Reset fdv av at iteration         7181
    0:            1007640   16005243954.0        108273.616630      -0.514838964384      -0.514744049917       -13482.1722272           14275922563      1762960423   7.72148418427               643199
    0:  Writing RDMs to file at iteration         7190
    0:  Reset fdv av at iteration         7191
    0:            1007650   16005258271.2        108273.286554      -0.514837528729      -0.514826825921       -13482.1722257           14275939964      1763069434   7.48320293427               643419
    0:  Writing RDMs to file at iteration         7200
    0:  Reset fdv av at iteration         7201
    0:            1007660   16005245984.7        108275.343488      -0.514834074999      -0.514826415113       -13482.1722223           14275916226      1763063595   7.63164043427               645390
    0:  Writing RDMs to file at iteration         7210
    0:  Reset fdv av at iteration         7211
    0:            1007670   16005222708.1        108275.896089      -0.514818309240      -0.514766243510       -13482.1722065           14275893819      1763037475   7.49023437500               642284
    0:  Writing RDMs to file at iteration         7220
    0:  Reset fdv av at iteration         7221
    0:            1007680   16005240619.4        108276.757317      -0.514812408438      -0.514743923975       -13482.1722006           14275903185      1763031239   7.56289052963               643044
    0:  Writing RDMs to file at iteration         7230
    0:  Reset fdv av at iteration         7231
    0:            1007690   16005237828.8        108277.022913      -0.514812598881      -0.514778470098       -13482.1722008           14275903587      1762996175   7.58164072037               643229
    0:  Writing RDMs to file at iteration         7240
    0:  Reset fdv av at iteration         7241
    0:            1007700   16005232763.1        108276.983461      -0.514812178181      -0.514752367099       -13482.1722004           14275891582      1763020634   7.20390605927               642092
    0:  Writing RDMs to file at iteration         7250
    0:  Reset fdv av at iteration         7251
    0:            1007710   16005235151.4        108276.648542      -0.514818458940      -0.514741421898       -13482.1722066           14275894402      1762966525   7.19570302963               643843
    0:  Writing RDMs to file at iteration         7260
    0:  Reset fdv av at iteration         7261
    0:            1007720   16005244948.8        108279.614085      -0.514806320256      -0.514791827122       -13482.1721945           14275905353      1762992484   7.08867168427               641331
    0: Writing out a popsfile after  15.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.701 seconds.
    0:  Writing RDMs to file at iteration         7270
    0:  Reset fdv av at iteration         7271
    0:            1007730   16005246246.6        108281.069771      -0.514794876866      -0.514797431808       -13482.1721831           14275899013      1763026329   7.78554677963               642821
    0:  Writing RDMs to file at iteration         7280
    0:  Reset fdv av at iteration         7281
    0:            1007740   16005253671.5        108281.621941      -0.514785218643      -0.514822660988       -13482.1721734           14275902656      1763006557   7.44374990463               641648
    0:  Writing RDMs to file at iteration         7290
    0:  Reset fdv av at iteration         7291
    0:            1007750   16005253316.0        108281.268499      -0.514777855524      -0.514827083163       -13482.1721660           14275903819      1763002362   7.48437500000               644043
    0:  Writing RDMs to file at iteration         7300
    0:  Reset fdv av at iteration         7301
    0:            1007760   16005244888.7        108280.613834      -0.514778048937      -0.514820074540       -13482.1721662           14275894530      1762989236   7.75000000000               644198
    0:  Writing RDMs to file at iteration         7310
    0:  Reset fdv av at iteration         7311
    0:            1007770   16005238203.9        108282.060024      -0.514775732226      -0.514811901475       -13482.1721639           14275890839      1763002436   7.14062500000               642124
    0:  Writing RDMs to file at iteration         7320
    0:  Reset fdv av at iteration         7321
    0:            1007780   16005242785.6        108283.505651      -0.514765503495      -0.514763957158       -13482.1721537           14275895353      1763049089   7.37343740463               644093
    0:  Writing RDMs to file at iteration         7330
    0:  Reset fdv av at iteration         7331
    0:            1007790   16005241455.3        108282.858457      -0.514762618696      -0.514767460822       -13482.1721508           14275895253      1763032293   6.88671875000               642209
    0:  Writing RDMs to file at iteration         7340
    0:  Reset fdv av at iteration         7341
    0:            1007800   16005254001.2        108281.312919      -0.514771120179      -0.514794238420       -13482.1721593           14275904284      1763088455   6.91054677963               643696
    0:  Writing RDMs to file at iteration         7350
    0:  Reset fdv av at iteration         7351
    0:            1007810   16005259602.2        108282.464117      -0.514774277814      -0.514852414336       -13482.1721625           14275916720      1763099862   7.10585927963               642059
    0:  Writing RDMs to file at iteration         7360
    0:  Reset fdv av at iteration         7361
    0:            1007820   16005270683.9        108281.506278      -0.514779566586      -0.514861471280       -13482.1721678           14275932358      1763005013   7.16367197037               644084
    0:  Writing RDMs to file at iteration         7370
    0:  Reset fdv av at iteration         7371
    0:            1007830   16005284247.4        108281.147128      -0.514785721227      -0.514915512087       -13482.1721739           14275946234      1763016819   7.12031269073               644010
    0:  Writing RDMs to file at iteration         7380
    0:  Reset fdv av at iteration         7381
    0:            1007840   16005306368.5        108281.679651      -0.514787705318      -0.514989524069       -13482.1721759           14275962596      1762983126   7.07773447037               640970
    0: Writing out a popsfile after  15.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  34.740 seconds.
    0:  Writing RDMs to file at iteration         7390
    0:  Reset fdv av at iteration         7391
    0:            1007850   16005316564.2        108283.997626      -0.514778446404      -0.515061704165       -13482.1721666           14275970203      1763071163   7.56523418427               642195
    0:  Writing RDMs to file at iteration         7400
    0:  Reset fdv av at iteration         7401
    0:            1007860   16005308238.9        108283.902053      -0.514776276704      -0.515035387188       -13482.1721645           14275963496      1762967874   7.53164052963               641533
    0:  Writing RDMs to file at iteration         7410
    0:  Reset fdv av at iteration         7411
    0:            1007870   16005320054.7        108284.409422      -0.514776822044      -0.515045757191       -13482.1721650           14275973141      1763066094   7.58476543427               642255
    0:  Writing RDMs to file at iteration         7420
    0:  Reset fdv av at iteration         7421
    0:            1007880   16005315202.2        108284.015627      -0.514777528516      -0.515092173796       -13482.1721657           14275968654      1763071340   7.64296865463               641824
    0:  Writing RDMs to file at iteration         7430
    0:  Reset fdv av at iteration         7431
    0:            1007890   16005304675.7        108284.815439      -0.514782674510      -0.515055351270       -13482.1721709           14275967201      1762943436   7.46835947037               642489
    0:  Writing RDMs to file at iteration         7440
    0:  Reset fdv av at iteration         7441
    0:            1007900   16005287351.7        108285.019526      -0.514779964092      -0.514995637236       -13482.1721682           14275956954      1763015871   7.63203144073               643857
    0:  Writing RDMs to file at iteration         7450
    0:  Reset fdv av at iteration         7451
    0:            1007910   16005276550.2        108283.734698      -0.514785088965      -0.514931507415       -13482.1721733           14275950415      1763093557   7.41992187500               643981
    0:  Writing RDMs to file at iteration         7460
    0:  Reset fdv av at iteration         7461
    0:            1007920   16005261315.9        108286.062156      -0.514789832064      -0.514904801513       -13482.1721780           14275935583      1763002423   7.61992168427               642118
    0:  Writing RDMs to file at iteration         7470
    0:  Reset fdv av at iteration         7471
    0:            1007930   16005239904.3        108286.894445      -0.514787017250      -0.514812945295       -13482.1721752           14275915739      1763042486   7.17421865463               641286
    0:  Writing RDMs to file at iteration         7480
    0:  Reset fdv av at iteration         7481
    0:            1007940   16005238849.3        108287.441266      -0.514783302285      -0.514760650464       -13482.1721715           14275911376      1762937256   7.23789072037               642829
    0:  Writing RDMs to file at iteration         7490
    0:  Reset fdv av at iteration         7491
    0:            1007950   16005238155.3        108287.098891      -0.514790129306      -0.514764659836       -13482.1721783           14275906580      1762974814   7.20898437500               641584
    0:  Writing RDMs to file at iteration         7500
    0:  Reset fdv av at iteration         7501
    0:            1007960   16005228885.6        108285.258461      -0.514799327300      -0.514760961011       -13482.1721875           14275898546      1763022014   6.94960927963               644171
    0: Writing out a popsfile after  16.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  37.482 seconds.
    0:  Writing RDMs to file at iteration         7510
    0:  Reset fdv av at iteration         7511
    0:            1007970   16005225384.0        108287.019169      -0.514800632768      -0.514732798969       -13482.1721888           14275887651      1763073246   7.65078115463               641955
    0:  Writing RDMs to file at iteration         7520
    0:  Reset fdv av at iteration         7521
    0:            1007980   16005227314.3        108287.283848      -0.514797936499      -0.514733146206       -13482.1721861           14275884078      1763074789   7.59257793427               642383
    0:  Writing RDMs to file at iteration         7530
    0:  Reset fdv av at iteration         7531
    0:            1007990   16005213360.0        108289.347860      -0.514791874715      -0.514697542902       -13482.1721801           14275872231      1763012736   7.71328115463               643342
    0:  Writing RDMs to file at iteration         7540
    0:  Reset fdv av at iteration         7541
    0:            1008000   16005229045.4        108288.418006      -0.514797014582      -0.514694811141       -13482.1721852           14275887155      1763024507   7.43593740463               644368
    0:  Writing RDMs to file at iteration         7550
    0:  Reset fdv av at iteration         7551
    0:            1008010   16005219879.9        108287.491101      -0.514806776655      -0.514717228542       -13482.1721950           14275872770      1763055165   7.29765605927               642498
    0:  Writing RDMs to file at iteration         7560
    0:  Reset fdv av at iteration         7561
    0:            1008020   16005212652.9        108287.760561      -0.514804089371      -0.514703924069       -13482.1721923           14275859284      1763016007   7.13398456573               640955
    0:  Writing RDMs to file at iteration         7570
    0:  Reset fdv av at iteration         7571
    0:            1008030   16005213070.1        108287.731224      -0.514802612701      -0.514664182603       -13482.1721908           14275860022      1763084288   7.25859355927               644143
    0:  Writing RDMs to file at iteration         7580
    0:  Reset fdv av at iteration         7581
    0:            1008040   16005212156.4        108286.809169      -0.514806858959      -0.514654405799       -13482.1721950           14275855134      1762995343   7.20625019073               642545
    0:  Writing RDMs to file at iteration         7590
    0:  Reset fdv av at iteration         7591
    0:            1008050   16005217055.8        108285.590058      -0.514810234944      -0.514677095625       -13482.1721984           14275856683      1763015984   7.12890625000               641983
    0:  Writing RDMs to file at iteration         7600
    0:  Reset fdv av at iteration         7601
    0:            1008060   16005251887.5        108286.167932      -0.514811875865      -0.514760615958       -13482.1722001           14275884270      1763069736   7.09999990463               642350
    0:  Writing RDMs to file at iteration         7610
    0:  Reset fdv av at iteration         7611
    0:            1008070   16005259536.4        108285.532419      -0.514815639711      -0.514849990962       -13482.1722038           14275890051      1763030636   7.27656269073               642141
    0:  Writing RDMs to file at iteration         7620
    0:  Reset fdv av at iteration         7621
    0:            1008080   16005247102.3        108287.280642      -0.514810652298      -0.514829386982       -13482.1721988           14275880065      1762984721   7.04062509537               643537
    0: Writing out a popsfile after  16.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  34.904 seconds.
    0:  Writing RDMs to file at iteration         7630
    0:  Reset fdv av at iteration         7631
    0:            1008090   16005229593.3        108289.627308      -0.514792155642      -0.514766785769       -13482.1721803           14275865412      1763061537   7.73281240463               641189
    0:  Writing RDMs to file at iteration         7640
    0:  Reset fdv av at iteration         7641
    0:            1008100   16005192971.9        108289.584384      -0.514794984933      -0.514653908090       -13482.1721832           14275827014      1763026643   7.50234365463               643025
    0:  Writing RDMs to file at iteration         7650
    0:  Reset fdv av at iteration         7651
    0:            1008110   16005192705.0        108288.960644      -0.514793753941      -0.514610143133       -13482.1721819           14275827441      1763017069   7.70585918427               642880
    0:  Writing RDMs to file at iteration         7660
    0:  Reset fdv av at iteration         7661
    0:            1008120   16005191042.0        108287.446467      -0.514797275561      -0.514562793833       -13482.1721855           14275824828      1762978263   7.56289052963               643846
    0:  Writing RDMs to file at iteration         7670
    0:  Reset fdv av at iteration         7671
    0:            1008130   16005187542.7        108287.440816      -0.514797630798      -0.514580905431       -13482.1721858           14275816639      1763017612   7.61367177963               642533
    0:  Writing RDMs to file at iteration         7680
    0:  Reset fdv av at iteration         7681
    0:            1008140   16005184857.8        108288.032967      -0.514796638793      -0.514575718249       -13482.1721848           14275814283      1763019670   7.55898427963               642850
    0:  Writing RDMs to file at iteration         7690
    0:  Reset fdv av at iteration         7691
    0:            1008150   16005183440.9        108287.425773      -0.514796678206      -0.514586759874       -13482.1721849           14275806713      1763004585   7.59414052963               642645
    0:  Writing RDMs to file at iteration         7700
    0:  Reset fdv av at iteration         7701
    0:            1008160   16005185716.3        108287.117082      -0.514797194881      -0.514545799399       -13482.1721854           14275808906      1763045692   7.37968730927               643210
    0:  Writing RDMs to file at iteration         7710
    0:  Reset fdv av at iteration         7711
    0:            1008170   16005190425.0        108288.315117      -0.514797912371      -0.514548642232       -13482.1721861           14275803608      1762990686   7.63749980927               643034
    0:  Writing RDMs to file at iteration         7720
    0:  Reset fdv av at iteration         7721
    0:            1008180   16005206485.4        108288.613814      -0.514799240312      -0.514623253738       -13482.1721874           14275816411      1762984431   6.92421865463               643612
    0:  Writing RDMs to file at iteration         7730
    0:  Reset fdv av at iteration         7731
    0:            1008190   16005197942.1        108287.400576      -0.514798690915      -0.514659020146       -13482.1721869           14275803242      1763027359   7.06484365463               644141
    0: Writing out a popsfile after  16.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  40.142 seconds.
    0:  Writing RDMs to file at iteration         7740
    0:  Reset fdv av at iteration         7741
    0:            1008200   16005190268.5        108289.480024      -0.514795665176      -0.514609257259       -13482.1721839           14275802354      1762982689   7.53671884537               643172
    0:  Writing RDMs to file at iteration         7750
    0:  Reset fdv av at iteration         7751
    0:            1008210   16005190544.3        108287.665963      -0.514792942062      -0.514599379560       -13482.1721811           14275801106      1762968009   7.83359384537               642549
    0:  Writing RDMs to file at iteration         7760
    0:  Reset fdv av at iteration         7761
    0:            1008220   16005193692.7        108285.555608      -0.514799493790      -0.514592334159       -13482.1721877           14275815980      1762975295   7.54101562500               641978
    0:  Writing RDMs to file at iteration         7770
    0:  Reset fdv av at iteration         7771
    0:            1008230   16005198514.3        108285.246967      -0.514801217302      -0.514614545624       -13482.1721894           14275820336      1763020357   7.50859355927               643926
    0:  Writing RDMs to file at iteration         7780
    0:  Reset fdv av at iteration         7781
    0:            1008240   16005205411.5        108285.833993      -0.514794250754      -0.514590328501       -13482.1721824           14275833210      1763042020   7.26406240463               641298
    0:  Writing RDMs to file at iteration         7790
    0:  Reset fdv av at iteration         7791
    0:            1008250   16005198160.6        108283.425458      -0.514799990972      -0.514620823465       -13482.1721882           14275823778      1762956229   6.86718750000               643330
    0:  Writing RDMs to file at iteration         7800
    0:  Reset fdv av at iteration         7801
    0:            1008260   16005196643.0        108283.114166      -0.514807432212      -0.514618166019       -13482.1721956           14275821973      1763122139   7.20429706573               642114
    0:  Writing RDMs to file at iteration         7810
    0:  Reset fdv av at iteration         7811
    0:            1008270   16005212809.9        108282.502169      -0.514805042298      -0.514639449285       -13482.1721932           14275834389      1762987875   6.98828125000               644873
    0:  Writing RDMs to file at iteration         7820
    0:  Reset fdv av at iteration         7821
    0:            1008280   16005226878.1        108283.686810      -0.514803776681      -0.514708627068       -13482.1721920           14275844314      1763013593   7.05976581573               644153
    0:  Writing RDMs to file at iteration         7830
    0:  Reset fdv av at iteration         7831
    0:            1008290   16005240907.2        108283.058449      -0.514795639473      -0.514757519671       -13482.1721838           14275859461      1762981118   7.25000000000               641835
    0:  Writing RDMs to file at iteration         7840
    0:  Reset fdv av at iteration         7841
    0:            1008300   16005253689.9        108283.321041      -0.514795065807      -0.514790822046       -13482.1721833           14275862444      1762991413   7.16054677963               642379
    0:  Writing RDMs to file at iteration         7850
    0:  Reset fdv av at iteration         7851
    0:            1008310   16005260067.5        108282.977648      -0.514797013177      -0.514833714199       -13482.1721852           14275863979      1763050257   7.16718769073               644003
    0: Writing out a popsfile after  16.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.001 seconds.
    0:  Writing RDMs to file at iteration         7860
    0:  Reset fdv av at iteration         7861
    0:            1008320   16005270357.2        108281.726080      -0.514792590111      -0.514869410008       -13482.1721808           14275873949      1762948392   7.41054677963               642463
    0:  Writing RDMs to file at iteration         7870
    0:  Reset fdv av at iteration         7871
    0:            1008330   16005287360.3        108281.667641      -0.514791041161      -0.514924832932       -13482.1721792           14275892269      1763025081   7.79843759537               641930
    0:  Writing RDMs to file at iteration         7880
    0:  Reset fdv av at iteration         7881
    0:            1008340   16005285929.7        108281.900362      -0.514795730959      -0.514956839158       -13482.1721839           14275887582      1762950121   7.57304668427               641599
    0:  Writing RDMs to file at iteration         7890
    0:  Reset fdv av at iteration         7891
    0:            1008350   16005302424.5        108283.326261      -0.514790300679      -0.514999039834       -13482.1721785           14275902359      1763035459   7.76328134537               642564
    0:  Writing RDMs to file at iteration         7900
    0:  Reset fdv av at iteration         7901
    0:            1008360   16005314702.8        108282.645251      -0.514792582851      -0.515041449410       -13482.1721808           14275909942      1763076372   7.36601543427               642884
    0:  Writing RDMs to file at iteration         7910
    0:  Reset fdv av at iteration         7911
    0:            1008370   16005309282.1        108284.355964      -0.514787429710      -0.515055542160       -13482.1721756           14275914349      1762909064   7.49570322037               643411
    0:  Writing RDMs to file at iteration         7920
    0:  Reset fdv av at iteration         7921
    0:            1008380   16005312489.3        108283.662901      -0.514783591205      -0.515056270705       -13482.1721718           14275916156      1763039444   7.68476581573               642881
    0:  Writing RDMs to file at iteration         7930
    0:  Reset fdv av at iteration         7931
    0:            1008390   16005329661.0        108284.469501      -0.514782922082      -0.515067755871       -13482.1721711           14275932672      1763015790   7.61015605927               643574
    0:  Writing RDMs to file at iteration         7940
    0:  Reset fdv av at iteration         7941
    0:            1008400   16005317187.2        108285.873074      -0.514776720759      -0.515093237545       -13482.1721649           14275921835      1763040617   7.31289052963               642206
    0:  Writing RDMs to file at iteration         7950
    0:  Reset fdv av at iteration         7951
    0:            1008410   16005328199.8        108287.270118      -0.514763967662      -0.515080909260       -13482.1721522           14275934313      1763050885   6.85820293427               642487
    0:  Writing RDMs to file at iteration         7960
    0:  Reset fdv av at iteration         7961
    0:            1008420   16005348272.8        108285.968578      -0.514764200892      -0.515146951717       -13482.1721524           14275951660      1763059771   7.06601572037               642121
    0:  Writing RDMs to file at iteration         7970
    0:  Reset fdv av at iteration         7971
    0:            1008430   16005361883.5        108285.856831      -0.514764521385      -0.515208555442       -13482.1721527           14275967116      1763094666   7.08554697037               643103
    0: Writing out a popsfile after  17.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  37.884 seconds.
    0:  Writing RDMs to file at iteration         7980
    0:  Reset fdv av at iteration         7981
    0:            1008440   16005363304.0        108286.933051      -0.514758557267      -0.515211758782       -13482.1721467           14275968240      1763042424   7.52929687500               643269
    0:  Writing RDMs to file at iteration         7990
    0:  Reset fdv av at iteration         7991
    0:            1008450   16005377502.9        108287.106183      -0.514750648137      -0.515263636077       -13482.1721388           14275979434      1763044520   7.60390615463               642908
    0:  Writing RDMs to file at iteration         8000
    0:  Reset fdv av at iteration         8001
    0:            1008460   16005383007.1        108286.071808      -0.514757089172      -0.515297567484       -13482.1721453           14275981922      1763018682   7.45976543427               643331
    0:  Writing RDMs to file at iteration         8010
    0:  Reset fdv av at iteration         8011
    0:            1008470   16005387021.1        108286.232235      -0.514763654106      -0.515325496337       -13482.1721518           14275987459      1763052873   7.55234384537               642768
    0:  Writing RDMs to file at iteration         8020
    0:  Reset fdv av at iteration         8021
    0:            1008480   16005389893.4        108286.688069      -0.514765497795      -0.515332720687       -13482.1721537           14275981366      1763107368   7.16953134537               643953
    0:  Writing RDMs to file at iteration         8030
    0:  Reset fdv av at iteration         8031
    0:            1008490   16005379234.7        108288.040657      -0.514755047121      -0.515343144393       -13482.1721432           14275974414      1763051405   6.94414043427               642627
    0:  Writing RDMs to file at iteration         8040
    0:  Reset fdv av at iteration         8041
    0:            1008500   16005368539.5        108287.590475      -0.514752937325      -0.515317627429       -13482.1721411           14275965989      1763086974   7.40742206573               643164
    0:  Writing RDMs to file at iteration         8050
    0:  Reset fdv av at iteration         8051
    0:            1008510   16005361170.6        108287.144991      -0.514756624428      -0.515250315009       -13482.1721448           14275961191      1763030299   7.11015605927               642424
    0:  Writing RDMs to file at iteration         8060
    0:  Reset fdv av at iteration         8061
    0:            1008520   16005367664.5        108287.310387      -0.514755739697      -0.515247633665       -13482.1721439           14275967360      1763084851   7.39140605927               642260
    0:  Writing RDMs to file at iteration         8070
    0:  Reset fdv av at iteration         8071
    0:            1008530   16005367014.2        108288.976428      -0.514750664863      -0.515260071135       -13482.1721389           14275971925      1763023913   6.86171865463               642911
    0:  Writing RDMs to file at iteration         8080
    0:  Reset fdv av at iteration         8081
    0:            1008540   16005371239.8        108290.039268      -0.514742417446      -0.515264712557       -13482.1721306           14275981401      1763019933   7.10312509537               642469
    0:  Writing RDMs to file at iteration         8090
    0:  Reset fdv av at iteration         8091
    0:            1008550   16005371766.9        108290.199550      -0.514736620805      -0.515265385723       -13482.1721248           14275983425      1763050115   7.58750009537               642782
    0: Writing out a popsfile after  17.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  37.412 seconds.
    0:  Writing RDMs to file at iteration         8100
    0:  Reset fdv av at iteration         8101
    0:            1008560   16005400070.2        108289.461546      -0.514746408652      -0.515332109388       -13482.1721346           14276012419      1763059257   7.73124980927               642552
    0:  Writing RDMs to file at iteration         8110
    0:  Reset fdv av at iteration         8111
    0:            1008570   16005401983.4        108290.511821      -0.514740677651      -0.515398432831       -13482.1721289           14276017939      1763020372   7.52187490463               643716
    0:  Writing RDMs to file at iteration         8120
    0:  Reset fdv av at iteration         8121
    0:            1008580   16005410350.5        108290.350998      -0.514744969262      -0.515395776036       -13482.1721332           14276022886      1762966388   7.46406269073               642486
    0:  Writing RDMs to file at iteration         8130
    0:  Reset fdv av at iteration         8131
    0:            1008590   16005398636.0        108289.290068      -0.514749198913      -0.515423489296       -13482.1721374           14276015244      1763100771   7.83671855927               642901
    0:  Writing RDMs to file at iteration         8140
    0:  Reset fdv av at iteration         8141
    0:            1008600   16005399483.1        108290.025710      -0.514752787578      -0.515379933812       -13482.1721410           14276012287      1762982337   7.47226572037               643774
    0:  Writing RDMs to file at iteration         8150
    0:  Reset fdv av at iteration         8151
    0:            1008610   16005394058.2        108289.867259      -0.514749692190      -0.515360021274       -13482.1721379           14276007110      1763043183   7.59257793427               643419
    0:  Writing RDMs to file at iteration         8160
    0:  Reset fdv av at iteration         8161
    0:            1008620   16005410132.2        108290.612925      -0.514749881674      -0.515368644626       -13482.1721381           14276024309      1763033145   7.50273418427               642960
    0:  Writing RDMs to file at iteration         8170
    0:  Reset fdv av at iteration         8171
    0:            1008630   16005411629.5        108289.557965      -0.514751703613      -0.515417455189       -13482.1721399           14276022654      1762997239   7.11718750000               642950
    0:  Writing RDMs to file at iteration         8180
    0:  Reset fdv av at iteration         8181
    0:            1008640   16005412766.4        108290.893981      -0.514744517538      -0.515432015268       -13482.1721327           14276027908      1763059535   7.16718769073               642169
    0:  Writing RDMs to file at iteration         8190
    0:  Reset fdv av at iteration         8191
    0:            1008650   16005408266.3        108291.325680      -0.514738490502      -0.515439187246       -13482.1721267           14276028536      1763096487   7.15039062500               642805
    0:  Writing RDMs to file at iteration         8200
    0:  Reset fdv av at iteration         8201
    0:            1008660   16005397355.4        108292.054166      -0.514728414297      -0.515378737133       -13482.1721166           14276027387      1763073302   7.20664072037               643691
    0: Writing out a popsfile after  17.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  33.665 seconds.
    0:  Writing RDMs to file at iteration         8210
    0:  Reset fdv av at iteration         8211
    0:            1008670   16005386703.9        108291.292827      -0.514732590532      -0.515393940534       -13482.1721208           14276020286      1763016708   7.52304697037               642942
    0:  Writing RDMs to file at iteration         8220
    0:  Reset fdv av at iteration         8221
    0:            1008680   16005380505.2        108291.129271      -0.514726418521      -0.515341085807       -13482.1721146           14276021892      1763088978   7.76835918427               642951
    0:  Writing RDMs to file at iteration         8230
    0:  Reset fdv av at iteration         8231
    0:            1008690   16005392238.1        108290.373574      -0.514725785624      -0.515321257987       -13482.1721140           14276037748      1762985180   7.46757793427               643635
    0:  Writing RDMs to file at iteration         8240
    0:  Reset fdv av at iteration         8241
    0:            1008700   16005415501.8        108291.722233      -0.514726446697      -0.515389500587       -13482.1721146           14276058712      1762951031   7.54335927963               641343
    0:  Writing RDMs to file at iteration         8250
    0:  Reset fdv av at iteration         8251
    0:            1008710   16005396089.4        108294.259151      -0.514721146769      -0.515392700527       -13482.1721093           14276037044      1763057615   7.10078144073               642527
    0:  Writing RDMs to file at iteration         8260
    0:  Reset fdv av at iteration         8261
    0:            1008720   16005389702.4        108294.994083      -0.514719254839      -0.515355958939       -13482.1721074           14276039739      1763083791   6.84726572037               643031
    0:  Writing RDMs to file at iteration         8270
    0:  Reset fdv av at iteration         8271
    0:            1008730   16005397156.9        108293.934080      -0.514714517427      -0.515345231341       -13482.1721027           14276055866      1763051475   7.25624990463               642535
    0:  Writing RDMs to file at iteration         8280
    0:  Reset fdv av at iteration         8281
    0:            1008740   16005399192.3        108293.177558      -0.514722196411      -0.515372428162       -13482.1721104           14276061935      1763052805   7.06679677963               641018
    0:  Writing RDMs to file at iteration         8290
    0:  Reset fdv av at iteration         8291
    0:            1008750   16005413558.9        108294.216916      -0.514721766219      -0.515378858999       -13482.1721100           14276079920      1763003059   7.23828125000               644466
    0:  Writing RDMs to file at iteration         8300
    0:  Reset fdv av at iteration         8301
    0:            1008760   16005380410.2        108293.754304      -0.514719217521      -0.515378403603       -13482.1721074           14276058804      1763043309   6.94999980927               643778
    0:  Writing RDMs to file at iteration         8310
    0:  Reset fdv av at iteration         8311
    0:            1008770   16005368111.2        108292.390774      -0.514714396904      -0.515298354324       -13482.1721026           14276048068      1763059510   7.10781240463               643019
    0:  Writing RDMs to file at iteration         8320
    0:  Reset fdv av at iteration         8321
    0:            1008780   16005353936.8        108291.940261      -0.514715493550      -0.515224065889       -13482.1721037           14276037027      1763098874   7.26328134537               642714
    0: Writing out a popsfile after  17.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  58.138 seconds.
    0:  Writing RDMs to file at iteration         8330
    0:  Reset fdv av at iteration         8331
    0:            1008790   16005313454.0        108292.103461      -0.514718484170      -0.515132582643       -13482.1721067           14276000645      1763017761   7.66328144073               643297
    0:  Writing RDMs to file at iteration         8340
    0:  Reset fdv av at iteration         8341
    0:            1008800   16005322671.7        108291.083544      -0.514722401892      -0.515073029361       -13482.1721106           14275998636      1762949700   7.71445322037               641378
    0:  Writing RDMs to file at iteration         8350
    0:  Reset fdv av at iteration         8351
    0:            1008810   16005330923.1        108291.574651      -0.514722391730      -0.515115360912       -13482.1721106           14276004580      1763052813   7.49648427963               642027
    0:  Writing RDMs to file at iteration         8360
    0:  Reset fdv av at iteration         8361
    0:            1008820   16005320095.2        108292.959568      -0.514719734954      -0.515099658891       -13482.1721079           14275998951      1763006046   7.87578105927               643893
    0:  Writing RDMs to file at iteration         8370
    0:  Reset fdv av at iteration         8371
    0:            1008830   16005324018.2        108293.145949      -0.514718420064      -0.515079635182       -13482.1721066           14276006768      1763040276   7.61601543427               642711
    0:  Writing RDMs to file at iteration         8380
    0:  Reset fdv av at iteration         8381
    0:            1008840   16005351427.9        108291.835347      -0.514715799933      -0.515145230659       -13482.1721040           14276031082      1763071583   7.65937519073               641173
    0:  Writing RDMs to file at iteration         8390
    0:  Reset fdv av at iteration         8391
    0:            1008850   16005359225.6        108292.314027      -0.514712330298      -0.515200937896       -13482.1721005           14276040302      1763099887   7.49648427963               642605
    0:  Writing RDMs to file at iteration         8400
    0:  Reset fdv av at iteration         8401
    0:            1008860   16005345369.7        108292.182218      -0.514709382740      -0.515211108525       -13482.1720976           14276026379      1763025676   7.23476552963               642391
    0:  Writing RDMs to file at iteration         8410
    0:  Reset fdv av at iteration         8411
    0:            1008870   16005329708.3        108290.847735      -0.514709197095      -0.515166337739       -13482.1720974           14276015888      1763030779   7.16484355927               642733
    0:  Writing RDMs to file at iteration         8420
    0:  Reset fdv av at iteration         8421
    0:            1008880   16005313019.7        108289.821297      -0.514713526741      -0.515064512078       -13482.1721017           14276000502      1762976782   6.97343730927               642544
    0:  Writing RDMs to file at iteration         8430
    0:  Reset fdv av at iteration         8431
    0:            1008890   16005303037.6        108289.411882      -0.514713404193      -0.515032043463       -13482.1721016           14275991954      1763027926   7.39335918427               641979
    0: Writing out a popsfile after  18.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  38.369 seconds.
    0:  Writing RDMs to file at iteration         8440
    0:  Reset fdv av at iteration         8441
    0:            1008900   16005300260.8        108289.309889      -0.514716806475      -0.515032457913       -13482.1721050           14275987277      1763068100   7.49726581573               643143
    0:  Writing RDMs to file at iteration         8450
    0:  Reset fdv av at iteration         8451
    0:            1008910   16005333011.3        108288.308340      -0.514716319636      -0.515073564020       -13482.1721045           14276013182      1763038990   7.86210918427               643671
    0:  Writing RDMs to file at iteration         8460
    0:  Reset fdv av at iteration         8461
    0:            1008920   16005344423.5        108289.100954      -0.514719715008      -0.515151819225       -13482.1721079           14276025653      1763030820   7.50507831573               642063
    0:  Writing RDMs to file at iteration         8470
    0:  Reset fdv av at iteration         8471
    0:            1008930   16005327874.9        108288.380595      -0.514722637932      -0.515140331453       -13482.1721108           14276020438      1763010664   7.64726543427               644089
    0:  Writing RDMs to file at iteration         8480
    0:  Reset fdv av at iteration         8481
    0:            1008940   16005344150.8        108286.760916      -0.514723569571      -0.515137254347       -13482.1721118           14276040521      1763058638   6.97382831573               643725
    0:  Writing RDMs to file at iteration         8490
    0:  Reset fdv av at iteration         8491
    0:            1008950   16005336253.5        108287.540862      -0.514716523485      -0.515135887442       -13482.1721047           14276035395      1763122939   7.13007831573               643533
    0:  Writing RDMs to file at iteration         8500
    0:  Reset fdv av at iteration         8501
    0:            1008960   16005337355.4        108286.521579      -0.514720829526      -0.515146335518       -13482.1721090           14276035430      1763042814   7.31445312500               641905
    0:  Writing RDMs to file at iteration         8510
    0:  Reset fdv av at iteration         8511
    0:            1008970   16005332277.2        108287.900857      -0.514720187353      -0.515147387025       -13482.1721084           14276032610      1763062159   6.93007802963               642275
    0:  Writing RDMs to file at iteration         8520
    0:  Reset fdv av at iteration         8521
    0:            1008980   16005324068.9        108286.879037      -0.514716999764      -0.515107276360       -13482.1721052           14276022553      1763042399   7.29648447037               643652
    0:  Writing RDMs to file at iteration         8530
    0:  Reset fdv av at iteration         8531
    0:            1008990   16005304752.4        108286.763395      -0.514715099312      -0.515064786577       -13482.1721033           14276003603      1763025213   7.05664062500               643652
    0:  Writing RDMs to file at iteration         8540
    0:  Reset fdv av at iteration         8541
    0:            1009000   16005296958.1        108287.254085      -0.514708442856      -0.515011467787       -13482.1720966           14275995071      1763010480   7.01328134537               643255
    0:  Writing RDMs to file at iteration         8550
    0:  Reset fdv av at iteration         8551
    0:            1009010   16005315815.4        108286.552961      -0.514703106813      -0.515053007363       -13482.1720913           14276014820      1763028287   7.23750019073               642947
    0: Writing out a popsfile after  18.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  37.716 seconds.
    0:  Writing RDMs to file at iteration         8560
    0:  Reset fdv av at iteration         8561
    0:            1009020   16005311442.5        108287.046680      -0.514704685946      -0.515063613710       -13482.1720929           14276013148      1763012067   7.54453134537               641666
    0:  Writing RDMs to file at iteration         8570
    0:  Reset fdv av at iteration         8571
    0:            1009030   16005305087.7        108287.237809      -0.514703275854      -0.515042960986       -13482.1720915           14275999314      1762979405   7.68906259537               643155
    0:  Writing RDMs to file at iteration         8580
    0:  Reset fdv av at iteration         8581
    0:            1009040   16005309527.5        108286.231326      -0.514699899832      -0.515032137822       -13482.1720881           14276007266      1762984283   7.42734384537               643443
    0:  Writing RDMs to file at iteration         8590
    0:  Reset fdv av at iteration         8591
    0:            1009050   16005301494.1        108285.827167      -0.514700273047      -0.515024468137       -13482.1720885           14275997332      1763079215   7.86250019073               641941
    0:  Writing RDMs to file at iteration         8600
    0:  Reset fdv av at iteration         8601
    0:            1009060   16005327000.5        108286.322030      -0.514687488718      -0.515055782511       -13482.1720757           14276022870      1763028035   7.67968750000               644065
    0:  Writing RDMs to file at iteration         8610
    0:  Reset fdv av at iteration         8611
    0:            1009070   16005335625.9        108287.112463      -0.514688421353      -0.515138531966       -13482.1720766           14276032436      1763067649   7.65937519073               642856
    0:  Writing RDMs to file at iteration         8620
    0:  Reset fdv av at iteration         8621
    0:            1009080   16005341721.0        108287.886923      -0.514675743577      -0.515167785660       -13482.1720639           14276038474      1763044542   7.43046855927               642692
    0:  Writing RDMs to file at iteration         8630
    0:  Reset fdv av at iteration         8631
    0:            1009090   16005339960.4        108288.054387      -0.514671800337      -0.515148407238       -13482.1720600           14276034055      1763051104   7.20859384537               643484
    0:  Writing RDMs to file at iteration         8640
    0:  Reset fdv av at iteration         8641
    0:            1009100   16005330312.0        108289.725137      -0.514675303605      -0.515142833052       -13482.1720635           14276026617      1763045320   7.28828144073               642772
    0:  Writing RDMs to file at iteration         8650
    0:  Reset fdv av at iteration         8651
    0:            1009110   16005301185.6        108290.196033      -0.514669627591      -0.515058387344       -13482.1720578           14276005281      1763018853   6.86718750000               642623
    0:  Writing RDMs to file at iteration         8660
    0:  Reset fdv av at iteration         8661
    0:            1009120   16005317648.2        108291.880611      -0.514668949020      -0.515029763993       -13482.1720571           14276020437      1763063632   7.32187509537               643328
    0:  Writing RDMs to file at iteration         8670
    0:  Reset fdv av at iteration         8671
    0:            1009130   16005336251.3        108292.971240      -0.514669045429      -0.515102273267       -13482.1720572           14276035589      1763105034   7.01562500000               643305
    0: Writing out a popsfile after  18.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  34.951 seconds.
    0:  Writing RDMs to file at iteration         8680
    0:  Reset fdv av at iteration         8681
    0:            1009140   16005323758.3        108294.050145      -0.514665641220      -0.515103527095       -13482.1720538           14276019160      1763064191   7.73828125000               644827
    0:  Writing RDMs to file at iteration         8690
    0:  Reset fdv av at iteration         8691
    0:            1009150   16005331853.7        108293.027740      -0.514668164728      -0.515136857152       -13482.1720564           14276025057      1762951220   7.57265615463               641566
    0:  Writing RDMs to file at iteration         8700
    0:  Reset fdv av at iteration         8701
    0:            1009160   16005338257.2        108293.200963      -0.514673691738      -0.515108647290       -13482.1720619           14276031646      1763057433   7.38593769073               642188
    0:  Writing RDMs to file at iteration         8710
    0:  Reset fdv av at iteration         8711
    0:            1009170   16005340845.9        108291.579858      -0.514684774696      -0.515167734566       -13482.1720730           14276032864      1763106839   7.51328134537               641608
    0:  Writing RDMs to file at iteration         8720
    0:  Reset fdv av at iteration         8721
    0:            1009180   16005328802.7        108290.850970      -0.514690850465      -0.515113972923       -13482.1720790           14276020390      1763062152   7.02421855927               644444
    0:  Writing RDMs to file at iteration         8730
    0:  Reset fdv av at iteration         8731
    0:            1009190   16005328182.2        108290.129593      -0.514688993337      -0.515089577792       -13482.1720772           14276019760      1763076494   7.17812490463               642748
    0:  Writing RDMs to file at iteration         8740
    0:  Reset fdv av at iteration         8741
    0:            1009200   16005328329.3        108289.112672      -0.514688849241      -0.515118404328       -13482.1720770           14276018092      1763028708   6.98671865463               642313
    0:  Writing RDMs to file at iteration         8750
    0:  Reset fdv av at iteration         8751
    0:            1009210   16005302434.4        108290.492451      -0.514693346323      -0.515078088232       -13482.1720815           14275995093      1763064344   7.17109394073               643333
    0:  Writing RDMs to file at iteration         8760
    0:  Reset fdv av at iteration         8761
    0:            1009220   16005306004.0        108290.077104      -0.514688616756      -0.515024038806       -13482.1720768           14276002588      1763004448   7.18359375000               643575
    0:  Writing RDMs to file at iteration         8770
    0:  Reset fdv av at iteration         8771
    0:            1009230   16005303565.7        108290.869030      -0.514675831784      -0.514990176779       -13482.1720640           14276006701      1762982296   6.84140634537               643047
    0:  Writing RDMs to file at iteration         8780
    0:  Reset fdv av at iteration         8781
    0:            1009240   16005322353.4        108292.266179      -0.514669554377      -0.515039485065       -13482.1720577           14276020773      1763057863   7.34375000000               642413
    0:  Writing RDMs to file at iteration         8790
    0:  Reset fdv av at iteration         8791
    0:            1009250   16005313854.1        108292.754722      -0.514661898508      -0.515075965042       -13482.1720501           14276008078      1762961290   7.12187480927               642907
    0: Writing out a popsfile after  18.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  53.521 seconds.
    0:  Writing RDMs to file at iteration         8800
    0:  Reset fdv av at iteration         8801
    0:            1009260   16005319556.2        108293.535422      -0.514654645418      -0.515059926956       -13482.1720428           14276019078      1763055035   7.78437519073               643563
    0:  Writing RDMs to file at iteration         8810
    0:  Reset fdv av at iteration         8811
    0:            1009270   16005316620.4        108294.616049      -0.514642752990      -0.515071475404       -13482.1720309           14276016964      1763041560   7.57343769073               642964
    0:  Writing RDMs to file at iteration         8820
    0:  Reset fdv av at iteration         8821
    0:            1009280   16005320842.4        108294.793547      -0.514634806804      -0.515077964005       -13482.1720230           14276024270      1763053877   7.60937500000               641931
    0:  Writing RDMs to file at iteration         8830
    0:  Reset fdv av at iteration         8831
    0:            1009290   16005342409.4        108293.169992      -0.514636770803      -0.515127024377       -13482.1720250           14276046728      1762978301   7.52500009537               643957
    0:  Writing RDMs to file at iteration         8840
    0:  Reset fdv av at iteration         8841
    0:            1009300   16005338771.2        108292.139598      -0.514643474423      -0.515173868706       -13482.1720317           14276041386      1762972208   7.65937519073               643489
    0:  Writing RDMs to file at iteration         8850
    0:  Reset fdv av at iteration         8851
    0:            1009310   16005321009.3        108291.701199      -0.514645831353      -0.515106470309       -13482.1720340           14276020183      1763024036   7.69218730927               643220
    0:  Writing RDMs to file at iteration         8860
    0:  Reset fdv av at iteration         8861
    0:            1009320   16005325945.8        108292.773292      -0.514648353774      -0.515087466068       -13482.1720365           14276028337      1763030090   7.23984384537               642845
    0:  Writing RDMs to file at iteration         8870
    0:  Reset fdv av at iteration         8871
    0:            1009330   16005326693.6        108295.348157      -0.514639330188      -0.515116537911       -13482.1720275           14276032478      1763031433   7.19609355927               643943
    0:  Writing RDMs to file at iteration         8880
    0:  Reset fdv av at iteration         8881
    0:            1009340   16005320722.2        108294.018898      -0.514641590877      -0.515092488762       -13482.1720298           14276022677      1763064824   7.06093740463               642512
    0:  Writing RDMs to file at iteration         8890
    0:  Reset fdv av at iteration         8891
    0:            1009350   16005329190.9        108294.494258      -0.514647808567      -0.515107863742       -13482.1720360           14276023429      1762995798   7.33046865463               642610
    0:  Writing RDMs to file at iteration         8900
    0:  Reset fdv av at iteration         8901
    0:            1009360   16005339249.9        108293.468353      -0.514652029011      -0.515110786064       -13482.1720402           14276022746      1763031956   7.00156259537               643852
    0: Writing out a popsfile after  19.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  34.888 seconds.
    0:  Writing RDMs to file at iteration         8910
    0:  Reset fdv av at iteration         8911
    0:            1009370   16005331455.6        108294.242169      -0.514653769923      -0.515123049459       -13482.1720420           14276019827      1763048629   7.70546865463               642432
    0:  Writing RDMs to file at iteration         8920
    0:  Reset fdv av at iteration         8921
    0:            1009380   16005348215.7        108295.012849      -0.514647224711      -0.515164246122       -13482.1720354           14276027730      1762998294   7.59843730927               642224
    0:  Writing RDMs to file at iteration         8930
    0:  Reset fdv av at iteration         8931
    0:            1009390   16005367538.1        108295.775696      -0.514641003498      -0.515225632389       -13482.1720292           14276037625      1763056030   7.40625000000               641715
    0:  Writing RDMs to file at iteration         8940
    0:  Reset fdv av at iteration         8941
    0:            1009400   16005367808.5        108297.427202      -0.514636017444      -0.515265294910       -13482.1720242           14276038751      1763086748   7.47499990463               642169
    0:  Writing RDMs to file at iteration         8950
    0:  Reset fdv av at iteration         8951
    0:            1009410   16005365668.5        108296.970495      -0.514632425170      -0.515237911110       -13482.1720206           14276036468      1763053177   7.12890625000               644094
    0:  Writing RDMs to file at iteration         8960
    0:  Reset fdv av at iteration         8961
    0:            1009420   16005381963.8        108298.617232      -0.514630470556      -0.515274335458       -13482.1720187           14276051909      1763072886   7.20625019073               642854
    0:  Writing RDMs to file at iteration         8970
    0:  Reset fdv av at iteration         8971
    0:            1009430   16005389828.0        108297.858383      -0.514628507029      -0.515339486412       -13482.1720167           14276064122      1763001118   6.98984384537               642646
    0:  Writing RDMs to file at iteration         8980
    0:  Reset fdv av at iteration         8981
    0:            1009440   16005403778.5        108299.187017      -0.514619446994      -0.515336798516       -13482.1720076           14276078156      1763093234   7.08984375000               643555
    0:  Writing RDMs to file at iteration         8990
    0:  Reset fdv av at iteration         8991
    0:            1009450   16005393768.6        108300.514204      -0.514615517861      -0.515383522920       -13482.1720037           14276065928      1763077702   7.39296865463               643407
    0:  Writing RDMs to file at iteration         9000
    0:  Reset fdv av at iteration         9001
    0:            1009460   16005401357.3        108299.433037      -0.514611741788      -0.515363492958       -13482.1719999           14276074281      1763070525   6.88906240463               643624
    0:  Writing RDMs to file at iteration         9010
    0:  Reset fdv av at iteration         9011
    0:            1009470   16005381138.7        108300.752976      -0.514602919724      -0.515342196779       -13482.1719911           14276050440      1763043088   7.33906269073               643149
    0:  Writing RDMs to file at iteration         9020
    0:  Reset fdv av at iteration         9021
    0:            1009480   16005384462.3        108299.675837      -0.514601497065      -0.515334290656       -13482.1719897           14276052111      1763022518   7.08437490463               642891
    0: Writing out a popsfile after  19.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.552 seconds.
    0:  Writing RDMs to file at iteration         9030
    0:  Reset fdv av at iteration         9031
    0:            1009490   16005375021.1        108299.501115      -0.514604280962      -0.515303448243       -13482.1719925           14276043190      1762970496   7.63046884537               642240
    0:  Writing RDMs to file at iteration         9040
    0:  Reset fdv av at iteration         9041
    0:            1009500   16005370744.4        108299.931083      -0.514602648632      -0.515294812375       -13482.1719908           14276033148      1763012490   7.59765625000               642860
    0:  Writing RDMs to file at iteration         9050
    0:  Reset fdv av at iteration         9051
    0:            1009510   16005387036.4        108298.562638      -0.514602048718      -0.515296836930       -13482.1719902           14276043216      1763043148   7.36875009537               644213
    0:  Writing RDMs to file at iteration         9060
    0:  Reset fdv av at iteration         9061
    0:            1009520   16005385748.6        108298.995149      -0.514605834011      -0.515322638042       -13482.1719940           14276038682      1763089146   7.71484375000               644154
    0:  Writing RDMs to file at iteration         9070
    0:  Reset fdv av at iteration         9071
    0:            1009530   16005378939.5        108300.622281      -0.514598582494      -0.515305575882       -13482.1719868           14276030311      1763010974   7.59921884537               643450
    0:  Writing RDMs to file at iteration         9080
    0:  Reset fdv av at iteration         9081
    0:            1009540   16005395967.6        108300.452353      -0.514603103750      -0.515344466024       -13482.1719913           14276044230      1763041286   7.66874980927               642621
    0:  Writing RDMs to file at iteration         9090
    0:  Reset fdv av at iteration         9091
    0:            1009550   16005384628.1        108300.275990      -0.514599220902      -0.515316646985       -13482.1719874           14276037182      1763090392   7.53671884537               641870
    0:  Writing RDMs to file at iteration         9100
    0:  Reset fdv av at iteration         9101
    0:            1009560   16005360964.9        108300.702327      -0.514593461129      -0.515284160203       -13482.1719816           14276017606      1763011172   7.44843769073               643482
    0:  Writing RDMs to file at iteration         9110
    0:  Reset fdv av at iteration         9111
    0:            1009570   16005339324.7        108300.234292      -0.514594171996      -0.515211934757       -13482.1719824           14275996058      1762974302   7.01484394073               643297
    0:  Writing RDMs to file at iteration         9120
    0:  Reset fdv av at iteration         9121
    0:            1009580   16005343261.3        108300.078497      -0.514593874360      -0.515145269807       -13482.1719821           14276004809      1763055309   7.15312480927               643209
    0:  Writing RDMs to file at iteration         9130
    0:  Reset fdv av at iteration         9131
    0:            1009590   16005352613.1        108300.233359      -0.514587684717      -0.515186424957       -13482.1719759           14276004746      1763074961   7.17500019073               643538
    0:  Writing RDMs to file at iteration         9140
    0:  Reset fdv av at iteration         9141
    0:            1009600   16005363002.0        108298.583634      -0.514593120008      -0.515224370805       -13482.1719813           14276005090      1762953891   6.87187480927               642234
    0: Writing out a popsfile after  19.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.248 seconds.
    0:  Writing RDMs to file at iteration         9150
    0:  Reset fdv av at iteration         9151
    0:            1009610   16005353786.2        108297.527901      -0.514598511177      -0.515247108069       -13482.1719867           14275993300      1762956635   7.83281230927               643000
    0:  Writing RDMs to file at iteration         9160
    0:  Reset fdv av at iteration         9161
    0:            1009620   16005338159.5        108297.368605      -0.514601786329      -0.515191556504       -13482.1719900           14275987346      1763015063   7.52968740463               644106
    0:  Writing RDMs to file at iteration         9170
    0:  Reset fdv av at iteration         9171
    0:            1009630   16005343920.9        108299.016237      -0.514591803531      -0.515155595070       -13482.1719800           14275991879      1763046840   7.47656250000               642971
    0:  Writing RDMs to file at iteration         9180
    0:  Reset fdv av at iteration         9181
    0:            1009640   16005349907.3        108299.169389      -0.514584776990      -0.515193627057       -13482.1719730           14276002331      1763066865   6.99843740463               642598
    0:  Writing RDMs to file at iteration         9190
    0:  Reset fdv av at iteration         9191
    0:            1009650   16005350707.4        108298.716096      -0.514580452956      -0.515208336800       -13482.1719686           14276003004      1763153990   7.09921884537               643605
    0:  Writing RDMs to file at iteration         9200
    0:  Reset fdv av at iteration         9201
    0:            1009660   16005350294.3        108299.759482      -0.514578943348      -0.515193549542       -13482.1719671           14276002537      1762994212   7.25312519073               642366
    0:  Writing RDMs to file at iteration         9210
    0:  Reset fdv av at iteration         9211
    0:            1009670   16005349220.8        108297.803989      -0.514575459347      -0.515203434041       -13482.1719636           14276006479      1762988681   7.08437490463               643182
    0:  Writing RDMs to file at iteration         9220
    0:  Reset fdv av at iteration         9221
    0:            1009680   16005337859.9        108296.448713      -0.514583090424      -0.515195831188       -13482.1719713           14275994310      1762991330   7.21093750000               642582
    0:  Writing RDMs to file at iteration         9230
    0:  Reset fdv av at iteration         9231
    0:            1009690   16005340188.8        108296.895035      -0.514585783585      -0.515141029867       -13482.1719740           14275998098      1763000038   7.04218769073               641750
    0:  Writing RDMs to file at iteration         9240
    0:  Reset fdv av at iteration         9241
    0:            1009700   16005330579.3        108295.251378      -0.514593698803      -0.515146327547       -13482.1719819           14275992359      1762993632   7.07812500000               641299
    0:  Writing RDMs to file at iteration         9250
    0:  Reset fdv av at iteration         9251
    0:            1009710   16005332899.8        108293.909231      -0.514601650073      -0.515137148297       -13482.1719898           14275988060      1762990689   7.26718759537               642529
    0: Writing out a popsfile after  19.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  39.107 seconds.
    0:  Writing RDMs to file at iteration         9260
    0:  Reset fdv av at iteration         9261
    0:            1009720   16005333251.2        108294.069502      -0.514606899921      -0.515133227787       -13482.1719951           14275987483      1762976200   7.54765605927               642708
    0:  Writing RDMs to file at iteration         9270
    0:  Reset fdv av at iteration         9271
    0:            1009730   16005338100.7        108293.329656      -0.514602223067      -0.515145561577       -13482.1719904           14275993772      1763029541   7.77500009537               643056
    0:  Writing RDMs to file at iteration         9280
    0:  Reset fdv av at iteration         9281
    0:            1009740   16005328841.8        108292.588140      -0.514603668497      -0.515132419927       -13482.1719919           14275989738      1763034844   7.41484355927               643741
    0:  Writing RDMs to file at iteration         9290
    0:  Reset fdv av at iteration         9291
    0:            1009750   16005321692.4        108292.448767      -0.514603709866      -0.515093455540       -13482.1719919           14275986643      1762997406   7.60703134537               644142
    0:  Writing RDMs to file at iteration         9300
    0:  Reset fdv av at iteration         9301
    0:            1009760   16005332226.8        108292.015840      -0.514604876349      -0.515111502816       -13482.1719931           14275993499      1763029543   7.70546865463               643840
    0:  Writing RDMs to file at iteration         9310
    0:  Reset fdv av at iteration         9311
    0:            1009770   16005325799.2        108292.482263      -0.514612845969      -0.515113250611       -13482.1720010           14275985977      1763075989   7.67734384537               642788
    0:  Writing RDMs to file at iteration         9320
    0:  Reset fdv av at iteration         9321
    0:            1009780   16005331239.4        108292.947096      -0.514606438677      -0.515078794657       -13482.1719946           14275994634      1763052005   7.54609394073               643275
    0:  Writing RDMs to file at iteration         9330
    0:  Reset fdv av at iteration         9331
    0:            1009790   16005348031.5        108290.718804      -0.514617214216      -0.515122692957       -13482.1720054           14276008944      1763013502   7.11406230927               643813
    0:  Writing RDMs to file at iteration         9340
    0:  Reset fdv av at iteration         9341
    0:            1009800   16005336403.1        108289.986420      -0.514628963782      -0.515159573265       -13482.1720171           14276005376      1763012980   7.13749980927               643290
    0:  Writing RDMs to file at iteration         9350
    0:  Reset fdv av at iteration         9351
    0:            1009810   16005335567.2        108288.647659      -0.514629236840      -0.515147631385       -13482.1720174           14275998609      1762986416   7.00078105927               642090
    0:  Writing RDMs to file at iteration         9360
    0:  Reset fdv av at iteration         9361
    0:            1009820   16005345047.0        108290.007330      -0.514611674530      -0.515166016355       -13482.1719999           14276003323      1763039276   7.30234384537               642756
    0:  Writing RDMs to file at iteration         9370
    0:  Reset fdv av at iteration         9371
    0:            1009830   16005343278.9        108288.062822      -0.514603946459      -0.515159672170       -13482.1719921           14276004392      1763023376   6.95546865463               644124
    0: Writing out a popsfile after  20.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.841 seconds.
    0:  Writing RDMs to file at iteration         9380
    0:  Reset fdv av at iteration         9381
    0:            1009840   16005359739.9        108287.019963      -0.514609416937      -0.515195529990       -13482.1719976           14276017260      1762991190   7.83593750000               644089
    0:  Writing RDMs to file at iteration         9390
    0:  Reset fdv av at iteration         9391
    0:            1009850   16005366043.5        108286.572068      -0.514612197591      -0.515258194551       -13482.1720004           14276021719      1763025274   7.64218759537               643952
    0:  Writing RDMs to file at iteration         9400
    0:  Reset fdv av at iteration         9401
    0:            1009860   16005362921.9        108285.814002      -0.514615085081      -0.515256509571       -13482.1720033           14276020910      1763011305   7.39921855927               643284
    0:  Writing RDMs to file at iteration         9410
    0:  Reset fdv av at iteration         9411
    0:            1009870   16005360595.0        108284.755852      -0.514617934677      -0.515236097610       -13482.1720061           14276021003      1763038952   7.35937500000               642169
    0:  Writing RDMs to file at iteration         9420
    0:  Reset fdv av at iteration         9421
    0:            1009880   16005367095.8        108284.300521      -0.514614473239      -0.515249194016       -13482.1720027           14276024831      1763121501   7.04921865463               642247
    0:  Writing RDMs to file at iteration         9430
    0:  Reset fdv av at iteration         9431
    0:            1009890   16005370419.1        108282.343835      -0.514617815927      -0.515279929759       -13482.1720060           14276025770      1762944776   7.41874980927               642907
    0:  Writing RDMs to file at iteration         9440
    0:  Reset fdv av at iteration         9441
    0:            1009900   16005379670.3        108281.583132      -0.514622647675      -0.515285122834       -13482.1720108           14276035716      1763047674   7.02812480927               641770
    0:  Writing RDMs to file at iteration         9450
    0:  Reset fdv av at iteration         9451
    0:            1009910   16005385220.8        108284.119934      -0.514614813027      -0.515302639360       -13482.1720030           14276045363      1763022016   7.17656230927               641312
    0:  Writing RDMs to file at iteration         9460
    0:  Reset fdv av at iteration         9461
    0:            1009920   16005390953.5        108282.453646      -0.514616725485      -0.515337281180       -13482.1720049           14276050972      1763013194   7.13203144073               642941
    0:  Writing RDMs to file at iteration         9470
    0:  Reset fdv av at iteration         9471
    0:            1009930   16005389150.3        108283.181589      -0.514615059050      -0.515355177448       -13482.1720032           14276041635      1763017662   6.90468740463               643057
    0:  Writing RDMs to file at iteration         9480
    0:  Reset fdv av at iteration         9481
    0:            1009940   16005341784.5        108283.004297      -0.514605005927      -0.515272010596       -13482.1719932           14276001776      1762976424   7.43750000000               643237
    0:  Writing RDMs to file at iteration         9490
    0:  Reset fdv av at iteration         9491
    0:            1009950   16005331648.0        108282.238718      -0.514600112567      -0.515156217361       -13482.1719883           14275996009      1763036350   7.00703144073               643479
    0: Writing out a popsfile after  20.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.701 seconds.
    0:  Writing RDMs to file at iteration         9500
    0:  Reset fdv av at iteration         9501
    0:            1009960   16005334154.8        108283.593203      -0.514601382182      -0.515115958652       -13482.1719896           14276000274      1763013980   7.71328115463               643296
    0:  Writing RDMs to file at iteration         9510
    0:  Reset fdv av at iteration         9511
    0:            1009970   16005329796.3        108282.856433      -0.514603599201      -0.515109715807       -13482.1719918           14275998354      1763090576   7.45468759537               642868
    0:  Writing RDMs to file at iteration         9520
    0:  Reset fdv av at iteration         9521
    0:            1009980   16005338733.8        108281.822562      -0.514609974471      -0.515131705956       -13482.1719982           14276009889      1762992719   7.64296865463               642770
    0:  Writing RDMs to file at iteration         9530
    0:  Reset fdv av at iteration         9531
    0:            1009990   16005348863.2        108283.485194      -0.514609112222      -0.515172793115       -13482.1719973           14276015539      1762966122   7.52812480927               642544
    0:  Writing RDMs to file at iteration         9540
    0:  Reset fdv av at iteration         9541
    0:            1010000   16005359484.0        108283.340687      -0.514608341184      -0.515192530802       -13482.1719965           14276022494      1763011587   7.67343759537               641907
    0:  Writing RDMs to file at iteration         9550
    0:  Reset fdv av at iteration         9551
    0:            1010010   16005360420.0        108282.292791      -0.514611719353      -0.515217851675       -13482.1719999           14276022368      1762989291   7.60078144073               643366
    0:  Writing RDMs to file at iteration         9560
    0:  Reset fdv av at iteration         9561
    0:            1010020   16005354600.7        108283.040311      -0.514609400369      -0.515230599529       -13482.1719976           14276023970      1763036877   7.29296875000               643487
    0:  Writing RDMs to file at iteration         9570
    0:  Reset fdv av at iteration         9571
    0:            1010030   16005368035.0        108282.585138      -0.514610599409      -0.515236248507       -13482.1719988           14276033730      1763021186   7.36640644073               642635
    0:  Writing RDMs to file at iteration         9580
    0:  Reset fdv av at iteration         9581
    0:            1010040   16005368057.7        108283.929819      -0.514614581922      -0.515276463072       -13482.1720028           14276030596      1763001164   7.01093769073               643196
    0:  Writing RDMs to file at iteration         9590
    0:  Reset fdv av at iteration         9591
    0:            1010050   16005369968.1        108285.265902      -0.514603594982      -0.515257273688       -13482.1719918           14276023954      1762983922   7.09531259537               643326
    0:  Writing RDMs to file at iteration         9600
    0:  Reset fdv av at iteration         9601
    0:            1010060   16005369333.2        108285.403580      -0.514600899736      -0.515273847273       -13482.1719891           14276029349      1762917628   7.22343730927               642635
    0:  Writing RDMs to file at iteration         9610
    0:  Reset fdv av at iteration         9611
    0:            1010070   16005374855.0        108287.038351      -0.514596975766      -0.515266614154       -13482.1719852           14276026277      1763026230   6.98124980927               641757
    0: Writing out a popsfile after  20.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  39.185 seconds.
    0:  Writing RDMs to file at iteration         9620
    0:  Reset fdv av at iteration         9621
    0:            1010080   16005389792.5        108286.574357      -0.514600764673      -0.515311889947       -13482.1719890           14276043860      1762962014   7.82265615463               642063
    0:  Writing RDMs to file at iteration         9630
    0:  Reset fdv av at iteration         9631
    0:            1010090   16005392898.9        108285.803525      -0.514603061700      -0.515364305293       -13482.1719912           14276044478      1763010023   7.41484355927               642843
    0:  Writing RDMs to file at iteration         9640
    0:  Reset fdv av at iteration         9641
    0:            1010100   16005380451.1        108284.123879      -0.514606079606      -0.515350638693       -13482.1719943           14276031750      1763020563   7.35546875000               642755
    0:  Writing RDMs to file at iteration         9650
    0:  Reset fdv av at iteration         9651
    0:            1010110   16005382265.5        108282.447499      -0.514618942524      -0.515314087596       -13482.1720071           14276036460      1763066071   6.97421884537               643324
    0:  Writing RDMs to file at iteration         9660
    0:  Reset fdv av at iteration         9661
    0:            1010120   16005389405.7        108282.578673      -0.514625678634      -0.515324355754       -13482.1720139           14276045892      1763034480   7.18750000000               642213
    0:  Writing RDMs to file at iteration         9670
    0:  Reset fdv av at iteration         9671
    0:            1010130   16005381612.9        108283.607956      -0.514620809032      -0.515326284716       -13482.1720090           14276035310      1763009082   7.22109365463               642349
    0:  Writing RDMs to file at iteration         9680
    0:  Reset fdv av at iteration         9681
    0:            1010140   16005382661.5        108283.735121      -0.514611610309      -0.515310649622       -13482.1719998           14276038051      1763077638   7.11093759537               641993
    0:  Writing RDMs to file at iteration         9690
    0:  Reset fdv av at iteration         9691
    0:            1010150   16005369226.6        108281.465962      -0.514620098220      -0.515286586788       -13482.1720083           14276028033      1762970369   7.09453105927               643299
    0:  Writing RDMs to file at iteration         9700
    0:  Reset fdv av at iteration         9701
    0:            1010160   16005371064.3        108279.803394      -0.514633017119      -0.515295031593       -13482.1720212           14276033555      1763013676   6.92109394073               642630
    0:  Writing RDMs to file at iteration         9710
    0:  Reset fdv av at iteration         9711
    0:            1010170   16005365865.2        108279.040956      -0.514637787442      -0.515247169753       -13482.1720260           14276027160      1763018901   7.02812480927               641985
    0:  Writing RDMs to file at iteration         9720
    0:  Reset fdv av at iteration         9721
    0:            1010180   16005353905.3        108278.286984      -0.514642557563      -0.515217650285       -13482.1720307           14276024411      1763058994   7.30546855927               642874
    0:  Writing RDMs to file at iteration         9730
    0:  Reset fdv av at iteration         9731
    0:            1010190   16005318006.4        108278.738882      -0.514643148262      -0.515134435086       -13482.1720313           14276000888      1762994596   6.93046855927               643115
    0: Writing out a popsfile after  20.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.412 seconds.
    0:  Writing RDMs to file at iteration         9740
    0:  Reset fdv av at iteration         9741
    0:            1010200   16005312060.6        108278.305245      -0.514645901342      -0.515034388827       -13482.1720341           14275997434      1763007203   7.78437519073               643235
    0:  Writing RDMs to file at iteration         9750
    0:  Reset fdv av at iteration         9751
    0:            1010210   16005327693.6        108279.688103      -0.514638172433      -0.515073856285       -13482.1720264           14276006013      1763020456   7.43906259537               643561
    0:  Writing RDMs to file at iteration         9760
    0:  Reset fdv av at iteration         9761
    0:            1010220   16005333147.0        108278.965435      -0.514635286329      -0.515127277784       -13482.1720235           14276000187      1763049889   7.66328144073               644145
    0:  Writing RDMs to file at iteration         9770
    0:  Reset fdv av at iteration         9771
    0:            1010230   16005324341.6        108279.733462      -0.514633638344      -0.515122812711       -13482.1720218           14275995593      1762991948   7.52734375000               642204
    0:  Writing RDMs to file at iteration         9780
    0:  Reset fdv av at iteration         9781
    0:            1010240   16005309567.7        108279.601536      -0.514635985451      -0.515100074015       -13482.1720242           14275980661      1762978603   7.74531269073               641786
    0:  Writing RDMs to file at iteration         9790
    0:  Reset fdv av at iteration         9791
    0:            1010250   16005310789.8        108280.073089      -0.514633604817      -0.515048579192       -13482.1720218           14275984045      1762964521   7.38124990463               641988
    0:  Writing RDMs to file at iteration         9800
    0:  Reset fdv av at iteration         9801
    0:            1010260   16005323761.4        108279.652995      -0.514632197856      -0.515064594191       -13482.1720204           14275998865      1763076690   7.72734355927               643328
    0:  Writing RDMs to file at iteration         9810
    0:  Reset fdv av at iteration         9811
    0:            1010270   16005332680.3        108281.030471      -0.514629117534      -0.515109181833       -13482.1720173           14276005662      1763012911   7.62812519073               644602
    0:  Writing RDMs to file at iteration         9820
    0:  Reset fdv av at iteration         9821
    0:            1010280   16005350889.4        108280.601246      -0.514633201482      -0.515133459289       -13482.1720214           14276020074      1763090280   7.58281230927               643143
    0:  Writing RDMs to file at iteration         9830
    0:  Reset fdv av at iteration         9831
    0:            1010290   16005352947.3        108280.465386      -0.514621719023      -0.515204255827       -13482.1720099           14276020814      1763062152   7.71328115463               642078
    0:  Writing RDMs to file at iteration         9840
    0:  Reset fdv av at iteration         9841
    0:            1010300   16005352570.5        108279.716523      -0.514613987286      -0.515191166380       -13482.1720022           14276024002      1762995839   7.56250000000               642140
    0: Writing out a popsfile after  21.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.521 seconds.
    0:  Writing RDMs to file at iteration         9850
    0:  Reset fdv av at iteration         9851
    0:            1010310   16005388343.5        108277.468168      -0.514613505321      -0.515264141185       -13482.1720017           14276054988      1763096233   7.79843759537               642243
    0:  Writing RDMs to file at iteration         9860
    0:  Reset fdv av at iteration         9861
    0:            1010320   16005391782.3        108277.009506      -0.514619236779      -0.515345523305       -13482.1720074           14276055570      1763058062   7.54609394073               643142
    0:  Writing RDMs to file at iteration         9870
    0:  Reset fdv av at iteration         9871
    0:            1010330   16005381430.8        108279.234107      -0.514605799219      -0.515347923961       -13482.1719940           14276049620      1763041744   7.77734375000               643727
    0:  Writing RDMs to file at iteration         9880
    0:  Reset fdv av at iteration         9881
    0:            1010340   16005367563.1        108279.356170      -0.514603042542      -0.515303390753       -13482.1719912           14276040002      1763021754   6.86796855927               643138
    0:  Writing RDMs to file at iteration         9890
    0:  Reset fdv av at iteration         9891
    0:            1010350   16005366368.6        108278.285786      -0.514605555283      -0.515262132895       -13482.1719937           14276043627      1763029373   7.19999980927               642291
    0:  Writing RDMs to file at iteration         9900
    0:  Reset fdv av at iteration         9901
    0:            1010360   16005356129.8        108279.022276      -0.514600856779      -0.515228299219       -13482.1719890           14276036604      1763008294   7.32343769073               643316
    0:  Writing RDMs to file at iteration         9910
    0:  Reset fdv av at iteration         9911
    0:            1010370   16005350698.5        108279.163617      -0.514594187560      -0.515206472987       -13482.1719824           14276030142      1763030233   7.05000019073               644337
    0:  Writing RDMs to file at iteration         9920
    0:  Reset fdv av at iteration         9921
    0:            1010380   16005339975.8        108278.109491      -0.514598287464      -0.515173038629       -13482.1719865           14276017593      1763070868   7.26484394073               643065
    0:  Writing RDMs to file at iteration         9930
    0:  Reset fdv av at iteration         9931
    0:            1010390   16005334741.6        108277.961446      -0.514598759155      -0.515170430330       -13482.1719869           14276011529      1763047178   6.87265634537               641719
    0:  Writing RDMs to file at iteration         9940
    0:  Reset fdv av at iteration         9941
    0:            1010400   16005365685.1        108276.913628      -0.514594820312      -0.515166970717       -13482.1719830           14276039996      1763045387   7.12265634537               642151
    0:  Writing RDMs to file at iteration         9950
    0:  Reset fdv av at iteration         9951
    0:            1010410   16005358781.7        108278.266132      -0.514592107719      -0.515252625712       -13482.1719803           14276028328      1763028813   7.48124980927               642449
    0:  Writing RDMs to file at iteration         9960
    0:  Reset fdv av at iteration         9961
    0:            1010420   16005348472.0        108277.804009      -0.514586627108      -0.515226483495       -13482.1719748           14276020595      1762996466   6.90781259537               643984
    0: Writing out a popsfile after  21.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  38.701 seconds.
    0:  Writing RDMs to file at iteration         9970
    0:  Reset fdv av at iteration         9971
    0:            1010430   16005331434.8        108276.445040      -0.514590022619      -0.515163218478       -13482.1719782           14276002020      1763016775   7.84609365463               643037
    0:  Writing RDMs to file at iteration         9980
    0:  Reset fdv av at iteration         9981
    0:            1010440   16005357601.3        108277.796554      -0.514589520689      -0.515170982549       -13482.1719777           14276024132      1763063754   7.56953144073               643351
    0:  Writing RDMs to file at iteration         9990
    0:  Reset fdv av at iteration         9991
    0:            1010450   16005349306.1        108277.647551      -0.514586411474      -0.515212160980       -13482.1719746           14276022934      1763032380   7.67265605927               642519
    0:  Writing RDMs to file at iteration        10000
    0:  Reset fdv av at iteration        10001
    0:            1010460   16005375549.2        108277.791975      -0.514586383532      -0.515215990567       -13482.1719746           14276041670      1762994578   7.58906269073               643658
    0:  Writing RDMs to file at iteration        10010
    0:  Reset fdv av at iteration        10011
    0:            1010470   16005363244.2        108277.935513      -0.514588356189      -0.515265100415       -13482.1719765           14276027263      1763052918   7.70546865463               642075
    0:  Writing RDMs to file at iteration        10020
    0:  Reset fdv av at iteration        10021
    0:            1010480   16005373724.2        108277.171872      -0.514592438617      -0.515271281884       -13482.1719806           14276037267      1763098732   7.51484394073               643862
    0:  Writing RDMs to file at iteration        10030
    0:  Reset fdv av at iteration        10031
    0:            1010490   16005354401.0        108278.506635      -0.514592526816      -0.515243075365       -13482.1719807           14276018660      1762975960   7.20156240463               640555
    0:  Writing RDMs to file at iteration        10040
    0:  Reset fdv av at iteration        10041
    0:            1010500   16005335518.1        108278.945176      -0.514589080685      -0.515171863674       -13482.1719773           14275998203      1762990830   7.25703144073               642286
    0:  Writing RDMs to file at iteration        10050
    0:  Reset fdv av at iteration        10051
    0:            1010510   16005339969.8        108279.094875      -0.514585943314      -0.515148035779       -13482.1719741           14276001409      1763016343   6.88749980927               643237
    0:  Writing RDMs to file at iteration        10060
    0:  Reset fdv av at iteration        10061
    0:            1010520   16005338026.4        108277.749354      -0.514585744730      -0.515153827934       -13482.1719739           14276002567      1762958775   7.35312509537               640718
    0:  Writing RDMs to file at iteration        10070
    0:  Reset fdv av at iteration        10071
    0:            1010530   16005362664.8        108279.404159      -0.514589640014      -0.515185758080       -13482.1719778           14276032460      1763032563   6.98203134537               641982
    0: Writing out a popsfile after  21.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.841 seconds.
    0:  Writing RDMs to file at iteration        10080
    0:  Reset fdv av at iteration        10081
    0:            1010540   16005367935.6        108278.354346      -0.514594041865      -0.515226151544       -13482.1719822           14276045614      1763043607   7.72890615463               643455
    0:  Writing RDMs to file at iteration        10090
    0:  Reset fdv av at iteration        10091
    0:            1010550   16005381099.2        108280.296991      -0.514589955568      -0.515296769527       -13482.1719781           14276059927      1763064308   7.44453144073               643878
    0:  Writing RDMs to file at iteration        10100
    0:  Reset fdv av at iteration        10101
    0:            1010560   16005377085.8        108281.027210      -0.514587295631      -0.515303198067       -13482.1719755           14276051596      1763002221   7.21015644073               641222
    0:  Writing RDMs to file at iteration        10110
    0:  Reset fdv av at iteration        10111
    0:            1010570   16005374540.6        108281.754039      -0.514580206970      -0.515294422698       -13482.1719684           14276051933      1762917805   7.29609394073               642482
    0:  Writing RDMs to file at iteration        10120
    0:  Reset fdv av at iteration        10121
    0:            1010580   16005392983.4        108280.381139      -0.514576557778      -0.515317032804       -13482.1719647           14276065361      1763088915   7.15468740463               642508
    0:  Writing RDMs to file at iteration        10130
    0:  Reset fdv av at iteration        10131
    0:            1010590   16005395940.6        108279.306151      -0.514583133981      -0.515357857116       -13482.1719713           14276072948      1763050339   7.17734384537               641626
    0:  Writing RDMs to file at iteration        10140
    0:  Reset fdv av at iteration        10141
    0:            1010600   16005400181.6        108279.425062      -0.514587284548      -0.515395050193       -13482.1719755           14276071258      1763013278   7.01953125000               643155
    0:  Writing RDMs to file at iteration        10150
    0:  Reset fdv av at iteration        10151
    0:            1010610   16005388009.0        108279.536319      -0.514582625139      -0.515371118282       -13482.1719708           14276067167      1763027564   7.20234394073               642923
    0:  Writing RDMs to file at iteration        10160
    0:  Reset fdv av at iteration        10161
    0:            1010620   16005389024.8        108279.051972      -0.514591110262      -0.515338326443       -13482.1719793           14276072348      1762982870   7.21171855927               641898
    0:  Writing RDMs to file at iteration        10170
    0:  Reset fdv av at iteration        10171
    0:            1010630   16005378070.9        108277.674286      -0.514597913757      -0.515319888236       -13482.1719861           14276065200      1763000463   6.91953134537               643186
    0:  Writing RDMs to file at iteration        10180
    0:  Reset fdv av at iteration        10181
    0:            1010640   16005384430.9        108278.100944      -0.514600317454      -0.515337437003       -13482.1719885           14276071390      1763038731   7.39140605927               642586
    0:  Writing RDMs to file at iteration        10190
    0:  Reset fdv av at iteration        10191
    0:            1010650   16005373222.0        108278.224658      -0.514597803180      -0.515311939358       -13482.1719860           14276059886      1763100905   7.10546875000               642071
    0: Writing out a popsfile after  21.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.771 seconds.
    0:  Writing RDMs to file at iteration        10200
    0:  Reset fdv av at iteration        10201
    0:            1010660   16005369059.3        108280.151725      -0.514593677410      -0.515272381583       -13482.1719819           14276056023      1763050356   7.80078125000               641908
    0:  Writing RDMs to file at iteration        10210
    0:  Reset fdv av at iteration        10211
    0:            1010670   16005367843.3        108279.384578      -0.514589533112      -0.515257303484       -13482.1719777           14276055247      1763080661   7.55859375000               642014
    0:  Writing RDMs to file at iteration        10220
    0:  Reset fdv av at iteration        10221
    0:            1010680   16005384155.0        108279.220646      -0.514588722770      -0.515271853248       -13482.1719769           14276067319      1763094301   7.56718730927               643616
    0:  Writing RDMs to file at iteration        10230
    0:  Reset fdv av at iteration        10231
    0:            1010690   16005368757.6        108279.953367      -0.514580504424      -0.515289924119       -13482.1719687           14276056482      1763046588   7.57578134537               642685
    0:  Writing RDMs to file at iteration        10240
    0:  Reset fdv av at iteration        10241
    0:            1010700   16005367304.4        108277.982744      -0.514580685965      -0.515261796750       -13482.1719689           14276055359      1762962229   7.57812500000               642748
    0:  Writing RDMs to file at iteration        10250
    0:  Reset fdv av at iteration        10251
    0:            1010710   16005371728.4        108278.416941      -0.514581515793      -0.515255613108       -13482.1719697           14276054844      1763047417   7.66249990463               645046
    0:  Writing RDMs to file at iteration        10260
    0:  Reset fdv av at iteration        10261
    0:            1010720   16005375516.1        108279.452764      -0.514583536300      -0.515280218967       -13482.1719717           14276056943      1762991716   7.18359375000               642364
    0:  Writing RDMs to file at iteration        10270
    0:  Reset fdv av at iteration        10271
    0:            1010730   16005375904.1        108278.685870      -0.514589828304      -0.515277797725       -13482.1719780           14276056275      1763004520   7.28125000000               641860
    0:  Writing RDMs to file at iteration        10280
    0:  Reset fdv av at iteration        10281
    0:            1010740   16005373418.2        108279.119149      -0.514591435916      -0.515304380775       -13482.1719796           14276051289      1763065289   6.91406250000               643767
    0:  Writing RDMs to file at iteration        10290
    0:  Reset fdv av at iteration        10291
    0:            1010750   16005352062.1        108278.347595      -0.514589956344      -0.515278999597       -13482.1719781           14276031536      1762952920   6.97890615463               642919
    0:  Writing RDMs to file at iteration        10300
    0:  Reset fdv av at iteration        10301
    0:            1010760   16005331987.7        108278.180686      -0.514595885280      -0.515161523045       -13482.1719841           14276012558      1763004103   7.33750009537               642894
    0:  Writing RDMs to file at iteration        10310
    0:  Reset fdv av at iteration        10311
    0:            1010770   16005331588.4        108278.033209      -0.514596857773      -0.515095861243       -13482.1719850           14276011666      1763052402   7.07265615463               643666
    0: Writing out a popsfile after  22.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  36.802 seconds.
    0:  Writing RDMs to file at iteration        10320
    0:  Reset fdv av at iteration        10321
    0:            1010780   16005317502.1        108277.298358      -0.514596639019      -0.515118424980       -13482.1719848           14276005024      1762958065   7.71796894073               642106
    0:  Writing RDMs to file at iteration        10330
    0:  Reset fdv av at iteration        10331
    0:            1010790   16005319036.1        108278.061021      -0.514596153694      -0.515074035268       -13482.1719843           14276010648      1762979656   7.48046875000               642504
    0:  Writing RDMs to file at iteration        10340
    0:  Reset fdv av at iteration        10341
    0:            1010800   16005328759.5        108277.931101      -0.514600005581      -0.515082249047       -13482.1719882           14276015275      1762992864   7.64687490463               641587
    0:  Writing RDMs to file at iteration        10350
    0:  Reset fdv av at iteration        10351
    0:            1010810   16005334378.4        108277.499705      -0.514593876498      -0.515117647528       -13482.1719821           14276026154      1762985719   6.87578105927               643106
    0:  Writing RDMs to file at iteration        10360
    0:  Reset fdv av at iteration        10361
    0:            1010820   16005325249.4        108278.263432      -0.514599443543      -0.515117540998       -13482.1719876           14276016384      1763038717   7.14140605927               643597
    0:  Writing RDMs to file at iteration        10370
    0:  Reset fdv av at iteration        10371
    0:            1010830   16005324803.0        108280.226073      -0.514595709991      -0.515095720490       -13482.1719839           14276021030      1763007855   7.20312500000               641982
    0:  Writing RDMs to file at iteration        10380
    0:  Reset fdv av at iteration        10381
    0:            1010840   16005331969.1        108279.791965      -0.514596603337      -0.515111259164       -13482.1719848           14276031932      1763022184   6.95078134537               643272
    0:  Writing RDMs to file at iteration        10390
    0:  Reset fdv av at iteration        10391
    0:            1010850   16005333156.5        108278.757180      -0.514604111860      -0.515141131215       -13482.1719923           14276034642      1763080042   7.34687519073               644203
    0:  Writing RDMs to file at iteration        10400
    0:  Reset fdv av at iteration        10401
    0:            1010860   16005334172.2        108277.716622      -0.514599691968      -0.515136416973       -13482.1719879           14276041325      1763077407   6.91874980927               642719
    0:  Writing RDMs to file at iteration        10410
    0:  Reset fdv av at iteration        10411
    0:            1010870   16005335518.2        108277.276806      -0.514603247884      -0.515135590639       -13482.1719914           14276040464      1763032193   7.10781240463               642396
    0:  Writing RDMs to file at iteration        10420
    0:  Reset fdv av at iteration        10421
    0:            1010880   16005341020.1        108277.737278      -0.514604374634      -0.515166657836       -13482.1719926           14276044794      1763020709   7.35624980927               642059
    0:  Writing RDMs to file at iteration        10430
    0:  Reset fdv av at iteration        10431
    0:            1010890   16005344354.4        108279.091359      -0.514595691018      -0.515163131034       -13482.1719839           14276047958      1763007661   7.03828144073               642698
    0: Writing out a popsfile after  22.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  37.787 seconds.
    0:  Writing RDMs to file at iteration        10440
    0:  Reset fdv av at iteration        10441
    0:            1010900   16005360669.5        108278.344954      -0.514593998804      -0.515192530760       -13482.1719822           14276062219      1763028811   7.69531250000               642890
    0:  Writing RDMs to file at iteration        10450
    0:  Reset fdv av at iteration        10451
    0:            1010910   16005359750.1        108277.293541      -0.514591653716      -0.515245308259       -13482.1719798           14276064035      1763046851   7.68046855927               643640
    0:  Writing RDMs to file at iteration        10460
    0:  Reset fdv av at iteration        10461
    0:            1010920   16005347396.6        108276.532049      -0.514585181248      -0.515181433116       -13482.1719734           14276056759      1763016368   7.39765644073               642631
    0:  Writing RDMs to file at iteration        10470
    0:  Reset fdv av at iteration        10471
    0:            1010930   16005347323.2        108275.779633      -0.514585090480      -0.515207798200       -13482.1719733           14276053600      1763043637   7.50156259537               642602
    0:  Writing RDMs to file at iteration        10480
    0:  Reset fdv av at iteration        10481
    0:            1010940   16005334139.1        108278.324147      -0.514582993845      -0.515153490385       -13482.1719712           14276041559      1763021960   7.71250009537               641944
    0:  Writing RDMs to file at iteration        10490
    0:  Reset fdv av at iteration        10491
    0:            1010950   16005329539.0        108278.174748      -0.514571998989      -0.515137010842       -13482.1719602           14276039000      1763035758   7.58281230927               643370
    0:  Writing RDMs to file at iteration        10500
    0:  Reset fdv av at iteration        10501
    0:            1010960   16005316573.1        108277.429571      -0.514576762194      -0.515107285884       -13482.1719649           14276029744      1763012990   7.10624980927               644058
    0:  Writing RDMs to file at iteration        10510
    0:  Reset fdv av at iteration        10511
    0:            1010970   16005342644.4        108276.990288      -0.514580580023      -0.515134690987       -13482.1719688           14276054059      1763051123   7.37500000000               642872
    0:  Writing RDMs to file at iteration        10520
    0:  Reset fdv av at iteration        10521
    0:            1010980   16005329362.5        108277.748041      -0.514584762591      -0.515136826015       -13482.1719729           14276043578      1763038785   6.98671865463               643829
    0:  Writing RDMs to file at iteration        10530
    0:  Reset fdv av at iteration        10531
    0:            1010990   16005314876.4        108276.404995      -0.514586722155      -0.515074383319       -13482.1719749           14276029674      1763095063   7.30390644073               643766
    0:  Writing RDMs to file at iteration        10540
    0:  Reset fdv av at iteration        10541
    0:            1011000   16005320202.4        108276.872333      -0.514588254718      -0.515075523625       -13482.1719764           14276030447      1763013202   6.95859384537               642252
    0:  Writing RDMs to file at iteration        10550
    0:  Reset fdv av at iteration        10551
    0:            1011010   16005311439.1        108275.240552      -0.514587939902      -0.515067717285       -13482.1719761           14276026936      1763088488   6.95078134537               642788
    0: Writing out a popsfile after  22.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  38.685 seconds.
    0:  Writing RDMs to file at iteration        10560
    0:  Reset fdv av at iteration        10561
    0:            1011020   16005299589.2        108274.810069      -0.514589203536      -0.515043293276       -13482.1719774           14276020219      1763032956   7.56484365463               644132
    0:  Writing RDMs to file at iteration        10570
    0:  Reset fdv av at iteration        10571
    0:            1011030   16005289583.6        108274.684290      -0.514592823233      -0.514991971170       -13482.1719810           14276015181      1762986729   7.29765605927               642299
    0:  Writing RDMs to file at iteration        10580
    0:  Reset fdv av at iteration        10581
    0:            1011040   16005295254.5        108274.567563      -0.514595408548      -0.514965527228       -13482.1719836           14276014027      1762934972   7.26640605927               643579
    0:  Writing RDMs to file at iteration        10590
    0:  Reset fdv av at iteration        10591
    0:            1011050   16005344309.3        108274.756700      -0.514599835262      -0.515061531604       -13482.1719880           14276059115      1762991306   6.90390634537               643738
    0:  Writing RDMs to file at iteration        10600
    0:  Reset fdv av at iteration        10601
    0:            1011060   16005335811.7        108274.930489      -0.514595539230      -0.515156718840       -13482.1719837           14276045295      1762929302   7.39609384537               642177
    0:  Writing RDMs to file at iteration        10610
    0:  Reset fdv av at iteration        10611
    0:            1011070   16005343290.1        108274.486193      -0.514589098826      -0.515120502928       -13482.1719773           14276043248      1763042115   6.88906240463               641419
    0:  Writing RDMs to file at iteration        10620
    0:  Reset fdv av at iteration        10621
    0:            1011080   16005367051.4        108274.346431      -0.514592008350      -0.515186912958       -13482.1719802           14276060627      1763034487   7.19531250000               642929
    0:  Writing RDMs to file at iteration        10630
    0:  Reset fdv av at iteration        10631
    0:            1011090   16005372817.1        108275.396153      -0.514588326962      -0.515283538783       -13482.1719765           14276067406      1763048162   7.18593740463               642546
    0:  Writing RDMs to file at iteration        10640
    0:  Reset fdv av at iteration        10641
    0:            1011100   16005373963.2        108274.929491      -0.514590996541      -0.515278206871       -13482.1719792           14276064941      1763017419   6.94453144073               643038
    0:  Writing RDMs to file at iteration        10650
    0:  Reset fdv av at iteration        10651
    0:            1011110   16005369006.0        108273.263010      -0.514596561861      -0.515284696590       -13482.1719847           14276057321      1763035342   7.29453134537               640957
    0:  Writing RDMs to file at iteration        10660
    0:  Reset fdv av at iteration        10661
    0:            1011120   16005351285.3        108272.196521      -0.514602160079      -0.515229056215       -13482.1719903           14276039457      1762983694   7.08984375000               642098
    0:  Writing RDMs to file at iteration        10670
    0:  Reset fdv av at iteration        10671
    0:            1011130   16005333043.9        108272.339059      -0.514602776013      -0.515145733859       -13482.1719910           14276025572      1762991319   6.87343740463               642300
    0: Writing out a popsfile after  22.750 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.287 seconds.
    0:  Writing RDMs to file at iteration        10680
    0:  Reset fdv av at iteration        10681
    0:            1011140   16005338539.7        108272.795368      -0.514598520066      -0.515146719994       -13482.1719867           14276028033      1762992625   7.58046865463               641878
    0:  Writing RDMs to file at iteration        10690
    0:  Reset fdv av at iteration        10691
    0:            1011150   16005334990.7        108272.651390      -0.514590896015      -0.515124874251       -13482.1719791           14276021778      1763094068   7.59765625000               642364
    0:  Writing RDMs to file at iteration        10700
    0:  Reset fdv av at iteration        10701
    0:            1011160   16005330988.7        108274.311780      -0.514595542944      -0.515139781626       -13482.1719837           14276022171      1762957055   7.67187500000               641996
    0:  Writing RDMs to file at iteration        10710
    0:  Reset fdv av at iteration        10711
    0:            1011170   16005310999.6        108273.569778      -0.514592555025      -0.515077261028       -13482.1719807           14276003645      1762950780   7.59765625000               643113
    0:  Writing RDMs to file at iteration        10720
    0:  Reset fdv av at iteration        10721
    0:            1011180   16005291061.4        108273.437426      -0.514592181027      -0.515008501822       -13482.1719804           14275987354      1763035786   7.67734384537               641456
    0:  Writing RDMs to file at iteration        10730
    0:  Reset fdv av at iteration        10731
    0:            1011190   16005311388.8        108274.518912      -0.514600818810      -0.515009053050       -13482.1719890           14276001074      1762990981   7.36171865463               642735
    0:  Writing RDMs to file at iteration        10740
    0:  Reset fdv av at iteration        10741
    0:            1011200   16005311369.4        108275.000781      -0.514594435543      -0.515046750562       -13482.1719826           14276007019      1763002623   7.28671884537               642513
    0:  Writing RDMs to file at iteration        10750
    0:  Reset fdv av at iteration        10751
    0:            1011210   16005305611.6        108276.374937      -0.514585714962      -0.515048087031       -13482.1719739           14276001109      1762995673   7.00234365463               641779
    0:  Writing RDMs to file at iteration        10760
    0:  Reset fdv av at iteration        10761
    0:            1011220   16005314371.4        108275.949173      -0.514592358485      -0.515040896413       -13482.1719805           14276012104      1763008101   7.02109384537               641493
    0:  Writing RDMs to file at iteration        10770
    0:  Reset fdv av at iteration        10771
    0:            1011230   16005309737.2        108275.825126      -0.514595894187      -0.515041237217       -13482.1719841           14276003195      1763052059   7.35234355927               642877
    0:  Writing RDMs to file at iteration        10780
    0:  Reset fdv av at iteration        10781
    0:            1011240   16005296604.0        108275.401177      -0.514595986745      -0.515039389925       -13482.1719842           14275996632      1763039406   7.15312480927               642200
    0: Writing out a popsfile after  23.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  34.646 seconds.
    0:  Writing RDMs to file at iteration        10790
    0:  Reset fdv av at iteration        10791
    0:            1011250   16005299391.8        108275.278079      -0.514598226195      -0.514997957376       -13482.1719864           14275998451      1763042245   7.79843759537               641760
    0:  Writing RDMs to file at iteration        10800
    0:  Reset fdv av at iteration        10801
    0:            1011260   16005298932.7        108276.060647      -0.514593177923      -0.515008633720       -13482.1719814           14275987959      1763025551   7.55156230927               644876
    0:  Writing RDMs to file at iteration        10810
    0:  Reset fdv av at iteration        10811
    0:            1011270   16005284860.7        108273.242372      -0.514596063537      -0.514986000108       -13482.1719842           14275973574      1763037400   7.47734355927               644013
    0:  Writing RDMs to file at iteration        10820
    0:  Reset fdv av at iteration        10821
    0:            1011280   16005277675.4        108272.528511      -0.514600839305      -0.514936622242       -13482.1719890           14275964266      1762973586   7.05468750000               643451
    0:  Writing RDMs to file at iteration        10830
    0:  Reset fdv av at iteration        10831
    0:            1011290   16005284434.1        108271.522610      -0.514599297161      -0.514911219752       -13482.1719875           14275974415      1762988945   7.16328144073               642529
    0:  Writing RDMs to file at iteration        10840
    0:  Reset fdv av at iteration        10841
    0:            1011300   16005285143.0        108271.123377      -0.514609208019      -0.514930758799       -13482.1719974           14275976429      1763070033   7.27734375000               641572
    0:  Writing RDMs to file at iteration        10850
    0:  Reset fdv av at iteration        10851
    0:            1011310   16005279018.2        108271.021204      -0.514606622709      -0.514917554874       -13482.1719948           14275970310      1763037928   6.87109375000               644184
    0:  Writing RDMs to file at iteration        10860
    0:  Reset fdv av at iteration        10861
    0:            1011320   16005280333.6        108270.920978      -0.514607588891      -0.514935032631       -13482.1719958           14275969630      1763014136   7.27343750000               643491
    0:  Writing RDMs to file at iteration        10870
    0:  Reset fdv av at iteration        10871
    0:            1011330   16005290547.8        108273.217269      -0.514601046112      -0.514942702220       -13482.1719892           14275970650      1763033256   6.89765644073               643416
    0:  Writing RDMs to file at iteration        10880
    0:  Reset fdv av at iteration        10881
    0:            1011340   16005300806.5        108272.812586      -0.514605331568      -0.514963035520       -13482.1719935           14275986023      1762984113   6.88984394073               642640
    0:  Writing RDMs to file at iteration        10890
    0:  Reset fdv av at iteration        10891
    0:            1011350   16005321973.4        108272.105587      -0.514610867885      -0.515036023488       -13482.1719991           14275999559      1763077956   7.56484365463               643819
    0:  Writing RDMs to file at iteration        10900
    0:  Reset fdv av at iteration        10901
    0:            1011360   16005332951.5        108272.885820      -0.514605542484      -0.515105038067       -13482.1719937           14276010137      1763075150   7.10312509537               644191
    0: Writing out a popsfile after  23.250 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.169 seconds.
    0:  Writing RDMs to file at iteration        10910
    0:  Reset fdv av at iteration        10911
    0:            1011370   16005318847.6        108274.551569      -0.514592525321      -0.515120467368       -13482.1719807           14275997711      1762942009   7.62968730927               643871
    0:  Writing RDMs to file at iteration        10920
    0:  Reset fdv av at iteration        10921
    0:            1011380   16005329117.8        108272.613992      -0.514597796047      -0.515099357334       -13482.1719860           14276007192      1762932595   7.57890605927               642543
    0:  Writing RDMs to file at iteration        10930
    0:  Reset fdv av at iteration        10931
    0:            1011390   16005311417.4        108272.481991      -0.514610322378      -0.515102811964       -13482.1719985           14275978273      1763030182   7.63828134537               643062
    0:  Writing RDMs to file at iteration        10940
    0:  Reset fdv av at iteration        10941
    0:            1011400   16005322248.8        108272.049837      -0.514610358175      -0.515068806487       -13482.1719985           14275988015      1762908406   7.55312490463               642763
    0:  Writing RDMs to file at iteration        10950
    0:  Reset fdv av at iteration        10951
    0:            1011410   16005299590.1        108271.623140      -0.514609871305      -0.515055692071       -13482.1719981           14275970830      1762994446   7.61562490463               642689
    0:  Writing RDMs to file at iteration        10960
    0:  Reset fdv av at iteration        10961
    0:            1011420   16005291794.5        108272.698259      -0.514603838991      -0.515011388506       -13482.1719920           14275959644      1763083914   7.60937500000               641542
    0:  Writing RDMs to file at iteration        10970
    0:  Reset fdv av at iteration        10971
    0:            1011430   16005310799.4        108272.280365      -0.514602364114      -0.515008071068       -13482.1719906           14275975865      1763016816   7.05312490463               643400
    0:  Writing RDMs to file at iteration        10980
    0:  Reset fdv av at iteration        10981
    0:            1011440   16005336120.0        108273.363694      -0.514600433903      -0.515081094929       -13482.1719886           14275995444      1762972552   7.36250019073               642723
    0:  Writing RDMs to file at iteration        10990
    0:  Reset fdv av at iteration        10991
    0:            1011450   16005350197.4        108274.734550      -0.514595175776      -0.515168685210       -13482.1719834           14276008173      1763055323   6.93437480927               643948
    0:  Writing RDMs to file at iteration        11000
    0:  Reset fdv av at iteration        11001
    0:            1011460   16005337982.0        108274.289989      -0.514594822673      -0.515159956701       -13482.1719830           14276003519      1762967901   6.91953134537               642567
    0:  Writing RDMs to file at iteration        11010
    0:  Reset fdv av at iteration        11011
    0:            1011470   16005334470.3        108273.845648      -0.514596994186      -0.515108092433       -13482.1719852           14275999000      1762992556   7.13906240463               642403
    0:  Writing RDMs to file at iteration        11020
    0:  Reset fdv av at iteration        11021
    0:            1011480   16005321831.0        108273.709623      -0.514596205406      -0.515098872242       -13482.1719844           14275987014      1762989852   7.05234384537               644536
    0: Writing out a popsfile after  23.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  35.919 seconds.
    0:  Writing RDMs to file at iteration        11030
    0:  Reset fdv av at iteration        11031
    0:            1011490   16005307615.3        108274.476050      -0.514596136385      -0.515068489085       -13482.1719843           14275975358      1763034079   7.68437480927               641604
    0:  Writing RDMs to file at iteration        11040
    0:  Reset fdv av at iteration        11041
    0:            1011500   16005312920.3        108272.247582      -0.514598035847      -0.515030789213       -13482.1719862           14275983544      1762986869   7.63046884537               642100
    0: Time limit reached for simulation of:  1413.00 minutes - exiting...
    0:  Writing RDMs to file at iteration        11050
    0:  Reset fdv av at iteration        11051
    0:            1011510   16005317318.7        108270.926869      -0.514603568972      -0.515076037994       -13482.1719918           14275992200      1763011234   7.30625009537               642983
    0:  Writing RDMs to file at iteration        11060
    0: Total iteration number limit reached. Finishing FCIQMC loop...
    0:  - - - - - - - - - - - - - - - - - - - - - - - -
    0:  Total loop-time:    84746.8613586426     
    0:  Time lost due to load imbalance:    11082.9196532584     
    0:  - - - - - - - - - - - - - - - - - - - - - - - -
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: 
    0: **** RDMs CALCULATED STOCHASTICALLY ****
    0: 
    0:  == INFORMATION FOR FINAL 1-RDMS =========================================================
    0: 
    0:  INFORMATION FOR 1-RDM 1:
    0: 
    0:  SUM OF 1-RDM(i,i) FOR THE N LOWEST ENERGY HF ORBITALS:     52.5599178916325
    0:  
    0:  Calculating eigenvectors and eigenvalues of the 1-RDM
    0:  Matrix diagonalised
    0:   SUM OF THE N LARGEST NO OCCUPATION NUMBERS:        52.61057715514138521939
    0:   CORRELATION ENTROPY        4.95904255345912137187
    0:   CORRELATION ENTROPY PER ELECTRON        0.09183412136035409845
    0: This will require at least    0.06802Gb to be available on head node
    0:  
    0:  Transforming the four index integrals
    0:  Re-calculating the fock matrix
    0:  Refilling the UMAT and TMAT2D
    0:       1     41      0      0      0     -1 ( 0, 0, 0) 0   0       -0.745206930       -0.745206930 #
    0:       2     42      0      0      0      1 ( 0, 0, 0) 0   0       -0.745206930       -0.745206930 #
    0:       3     45      0      0      0     -1 ( 0, 0, 0) 0   0       -0.724048314       -0.724048314 #
    0:       4     46      0      0      0      1 ( 0, 0, 0) 0   0       -0.724048314       -0.724048314 #
    0:       5     31      0      0      0     -1 ( 0, 0, 0) 0   0       -0.817057305       -0.817057305 #
    0:       6     32      0      0      0      1 ( 0, 0, 0) 0   0       -0.817057305       -0.817057305 #
    0:       7     43      0      0      0     -1 ( 0, 0, 0) 0   0       -0.771033544       -0.771033544 #
    0:       8     44      0      0      0      1 ( 0, 0, 0) 0   0       -0.771033544       -0.771033544 #
    0:       9     53      0      0      0     -1 ( 0, 0, 0) 0   0       -0.761217905       -0.761217905 #
    0:      10     54      0      0      0      1 ( 0, 0, 0) 0   0       -0.761217905       -0.761217905 #
    0:      11     39      0      0      0     -1 ( 0, 0, 0) 0   0       -0.762304877       -0.762304877 #
    0:      12     40      0      0      0      1 ( 0, 0, 0) 0   0       -0.762304877       -0.762304877 #
    0:      13     37      0      0      0     -1 ( 0, 0, 0) 0   0       -0.751764577       -0.751764577 #
    0:      14     38      0      0      0      1 ( 0, 0, 0) 0   0       -0.751764577       -0.751764577 #
    0:      15     51      0      0      0     -1 ( 0, 0, 0) 0   0       -0.822400900       -0.822400900 #
    0:      16     52      0      0      0      1 ( 0, 0, 0) 0   0       -0.822400900       -0.822400900 #
    0:      17     33      0      0      0     -1 ( 0, 0, 0) 0   0       -0.904581602       -0.904581602 #
    0:      18     34      0      0      0      1 ( 0, 0, 0) 0   0       -0.904581602       -0.904581602 #
    0:      19     47      0      0      0     -1 ( 0, 0, 0) 0   0       -0.843964429       -0.843964429 #
    0:      20     48      0      0      0      1 ( 0, 0, 0) 0   0       -0.843964429       -0.843964429 #
    0:      21     35      0      0      0     -1 ( 0, 0, 0) 0   0       -0.829199473       -0.829199473 #
    0:      22     36      0      0      0      1 ( 0, 0, 0) 0   0       -0.829199473       -0.829199473 #
    0:      23      1      0      0      0     -1 ( 0, 0, 0) 0   0       -0.661712277       -0.661712277 #
    0:      24      2      0      0      0      1 ( 0, 0, 0) 0   0       -0.661712277       -0.661712277 #
    0:      25      3      0      0      0     -1 ( 0, 0, 0) 0   0       -2.418362224       -2.418362224 #
    0:      26      4      0      0      0      1 ( 0, 0, 0) 0   0       -2.418362224       -2.418362224 #
    0:      27      5      0      0      0     -1 ( 0, 0, 0) 0   0       -1.646552251       -1.646552251 #
    0:      28      6      0      0      0      1 ( 0, 0, 0) 0   0       -1.646552251       -1.646552251 #
    0:      29     49      0      0      0     -1 ( 0, 0, 0) 0   0       -0.840968405       -0.840968405 #
    0:      30     50      0      0      0      1 ( 0, 0, 0) 0   0       -0.840968405       -0.840968405 #
    0:      31      7      0      0      0     -1 ( 0, 0, 0) 0   0       -0.745653427       -0.745653427 #
    0:      32      8      0      0      0      1 ( 0, 0, 0) 0   0       -0.745653427       -0.745653427 #
    0:      33      9      0      0      0     -1 ( 0, 0, 0) 0   0       -1.204731195       -1.204731195 #
    0:      34     10      0      0      0      1 ( 0, 0, 0) 0   0       -1.204731195       -1.204731195 #
    0:      35     11      0      0      0     -1 ( 0, 0, 0) 0   0       -0.989234113       -0.989234113 #
    0:      36     12      0      0      0      1 ( 0, 0, 0) 0   0       -0.989234113       -0.989234113 #
    0:      37     13      0      0      0     -1 ( 0, 0, 0) 0   0       -0.760708176       -0.760708176 #
    0:      38     14      0      0      0      1 ( 0, 0, 0) 0   0       -0.760708176       -0.760708176 #
    0:      39     15      0      0      0     -1 ( 0, 0, 0) 0   0       -0.792416853       -0.792416853 #
    0:      40     16      0      0      0      1 ( 0, 0, 0) 0   0       -0.792416853       -0.792416853 #
    0:      41     17      0      0      0     -1 ( 0, 0, 0) 0   0       -0.778189707       -0.778189707 #
    0:      42     18      0      0      0      1 ( 0, 0, 0) 0   0       -0.778189707       -0.778189707 #
    0:      43     19      0      0      0     -1 ( 0, 0, 0) 0   0       -0.761428869       -0.761428869 #
    0:      44     20      0      0      0      1 ( 0, 0, 0) 0   0       -0.761428869       -0.761428869 #
    0:      45     21      0      0      0     -1 ( 0, 0, 0) 0   0       -0.795535060       -0.795535060 #
    0:      46     22      0      0      0      1 ( 0, 0, 0) 0   0       -0.795535060       -0.795535060 #
    0:      47     23      0      0      0     -1 ( 0, 0, 0) 0   0       -0.843837453       -0.843837453 #
    0:      48     24      0      0      0      1 ( 0, 0, 0) 0   0       -0.843837453       -0.843837453 #
    0:      49     25      0      0      0     -1 ( 0, 0, 0) 0   0       -0.874994977       -0.874994977 #
    0:      50     26      0      0      0      1 ( 0, 0, 0) 0   0       -0.874994977       -0.874994977 #
    0:      51     27      0      0      0     -1 ( 0, 0, 0) 0   0       -0.878526136       -0.878526136 #
    0:      52     28      0      0      0      1 ( 0, 0, 0) 0   0       -0.878526136       -0.878526136 #
    0:      53     29      0      0      0     -1 ( 0, 0, 0) 0   0       -0.873666554       -0.873666554 #
    0:      54     30      0      0      0      1 ( 0, 0, 0) 0   0       -0.873666554       -0.873666554 #
    0:      55     63      0      0      0     -1 ( 0, 0, 0) 0   0       -0.303219713       -0.303219713
    0:      56     64      0      0      0      1 ( 0, 0, 0) 0   0       -0.303219713       -0.303219713
    0:      57     59      0      0      0     -1 ( 0, 0, 0) 0   0       -0.352331408       -0.352331408
    0:      58     60      0      0      0      1 ( 0, 0, 0) 0   0       -0.352331408       -0.352331408
    0:      59     65      0      0      0     -1 ( 0, 0, 0) 0   0       -0.287187944       -0.287187944
    0:      60     66      0      0      0      1 ( 0, 0, 0) 0   0       -0.287187944       -0.287187944
    0:      61     55      0      0      0     -1 ( 0, 0, 0) 0   0       -0.380899594       -0.380899594
    0:      62     56      0      0      0      1 ( 0, 0, 0) 0   0       -0.380899594       -0.380899594
    0:      63     67      0      0      0     -1 ( 0, 0, 0) 0   0       -0.370812363       -0.370812363
    0:      64     68      0      0      0      1 ( 0, 0, 0) 0   0       -0.370812363       -0.370812363
    0:      65     61      0      0      0     -1 ( 0, 0, 0) 0   0       -0.257534315       -0.257534315
    0:      66     62      0      0      0      1 ( 0, 0, 0) 0   0       -0.257534315       -0.257534315
    0:      67     69      0      0      0     -1 ( 0, 0, 0) 0   0       -0.275750363       -0.275750363
    0:      68     70      0      0      0      1 ( 0, 0, 0) 0   0       -0.275750363       -0.275750363
    0:      69     71      0      0      0     -1 ( 0, 0, 0) 0   0       -0.279077967       -0.279077967
    0:      70     72      0      0      0      1 ( 0, 0, 0) 0   0       -0.279077967       -0.279077967
    0:      71     73      0      0      0     -1 ( 0, 0, 0) 0   0       -0.308494354       -0.308494354
    0:      72     74      0      0      0      1 ( 0, 0, 0) 0   0       -0.308494354       -0.308494354
    0:      73     75      0      0      0     -1 ( 0, 0, 0) 0   0       -0.321423933       -0.321423933
    0:      74     76      0      0      0      1 ( 0, 0, 0) 0   0       -0.321423933       -0.321423933
    0:      75     77      0      0      0     -1 ( 0, 0, 0) 0   0       -0.325482076       -0.325482076
    0:      76     78      0      0      0      1 ( 0, 0, 0) 0   0       -0.325482076       -0.325482076
    0:      77     79      0      0      0     -1 ( 0, 0, 0) 0   0       -0.246512138       -0.246512138
    0:      78     80      0      0      0      1 ( 0, 0, 0) 0   0       -0.246512138       -0.246512138
    0:      79     81      0      0      0     -1 ( 0, 0, 0) 0   0       -0.254225507       -0.254225507
    0:      80     82      0      0      0      1 ( 0, 0, 0) 0   0       -0.254225507       -0.254225507
    0:      81     57      0      0      0     -1 ( 0, 0, 0) 0   0       -0.370230431       -0.370230431
    0:      82     58      0      0      0      1 ( 0, 0, 0) 0   0       -0.370230431       -0.370230431
    0:      83     83      0      0      0     -1 ( 0, 0, 0) 0   0       -0.234150101       -0.234150101
    0:      84     84      0      0      0      1 ( 0, 0, 0) 0   0       -0.234150101       -0.234150101
    0:      85     85      0      0      0     -1 ( 0, 0, 0) 0   0       -0.295408727       -0.295408727
    0:      86     86      0      0      0      1 ( 0, 0, 0) 0   0       -0.295408727       -0.295408727
    0:      87     87      0      0      0     -1 ( 0, 0, 0) 0   0       -0.235512490       -0.235512490
    0:      88     88      0      0      0      1 ( 0, 0, 0) 0   0       -0.235512490       -0.235512490
    0:      89     89      0      0      0     -1 ( 0, 0, 0) 0   0       -0.230810203       -0.230810203
    0:      90     90      0      0      0      1 ( 0, 0, 0) 0   0       -0.230810203       -0.230810203
    0:      91     91      0      0      0     -1 ( 0, 0, 0) 0   0       -0.214508929       -0.214508929
    0:      92     92      0      0      0      1 ( 0, 0, 0) 0   0       -0.214508929       -0.214508929
    0:      93     93      0      0      0     -1 ( 0, 0, 0) 0   0       -0.230250884       -0.230250884
    0:      94     94      0      0      0      1 ( 0, 0, 0) 0   0       -0.230250884       -0.230250884
    0:      95     95      0      0      0     -1 ( 0, 0, 0) 0   0       -0.213912325       -0.213912325
    0:      96     96      0      0      0      1 ( 0, 0, 0) 0   0       -0.213912325       -0.213912325
    0:      97     97      0      0      0     -1 ( 0, 0, 0) 0   0       -0.245995461       -0.245995461
    0:      98     98      0      0      0      1 ( 0, 0, 0) 0   0       -0.245995461       -0.245995461
    0:      99     99      0      0      0     -1 ( 0, 0, 0) 0   0       -0.244463038       -0.244463038
    0:     100    100      0      0      0      1 ( 0, 0, 0) 0   0       -0.244463038       -0.244463038
    0:     101    101      0      0      0     -1 ( 0, 0, 0) 0   0       -0.180402875       -0.180402875
    0:     102    102      0      0      0      1 ( 0, 0, 0) 0   0       -0.180402875       -0.180402875
    0:     103    103      0      0      0     -1 ( 0, 0, 0) 0   0       -0.185141388       -0.185141388
    0:     104    104      0      0      0      1 ( 0, 0, 0) 0   0       -0.185141388       -0.185141388
    0:     105    105      0      0      0     -1 ( 0, 0, 0) 0   0       -0.182945559       -0.182945559
    0:     106    106      0      0      0      1 ( 0, 0, 0) 0   0       -0.182945559       -0.182945559
    0:     107    107      0      0      0     -1 ( 0, 0, 0) 0   0       -0.198990841       -0.198990841
    0:     108    108      0      0      0      1 ( 0, 0, 0) 0   0       -0.198990841       -0.198990841
    0: 
    0:  =========================================================================================
    0: 
    0:  Writing RDMs to file at iteration        11060
    0:  == INFORMATION FOR FINAL 2-RDMS =========================================================
    0: 
    0:  2-RDM ESTIMATES FOR STATE 1:
    0:  Trace of 2-el-RDM before normalisation:  1.0483135850E+17
    0:  Trace of 2-el-RDM after normalisation:  1.4310000000E+03
    0:  Energy contribution from the 1-RDM: -4.8824680527E+02
    0:  Energy contribution from the 2-RDM:  2.1904217696E+02
    0:  *TOTAL ENERGY* CALCULATED USING THE *REDUCED DENSITY MATRICES*: -1.3482174954308E+04
    0: 
    0:  EN2 corrections are below. Note that these may have a much larger error bar than the
    0:  variational energy above. Please do a blocking analysis rather than just using the energies below.
    0:  EN2 energy correction: -3.7716797033E-03
    0:  *TOTAL ENERGY* including the EN2 correction: -1.3482178726E+04
    0: 
    0:  Hermiticty error estimates:
    0:          1011510        0.11660104235851424803     (Iteration, MAX ABS ERROR IN HERMITICITY)
    0:          1011510      266.58260197681761383137     (Iteration, SUM ABS ERROR IN HERMITICITY)
    0: 
    0:  =========================================================================================
    0:  
    0: Current reference: 
    0: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54)
    0:  Number of superinitiators           1
    0:  
    0: Input DEFINEDET line (includes frozen orbs):
    0: definedet    1-54
    0:  
    0: Most occupied         15 determinants as excitations from reference: 
    0:  
    0:  Excitation   ExcitLevel Seniority   Walkers(Re)   Walkers(Im)  Weight   Init?(Re)   Init?(Im)   Proc
    0: 111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000    0    0    54155.34        54115.27      0.50377  Y  Y   9828
    0: 111111111111111111111111111111111111111111111111001111000011000000000000000000000000000000000000000000000000    2    0   -25440.62       -25411.54      0.23661  Y  Y  11945
    0: 111111111111111111111111111111111100111111111111111111110000000000000000000000000000000000000000000000000000    2    0   -19556.12       -19605.27      0.18221  Y  Y   7588
    0: 111111111111111111111111111111111111111111111100111111000000110000000000000000000000000000000000000000000000    2    0   -17340.03       -17387.56      0.16158  Y  Y   4163
    0: 111111111111111111111111111111110011111111111111111111001100000000000000000000000000000000000000000000000000    2    0   -13723.77       -13696.25      0.12758  Y  Y  11641
    0: 111111111111111111111111111111111100111111111111001111110011000000000000000000000000000000000000000000000000    4    0    9260.573        9286.741      0.08630  Y  Y  13568
    0: 111111111111111111111111111111111111111111111100001111000011110000000000000000000000000000000000000000000000    4    0    8164.416        8161.792      0.07596  Y  Y  13270
    0: 111111111111111111111111111111110011111111111111001111001111000000000000000000000000000000000000000000000000    4    0    6452.679        6461.702      0.06009  Y  Y  15579
    0: 111111111111111111111111111111111100111111111100111111110000110000000000000000000000000000000000000000000000    4    0    6417.304        6411.760      0.05969  Y  Y   2711
    0: 111111111111111111111111111111110000111111111111111111111100000000000000000000000000000000000000000000000000    4    0    5008.378        4994.250      0.04654  Y  Y  14247
    0: 111111111111111111111111111111110011111111111100111111001100110000000000000000000000000000000000000000000000    4    0    4520.244        4549.379      0.04220  Y  Y  10435
    0: 111111111111111111111111111111111100111111111100001111110011110000000000000000000000000000000000000000000000    6    0   -3049.117       -3039.555      0.02833  Y  Y  11116
    0: 111111111111111111111111111111110000111111111111001111111111000000000000000000000000000000000000000000000000    6    0   -2378.960       -2380.846      0.02215  Y  Y  10178
    0: 111111111111111111111111111111110011111111111100001111001111110000000000000000000000000000000000000000000000    6    0   -2131.630       -2135.423      0.01985  Y  Y  15334
    0: 111111111111111111011111111111111111111111111111111111000000000000000010000000000000000000000000000000000000    1    2    1976.688        1947.337      0.01826  Y  Y   6130
    0:  
    0: 
    0:  Load balancing information based on the last iteration:
    0:  Mean number of determinants/process  894245.8206874999
    0:  Min number of determinants/process             891495
    0:  Max number of determinants/process             897447
    0: 
    0: 
    0: Calculating approximate errorbar for energy estimates...
    0: 
    0: Attempting automatic reblocking analysis on data from iteration:            0
    0:  No FCIMCStats file found for error analysis
    0:  Current reference energy                          -13481.657388185977
    0:  Projected correlation energy                          -0.509926404895
    0:  No automatic errorbar obtained for projected energy
    0:  No reliable averaged shift correlation energy could be obtained automatically
    0: 
    0:  Total projected energy      -13482.16731459
    0: 
    0: 
    0:  
    0:  ================================================================
    0:  Memory usage
    0:  Maximum memory defined is (MB) :   99999.0
    0:  Maximum memory used is    (MB) :     584.6
    0:  
    0:  Large memory allocations:
    0:  
    0:  Name              Allocated in       Deallocated in         Size
    0:  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
    0:  arr               realloc_SpawnedPartDeallocFciMCMemPar  128.2MB
    0:  arr               realloc_SpawnedPartDeallocFciMCMemPar  128.2MB
    0:  arr               init_global_det_datclean_global_det_da 104.9MB
    0:  arr               InitFCIMCPar       realloc_SpawnedPart  80.1MB
    0:  arr               InitFCIMCPar       realloc_SpawnedPart  80.1MB
    0:  FourIndInts       find_nat_orb_occ_nudealloc_global_rdm_  64.9MB
    0:  Spawned_Parents   init_rdms          dealloc_global_rdm_  64.1MB
    0:  WalkVecDets       InitFCIMCPar       DeallocFciMCMemPar   47.7MB
    0:  trial_space       init_trial_wf      create_trial_hashta  38.1MB
    0:  con_space         init_trial_wf      init_trial_wf        29.7MB
    0:  ================================================================
    0: 
    0:  ================================================================
    0:  Timing report.
    0: 
    0:  Timing of most expensive procedures.
    0:  Procedure                                 Calls       total time
    0:  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
    0:  WalkerTime                               11060  58406.43
    0:  SyncTime                                 86413  13660.45
    0:  NECICUBE                                     1   7490.08
    0:  AnnMainTime                              11060   2736.01
    0:  CommsTime                                11060   1184.25
    0:  SortTime                                 11060    820.33
    0:  Compress Sort interface                  11060    401.99
    0:  POPS-write                                  95    357.02
    0:  SemiStochCommsTime                       11060    284.57
    0:  StatsCommsTime                            1106    235.46
    0:  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
    0:  Total                               85576.59
    0: 
    0:  Global wall clock time      85806.38
    0:  ================================================================
    0:  Calculation ended 29/06/2019 at 19:04:44
    0:  ================================================================



7.57501220703
7.60042428970
7.51990652084
7.50440073013
7.68103313446
7.53755474091
7.77857065201
7.38002300262
6.96094369888
7.17365121841
7.16375732422
7.64392089844
7.61650371552
7.37851572037
7.54158926010
6.87962627411
6.80711650848
7.34655761719
6.80313730240
6.79924297333
7.18555927277
7.04003906250
7.67792987823
7.65146493912
7.61407470703
7.44877910614
7.73483896255
7.56433105469
7.42360830307
7.61010742188
7.22355937958
7.33669424057
6.79211425781
7.08515644073
7.46667480469
7.60388183594
7.52060556412
7.35412597656
7.44257831573
6.94064950943
7.13369131088
6.81135272980
7.07216787338
7.17558574677
6.83364248276
7.19121074677
7.51740741730
7.73593759537
7.41704082489
7.50815439224
7.81835937500
7.44323730469
7.62695312500
7.51508808136
6.83642578125
7.14306640625
7.16464853287
7.48930644989
7.52768564224
7.60009765625
7.26889657974
7.47690439224
6.88330078125
6.85751962662
7.22812509537
7.17700195312
7.15634775162
6.89223623276
7.09194326401
7.38891601562
7.59331035614
7.73813486099
7.48193359375
7.69697284698
7.55468750000
7.72968769073
7.00849628448
7.04150390625
7.38315439224
6.98588848114
7.21088886261
7.46611309052
7.73378896713
7.43813467026
7.64956045151
6.95937490463
6.87475585938
7.16049814224
6.81879901886
7.12680673599
7.19829082489
7.11025381088
7.72958993912
7.48574209213
7.66689443588
7.46909189224
7.80957031250
7.47338867188
7.41015625000 
7.47182607651
7.29951190948
7.19316387177
6.95849609375
7.16450214386
7.53271484375
7.70996093750
7.61972665787
7.23642587662
7.50703144073
7.02890634537
7.28857421875
7.02119159698
7.20566415787
7.20927715302
7.00244140625
7.44814443588
7.51318359375
7.75302743912
7.65283203125
7.70361328125
7.65468740463
7.70507812500
7.79648447037
7.30869150162
7.18984365463
6.98291015625
7.18789052963
7.54892587662
7.66621112823
7.77324199677
7.28730487823
7.39570331573
6.99033212662
6.97216796875
7.40859365463
7.18173837662
7.18574237823
6.99931621552
7.14355468750
7.63261699677
7.76494121552
7.52412128448
7.61484384537
7.72334003448
7.54335927963
7.71347665787
7.25107431412
7.37587881088
7.05029296875
7.16425800323
7.27851581573
7.65703105927
7.67919921875
7.50585937500
7.44687509537
6.91171884537
6.99482440948
7.17919921875
7.12451171875
7.18261718750
7.00830078125
7.22929668427
7.56328105927
7.83847665787
7.77138662338
7.57773447037
7.94462871552
7.64013671875
7.66015625000
7.04638671875
7.41142559052
6.97050762177
7.13789081573
7.24746084213
7.56035137177
7.84375000000
7.34541034698
7.24785137177
6.91425800323
7.17851543427
7.23671865463
7.04892587662
7.32617187500
7.04062509537
7.06835937500
7.30869150162
7.70429706573
7.71777343750
7.62304687500
7.65126943588
7.59296894073
7.73212909698
7.41865253448
7.17363262177
7.29658222198
7.00986337662
7.34892559052
7.66093730927
7.74462890625
7.40664052963
7.15556621552
7.20322275162
7.09062480927
7.21542978287
6.88310527802
7.04853534698
7.24931621552
6.92988300323
7.58017587662
7.52441406250
7.73750019073
7.44394540787
7.81562519073
7.57207012177
7.66171884537
7.80683612823
7.40312480927
7.23007822037
6.93515634537
7.10390615463
7.20507812500
7.64121103287
7.48398447037
7.19101572037
7.12343740463
7.22343730927
7.16972637177
6.94003915787
7.09472656250
7.22929668427
6.93437480927
7.51679706573
7.04589843750
7.82441425323
7.52363300323
7.55253887177
7.73300790787
7.61015605927
7.54433584213
7.14960956573
7.37011718750
7.08203125000
6.92851543427
7.34648418427
7.48789072037
7.88652324677
7.23847675323
7.28710937500
6.92558574677
7.08242177963
7.18007802963
6.90371084213
7.40175771713
7.16738271713
7.18515634537
7.34179687500
7.60507822037
7.80058574677
7.55644512177
7.69609355927
7.53437519073
7.59414052963
7.27578115463
7.20976543427
7.17460918427
6.97773456573
7.24101543427
7.02949237823
7.77851581573
7.53867197037
7.25449228287
7.16953134537
7.09394550323
7.15175771713
6.95410156250
7.07734394073
7.23867177963
6.94785165787
7.46347665787
6.97441387177
7.64648437500
7.54492187500
7.51367187500
7.60136699677
7.60253906250
7.61855459213
7.04218769073
7.42187500000
6.89960956573
7.01542949677
7.31621074677
7.50410175323
7.61738300323
7.53125000000
7.18320322037
6.90917968750
7.09609365463
7.18027353287
6.91914081573
7.32011699677
7.04101562500
6.95527362823
7.40820312500
7.52695322037
7.81445312500
7.51035165787
7.70175790787
7.48710918427
7.69257831573
7.17363262177
7.18437480927
7.18886709213
6.96289062500
7.35800790787
7.11289072037
7.69023418427
7.41660165787
7.30078125000
7.14511728287
6.90722656250
7.33339834213
6.94550800323
7.06367206573
7.18847656250
6.94785165787
7.50175762177
7.05097675323
7.62949228287
7.45312500000
7.56718730927
7.62187480927
7.64609384537
7.54511737823
7.04628896713
7.30468750000
6.96835947037
6.89707040787
7.21464824677
6.94570302963
7.75917959213
7.49726581573
7.23144531250
6.91679668427
7.12753915787
7.22050762177
7.07441425323
7.31152343750
7.09648418427
6.93574237823
7.47851562500
7.07910156250
7.73847675323
7.59960937500
7.65664052963
7.47011709213
7.58164072037
7.36445331573
6.93281269073
7.39492177963
7.01933574677
6.89453125000
7.34570312500
7.54824209213
7.67636728287
7.48105478287
7.15429687500
6.92812490463
7.10117197037
7.17988300323
6.92851543427
7.36093759537
6.95742177963
7.09179687500
7.51835918427
7.57675790787
7.69082021713
7.67050790787
7.59648418427
7.46621084213
7.65292978287
7.23945331573
7.10546875000
7.11074209213
6.89453125000
7.33398437500
6.90371084213
7.59472656250
7.34296894073
7.11425781250
7.18437480927
6.89355468750
7.28320312500
7.13496112823
7.15566396713
7.22480487823
7.05214834213
7.62929677963
7.04628896713
7.50781250000
7.48398447037
7.56386709213
7.63769531250
7.57480478287
7.60878896713
6.98750019073
7.20136737823
7.06503915787
6.88066387177
7.25312519073
6.94921875000
7.56738281250
7.18867206573
7.36035156250
6.99257802963
7.09648418427
7.25566387177
6.87636709213
7.29785156250
7.13359355927
7.00527334213
7.58730459213
6.99550771713
7.60468769073
7.70019531250
7.66113281250
7.53691387177
7.53476572037
7.53085947037
6.95820331573
7.28828144073
6.90351581573
6.98984384537
7.35898447037
6.93750000000
7.65859365463
7.34921884537
7.17539072037
7.06640625000
7.10078144073
7.46679687500
6.93242168427
7.34921884537
7.07070302963
7.16484355927
7.37539052963
7.50234365463
7.81718730927
7.55859375000
7.66757822037
7.54101562500
7.66015625000
7.11171865463
7.13320302963
7.40390634537
6.86679697037
7.20117187500
6.95820331573
7.58828115463
7.23710918427
7.18085956573
7.16523456573
7.00664043427
7.39921855927
6.98281240463
6.92851543427
7.35898447037
6.91093730927
7.34882831573
6.91679668427
7.58984375000
7.47968769073
7.63749980927
7.51640605927
7.52617168427
7.65273427963
6.87304687500
7.31132793427
6.99726581573
6.99804687500
7.19882822037
6.92695331573
7.59179687500
7.27343750000
7.23593759537
7.23085927963
6.89648437500
7.40429687500
7.19804668427
7.36484384537
6.87656259537
7.19414043427
7.23515605927
6.88984394073
7.62148427963
7.49531269073
7.79882812500
7.59414052963
7.52265644073
7.35468769073
6.96054697037
7.22421884537
6.97382831573
6.92265605927
7.20468759537
7.08359384537
7.54531240463
7.42968750000
7.68398427963
7.35820293427
7.49531269073
7.58671855927
7.49492168427
7.67617177963
7.47148418427
7.24335956573
6.92539072037
7.59882831573
7.53203105927
7.55781269073
7.66406250000
7.50976562500
7.65039062500
6.89218759537
7.01640605927
7.19296884537
6.88359355927
7.17695331573
6.96171855927
7.60937500000
7.38984394073
7.22109365463
7.28046894073
6.96093750000
7.39140605927
7.01015615463
6.87500000000
7.25351572037
7.25898456573
7.19218730927
6.93867206573
7.61054706573
7.49921894073
7.69179677963
7.44218730927
7.46601581573
7.67500019073
6.92109394073
7.16992187500
6.91054677963
7.22539043427
7.11093759537
6.93632793427
7.51054668427
7.47734355927
7.62460947037
7.51757812500
7.73124980927
7.50703144073
7.43828105927
7.70546865463
7.55507802963
7.31132793427
6.88437509537
7.16796875000
7.48710918427
7.58671855927
7.68085956573
7.44140625000
7.81250000000
6.99882793427
6.97265625000
7.09999990463
7.06679677963
7.12695312500
6.97031259537
7.62617206573
7.15234375000
7.55195331573
7.38945293427
7.21835947037
7.48007822037
7.21171855927
7.15742206573
7.00429677963
7.13242197037
7.17695331573
6.93867206573
7.57148456573
7.46210956573
7.77539062500
7.49843740463
7.59140634537
7.42187500000
6.92226552963
7.19960927963
6.98984384537
7.11328125000
7.17382812500
6.91171884537
7.27890634537
7.67539072037
7.61210918427
7.49179697037
7.64414072037
7.42187500000
7.60742187500
7.56015634537
7.37695312500
7.39062500000
7.04843759537
6.89687490463
7.54374980927
7.49414062500
7.76796865463
7.42304706573
7.34882831573
6.85585927963
7.12851572037
7.20781230927
7.19374990463
7.14375019073
7.12695312500
7.82929706573
7.51093769073
7.80976581573
7.42187500000
7.55625009537
7.69648456573
7.58085918427
7.63476562500
7.38945293427
7.11484384537
7.24062490463
6.88828134537
7.64843750000
7.43085956573
7.62968730927
7.46210956573
7.55507802963
7.15703105927
7.03867197037
7.19335937500
6.94218730927
7.36640644073
6.94179677963
7.13046884537
7.20898437500
7.45859384537
7.72109365463
7.43125009537
7.61484384537
7.51992177963
7.54023456573
7.55234384537
7.20937490463
7.22070312500
6.95546865463
7.65234375000
7.49257802963
7.72734355927
7.50117206573
7.39335918427
7.28554677963
7.09375000000
7.14023447037
6.97304677963
7.03945302963
7.14687490463
7.04531240463
7.70273447037
7.47499990463
7.80234384537
7.59140634537
7.47578144073
7.43828105927
7.54843759537
7.59414052963
7.28671884537
7.31601572037
6.87500000000
7.66210937500
7.47187519073
7.76249980927
7.62617206573
7.39687490463
7.26093769073
7.04179668427
7.15976572037
7.22148418427
7.06171894073
7.18398427963
7.05351543427
7.60468769073
7.45234394073
7.56796884537
7.60507822037
7.42890644073
7.67539072037
7.63437509537
7.55390644073
7.35507822037
7.09453105927
7.19062519073
6.92890644073
7.73359394073
7.47656250000
7.72109365463
7.47734355927
7.40468740463
6.98203134537
7.05625009537
7.29062509537
7.12070322037
7.11132812500
7.35273456573
6.90742206573
7.68984365463
7.52460956573
7.72148418427
7.48320293427
7.63164043427
7.49023437500
7.56289052963
7.58164072037
7.20390605927
7.19570302963
7.08867168427
7.78554677963
7.44374990463
7.48437500000
7.75000000000
7.14062500000
7.37343740463
6.88671875000
6.91054677963
7.10585927963
7.16367197037
7.12031269073
7.07773447037
7.56523418427
7.53164052963
7.58476543427
7.64296865463
7.46835947037
7.63203144073
7.41992187500
7.61992168427
7.17421865463
7.23789072037
7.20898437500
6.94960927963
7.65078115463
7.59257793427
7.71328115463
7.43593740463
7.29765605927
7.13398456573
7.25859355927
7.20625019073
7.12890625000
7.09999990463
7.27656269073
7.04062509537
7.73281240463
7.50234365463
7.70585918427
7.56289052963
7.61367177963
7.55898427963
7.59414052963
7.37968730927
7.63749980927
6.92421865463
7.06484365463
7.53671884537
7.83359384537
7.54101562500
7.50859355927
7.26406240463
6.86718750000
7.20429706573
6.98828125000
7.05976581573
7.25000000000
7.16054677963
7.16718769073
7.41054677963
7.79843759537
7.57304668427
7.76328134537
7.36601543427
7.49570322037
7.68476581573
7.61015605927
7.31289052963
6.85820293427
7.06601572037
7.08554697037
7.52929687500
7.60390615463
7.45976543427
7.55234384537
7.16953134537
6.94414043427
7.40742206573
7.11015605927
7.39140605927
6.86171865463
7.10312509537
7.58750009537
7.73124980927
7.52187490463
7.46406269073
7.83671855927
7.47226572037
7.59257793427
7.50273418427
7.11718750000
7.16718769073
7.15039062500
7.20664072037
7.52304697037
7.76835918427
7.46757793427
7.54335927963
7.10078144073
6.84726572037
7.25624990463
7.06679677963
7.23828125000
6.94999980927
7.10781240463
7.26328134537
7.66328144073
7.71445322037
7.49648427963
7.87578105927
7.61601543427
7.65937519073
7.49648427963
7.23476552963
7.16484355927
6.97343730927
7.39335918427
7.49726581573
7.86210918427
7.50507831573
7.64726543427
6.97382831573
7.13007831573
7.31445312500
6.93007802963
7.29648447037
7.05664062500
7.01328134537
7.23750019073
7.54453134537
7.68906259537
7.42734384537
7.86250019073
7.67968750000
7.65937519073
7.43046855927
7.20859384537
7.28828144073
6.86718750000
7.32187509537
7.01562500000
7.73828125000
7.57265615463
7.38593769073
7.51328134537
7.02421855927
7.17812490463
6.98671865463
7.17109394073
7.18359375000
6.84140634537
7.34375000000
7.12187480927
7.78437519073
7.57343769073
7.60937500000
7.52500009537
7.65937519073
7.69218730927
7.23984384537
7.19609355927
7.06093740463
7.33046865463
7.00156259537
7.70546865463
7.59843730927
7.40625000000
7.47499990463
7.12890625000
7.20625019073
6.98984384537
7.08984375000
7.39296865463
6.88906240463
7.33906269073
7.08437490463
7.63046884537
7.59765625000
7.36875009537
7.71484375000
7.59921884537
7.66874980927
7.53671884537
7.44843769073
7.01484394073
7.15312480927
7.17500019073
6.87187480927
7.83281230927
7.52968740463
7.47656250000
6.99843740463
7.09921884537
7.25312519073
7.08437490463
7.21093750000
7.04218769073
7.07812500000
7.26718759537
7.54765605927
7.77500009537
7.41484355927
7.60703134537
7.70546865463
7.67734384537
7.54609394073
7.11406230927
7.13749980927
7.00078105927
7.30234384537
6.95546865463
7.83593750000
7.64218759537
7.39921855927
7.35937500000
7.04921865463
7.41874980927
7.02812480927
7.17656230927
7.13203144073
6.90468740463
7.43750000000
7.00703144073
7.71328115463
7.45468759537
7.64296865463
7.52812480927
7.67343759537
7.60078144073
7.29296875000
7.36640644073
7.01093769073
7.09531259537
7.22343730927
6.98124980927
7.82265615463
7.41484355927
7.35546875000
6.97421884537
7.18750000000
7.22109365463
7.11093759537
7.09453105927
6.92109394073
7.02812480927
7.30546855927
6.93046855927
7.78437519073
7.43906259537
7.66328144073
7.52734375000
7.74531269073
7.38124990463
7.72734355927
7.62812519073
7.58281230927
7.71328115463
7.56250000000
7.79843759537
7.54609394073
7.77734375000
6.86796855927
7.19999980927
7.32343769073
7.05000019073
7.26484394073
6.87265634537
7.12265634537
7.48124980927
6.90781259537
7.84609365463
7.56953144073
7.67265605927
7.58906269073
7.70546865463
7.51484394073
7.20156240463
7.25703144073
6.88749980927
7.35312509537
6.98203134537
7.72890615463
7.44453144073
7.21015644073
7.29609394073
7.15468740463
7.17734384537
7.01953125000
7.20234394073
7.21171855927
6.91953134537
7.39140605927
7.10546875000
7.80078125000
7.55859375000
7.56718730927
7.57578134537
7.57812500000
7.66249990463
7.18359375000
7.28125000000
6.91406250000
6.97890615463
7.33750009537
7.07265615463
7.71796894073
7.48046875000
7.64687490463
6.87578105927
7.14140605927
7.20312500000
6.95078134537
7.34687519073
6.91874980927
7.10781240463
7.35624980927
7.03828144073
7.69531250000
7.68046855927
7.39765644073
7.50156259537
7.71250009537
7.58281230927
7.10624980927
7.37500000000
6.98671865463
7.30390644073
6.95859384537
6.95078134537
7.56484365463
7.29765605927
7.26640605927
6.90390634537
7.39609384537
6.88906240463
7.19531250000
7.18593740463
6.94453144073
7.29453134537
7.08984375000
6.87343740463
7.58046865463
7.59765625000
7.67187500000
7.59765625000
7.67734384537
7.36171865463
7.28671884537
7.00234365463
7.02109384537
7.35234355927
7.15312480927
7.79843759537
7.55156230927
7.47734355927
7.05468750000
7.16328144073
7.27734375000
6.87109375000
7.27343750000
6.89765644073
6.88984394073
7.56484365463
7.10312509537
7.62968730927
7.57890605927
7.63828134537
7.55312490463
7.61562490463
7.60937500000
7.05312490463
7.36250019073
6.93437480927
6.91953134537
7.13906240463
7.05234384537
7.68437480927
7.63046884537
7.30625009537
=============
7.331691205 <-- Average


==> anc/output_file_excited_state_be2_b1g.txt <==
 Number of processors:           20
 Processor            1 /          20  as head node.
 Sum:          210
 Memory Manager initialised with  99999.0 MB

 ================================================================
 Compiled on Jan 22 2020 at 14:13:46
 Compiled using configuration:
     cmake-Intel-par-RELEASE
 VCS BASE repository version:
     be582601358845e458b2c0f587cceef1c4a66243
 Working directory: 
     /algpfs/guther/be_check/groundstate/atom/excited/B1g
 Running on: alnode087
 Started running on 22/01/2020 at 14:33:45
 ================================================================

 Processing arguments
 gs_check.inp                                                                   
                                                                                
                                                                                
                   
 Reading from file: gs_check.inp
 Using the default set of defaults.

****************************************************************

TITLE

SYSTEM READ NOORDER
ELECTRONS   4
NOBRILLOUINTHEOREM
nonuniformrandexcits pchb
complexwalkers-realints
system-replicas 3
ENDSYS

CALC
METHODS
METHOD VERTEX FCIMC
ENDMETHODS
nmcyc 12000
SEED        -3
TOTALWALKERS        100000
DIAGSHIFT       0.5000000000
SHIFTDAMP       0.1000000000
STEPSSHIFT      10
MEMORYFACPART         1.500000000000000
MEMORYFACSPAWN         5.
TRUNCINITIATOR
ADDTOINITIATOR        2
allrealcoeff
realspawncutoff 1.
AVGROWTHRATE
startsinglepart 20
definedet 1 2 3 12
orthogonalise-replicas
replica-single-det-start
ENDCALC

LOGGING
POPSFILE
ENDLOG
END

****************************************************************

 Allocating each processor as a separate node.
 I am the node root for node            0
======== SYSTEM ==========
  NUMBER OF ELECTRONS :     4
  No restriction on the spin state of the system, TSPN :  F
  GLOBAL MS :            0
  *** GENERIC SYSTEM ***  
  NUMBER OF SPIN ORBITALS IN BASIS :    28
*** CREATING BASIS FNs FROM FCIDUMP ***
  Maximum number of symmetries:   8
  Generating abelian symmetry table with  3 generators
  Number of symmetry classes: 8
HF determinant not yet defined.
      1      1      0      0      0     -1 ( 0, 0, 0) 0   0       -7.941953687       -7.941953687
      2      2      0      0      0      1 ( 0, 0, 0) 0   0       -7.941953687       -7.941953687
      3      3      0      0      0     -1 ( 0, 0, 0) 0   0       -1.589019205       -1.589019205
      4      4      0      0      0      1 ( 0, 0, 0) 0   0       -1.589019205       -1.589019205
      5      5      0      0      0     -1 ( 0, 0, 0) 0   0       -0.948313893       -0.948313893
      6      6      0      0      0      1 ( 0, 0, 0) 0   0       -0.948313893       -0.948313893
      7      7      0      0      0     -1 ( 0, 0, 0) 0   0       -0.827803183       -0.827803183
      8      8      0      0      0      1 ( 0, 0, 0) 0   0       -0.827803183       -0.827803183
      9      9      0      0      0     -1 ( 0, 0, 0) 0   0       -0.827803183       -0.827803183
     10     10      0      0      0      1 ( 0, 0, 0) 0   0       -0.827803183       -0.827803183
     11     11      0      0      0     -1 ( 0, 0, 1) 1   0       -1.104883580       -1.104883580
     12     12      0      0      0      1 ( 0, 0, 1) 1   0       -1.104883580       -1.104883580
     13     13      0      0      0     -1 ( 0, 0, 1) 1   0       -1.307886128       -1.307886128
     14     14      0      0      0      1 ( 0, 0, 1) 1   0       -1.307886128       -1.307886128
     15     15      0      0      0     -1 ( 0, 0, 2) 2   0       -1.104883580       -1.104883580
     16     16      0      0      0      1 ( 0, 0, 2) 2   0       -1.104883580       -1.104883580
     17     17      0      0      0     -1 ( 0, 0, 2) 2   0       -1.307886128       -1.307886128
     18     18      0      0      0      1 ( 0, 0, 2) 2   0       -1.307886128       -1.307886128
     19     19      0      0      0     -1 ( 0, 0, 3) 3   0       -0.827803183       -0.827803183
     20     20      0      0      0      1 ( 0, 0, 3) 3   0       -0.827803183       -0.827803183
     21     21      0      0      0     -1 ( 0, 0, 4) 4   0       -1.104883580       -1.104883580
     22     22      0      0      0      1 ( 0, 0, 4) 4   0       -1.104883580       -1.104883580
     23     23      0      0      0     -1 ( 0, 0, 4) 4   0       -1.307886128       -1.307886128
     24     24      0      0      0      1 ( 0, 0, 4) 4   0       -1.307886128       -1.307886128
     25     25      0      0      0     -1 ( 0, 0, 5) 5   0       -0.827803183       -0.827803183
     26     26      0      0      0      1 ( 0, 0, 5) 5   0       -0.827803183       -0.827803183
     27     27      0      0      0     -1 ( 0, 0, 6) 6   0       -0.827803183       -0.827803183
     28     28      0      0      0      1 ( 0, 0, 6) 6   0       -0.827803183       -0.827803183
*** READING PRIMITIVE INTEGRALS FROM FCIDUMP ***
 UMatSize:                   5565
Memory required for integral storage:     0.4245758057E-01 Mb/Shared Memory
Two-electron integrals with a magnitude over    0.1000000E-07 are screened
Ignoring integral (chem. notation) (   4   1|   1   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   1|   2   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   1|   2   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   1|   3   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   1|   3   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   1|   3   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   2|   1   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   2|   2   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   2|   2   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   2|   3   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   2|   3   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   2|   3   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   3|   1   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   3|   2   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   3|   2   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   3|   3   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   3|   3   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   3|   3   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   4|   4   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   4|   4   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   4   4|   4   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   1|   1   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   1|   2   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   1|   2   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   1|   3   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   1|   3   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   1|   3   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   1|   4   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   1|   4   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   1|   4   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   2|   1   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   2|   2   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   2|   2   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   2|   3   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   2|   3   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   2|   3   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   2|   4   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   2|   4   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   2|   4   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   3|   1   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   3|   2   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   3|   2   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   3|   3   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   3|   3   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   3|   3   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   3|   4   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   3|   4   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   3|   4   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   4|   1   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   4|   2   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   4|   2   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   4|   3   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   4|   3   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   4|   3   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   4|   4   4):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   4|   5   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   4|   5   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   4|   5   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   5|   4   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   5|   4   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   5|   4   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (   5   5|   5   4):   0.000000000000000E+000
Ignoring integral (chem. notation) (  10  10|   4   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (  10  10|   4   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (  10  10|   4   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (  10  10|   5   4):   0.000000000000000E+000
Ignoring integral (chem. notation) (  11  11|   4   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (  11  11|   4   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (  11  11|   4   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (  11  11|   5   4):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12  11|   4   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12  11|   4   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12  11|   4   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12  11|   5   4):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12  12|   4   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12  12|   4   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12  12|   4   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12  12|   5   4):   0.000000000000000E+000
Ignoring integral (chem. notation) (  10   4|   8   6):   0.000000000000000E+000
Ignoring integral (chem. notation) (  10   4|   8   7):   0.000000000000000E+000
Ignoring integral (chem. notation) (  10   4|   9   6):   0.000000000000000E+000
Ignoring integral (chem. notation) (  10   4|   9   7):   0.000000000000000E+000
Ignoring integral (chem. notation) (  10   4|  10   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (  10   4|  10   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (  10   4|  10   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (  10   5|  10   4):   0.000000000000000E+000
Ignoring integral (chem. notation) (  14  13|  10   4):   0.000000000000000E+000
Ignoring integral (chem. notation) (  11   4|  11   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (  11   4|  11   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (  11   4|  11   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (  11   5|  11   4):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12   1|  11   4):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12   2|  11   4):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12   3|  11   4):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12   4|  11   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12   4|  11   2):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12   4|  11   3):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12   4|  11   5):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12   4|  12   1):   0.000000000000000E+000
Ignoring integral (chem. notation) (  12   4|  12   2):   0.000000000000000E+000
 Ignored more than 100 integrals.
 Further threshold truncations not reported explicitly
 Number of removed two-index integrals:                    111
 Number of non-zero integrals:                    776
 ECORE=  0.000000000000000E+000
 Setting normal GetUMatEl routine
 Defining FDet according to input
 Fermi det (D0):(    1,    2,    3,   12)
 Symmetry:  ( 0, 0, 1) 1
 Fock operator energy:  -18.5778101575539     
 Setting normal GetUMatEl routine
 Calculation supports multiple parallel runs
 Number of simultaneous walker distributions:            3
 Number of sign components in bit representation of determinant:            3
Setting integer length of determinants as bit-strings to:      5
Setting integer bit-length of determinants as bit-strings to:     64
 SYMMETRY MULTIPLICATION TABLE
 No Symmetry table found.
          28  Symmetry PAIRS
           8  DISTINCT ORBITAL PAIR PRODUCT SYMS
 Symmetry and spin of orbitals correctly set up for excitation generators.
 Simply transferring this into a spin orbital representation.
 Not storing the H matrix.
 <D0|H|D0>=  -14.4296665743220     
 <D0|T|D0>=  -18.5778101575539     
 FDet has     2 alpha electrons, and     2 beta electrons.
                1  alpha-alpha occupied electron pairs
                1  beta-beta occupied electron pairs
                4  alpha-beta occupied electron pairs
               66 alpha-alpha (vacant) hole pairs
               66 beta-beta (vacant) hole pairs
              144 alpha-beta (vacant) hole pairs
 
 Performing Parallel FCIQMC....
 
 Generated reference determinants:
(    1,    2,    3,   12) E =    -14.429666574
(    1,    2,    3,   14) E =    -14.206029892
(    1,    2,    5,   12) E =    -14.029426793
Symmetry of reference determinant is:          1
Symmetry of reference determinant from spin orbital symmetry info is:          1
*********** INITIATOR METHOD IN USE ***********
Starting with only the reference determinant in the fixed initiator space.
Value for seed is:            3
Reference Energy set to:       -14.4296665743
Highest energy determinant is (approximately):     -1.26472733158794    
Corresponding to a correlation energy of:      13.1649392427340    
 Calculating approximate pDoubles for use with excitation generator by looking a excitations from reference.
    102 double excitations, and      11 single excitations found from reference. This will be used to calculate pDoubles.
 pDoubles set to:       0.902655
 pSingles set to:       0.097345
Initial Diagonal Shift:         0.5000000000
 Connectivity of HF determinant is:          113
Low memory requested for walkers, so increasing memory to 20Mb to avoid memory errors
Memory allocated for a maximum particle number per node of:         436906
 Determinant related persistent storage requires:      13.333313 Mb / processor
Spawning vectors allowing for a total of        75000 particles to be spawned in any one iteration per core.
 Memory requirement    2.28881835937500      MB
Storing walkers in hash-table. Algorithm is now formally linear scaling with walker number
Length of hash-table:            3500
Length of hash-table as a fraction of targetwalkers:              0.70000
Reference processor is:        1
Initial reference is: (    1,    2,    3,   12)
Initial number of particles set to         20 and shift will be held at     0.500 until particle number gets to          100000
 Initial memory (without excitgens + temp arrays) consists of :      22.388687 Mb/Processor
 Only one array of memory to store main particle list allocated...
 Initial memory allocation sucessful...
 =============================================
 Allocating PCHB excitation generator objects
 Excitation generator requires  7.392838597297668E-004 GB of memory
 Generating samplers for PCHB excitation generator
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Finished excitation generator initialization
From analysis of reference determinant and connections, an upper bound for the timestep is:       0.0712296850
 Using initial time-step:   7.122968503926472E-002
Will dynamically update timestep to limit spawning probability to   2.00000
## 1. Iter.             2. Dets occ.         3. Dets spawned      5. Iter. time        6. Im. time                             
##               0                3                0   0.00000000000        0.00000000000     
                10               18                3  0.609006747254E-004  0.712296850393     
 Updating time-step. New time-step =   9.211950447679580E-002
 Updating singles/doubles bias. pSingles =   0.157036673429532     
  pDoubles =   0.842963326570468     
                20               25                4  0.816997126094E-004   1.63349189516     
Bloom of more than n_add on double excit: A max of       2.77 particles created.        1 blooms occurred.
 Updating time-step. New time-step =   8.408919480228118E-002
 Updating singles/doubles bias. pSingles =   0.161895563454774     
  pDoubles =   0.838104436545226     
                30               34               15  0.933989867917E-004   2.47438384318     
** WARNING ** Death probability > 1: Creating Antiparticles. 

Timestep errors possible:      1.0249343     1.0249343     1.0249343
 Updating parallel-spin bias; new pParallel =   0.108730241710026     
 Updating time-step. New time-step =   8.204268002643528E-002
                40               45               38  0.101100282336E-003   3.29481064345     
 Updating singles/doubles bias. pSingles =   0.221048291739235     
  pDoubles =   0.778951708260765     
                50               51               36  0.113101305033E-003   4.11523744371     
                60               65               60  0.134000933031E-003   4.93566424398     
                70               72               79  0.164998316905E-003   5.75609104424     
 Updating time-step. New time-step =   8.178030459938783E-002
                80               93              124  0.210700178286E-003   6.57389409023     
                90              111              188  0.270897900918E-003   7.39169713623     
               100              146              265  0.384698796552E-003   8.20950018222     
 Updating singles/doubles bias. pSingles =   0.223378108421646     
  pDoubles =   0.776621891578354     
               110              187              457  0.535401690286E-003   9.02730322822     
 Updating singles/doubles bias. pSingles =   0.245958485698990     
  pDoubles =   0.754041514301010     
               120              232              730  0.788300472777E-003   9.84510627421     
               130              265             1100  0.118379888590E-002   10.6629093202     
               140              327             1744  0.178090180270E-002   11.4807123662     
 Updating singles/doubles bias. pSingles =   0.247656083422786     
  pDoubles =   0.752343916577214     
               150              355             2654  0.277329981327E-002   12.2985154122     
               160              442             4380  0.393719971180E-002   13.1163184582     
 Highest weighted determinant on run           2 not reference det:        32884
        1273         143   936.880991296704     
Changing projected energy reference determinant for run  2 on the next update cycle to: (    1,    2,    4,   11)
 Symmetry:  ( 0, 0, 1) 1
 Ensuring that Brillouin's theorem is no longer used.
 Zeroing all energy estimators.
               170              492             6890  0.658700009808E-002   13.9341215042     
Exiting the single particle growth phase on iteration:           180 - Shift can now change for population1
               180              560            10690  0.961360335350E-002   14.7519245502     
** WARNING ** Death probability > 1: Creating Antiparticles. 

Timestep errors possible:      1.0195489     0.9735627     0.9735627
** WARNING ** Death probability > 1: Creating Antiparticles. 

Timestep errors possible:      1.0195489     0.9735627     0.9735627
** WARNING ** Death probability > 1: Creating Antiparticles. 

Timestep errors possible:      1.0417481     0.9957619     0.9957619
** WARNING ** Death probability > 1: Creating Antiparticles. 

Timestep errors possible:      1.0195489     0.9735627     0.9735627
** WARNING ** Death probability > 1: Creating Antiparticles. 

Timestep errors possible:      1.0165934     0.9706072     0.9706072
** WARNING ** Death probability > 1: Creating Antiparticles. 

Timestep errors possible:      1.0195489     0.9735627     0.9735627
** WARNING ** Death probability > 1: Creating Antiparticles. 

Timestep errors possible:      1.0098625     0.9638763     0.9638763
** WARNING ** Death probability > 1: Creating Antiparticles. 

Timestep errors possible:      1.0195489     0.9735627     0.9735627
** WARNING ** Death probability > 1: Creating Antiparticles. 

Timestep errors possible:      1.0098625     0.9638763     0.9638763
 ******
 WARNING: Updating time step due to particle death magnitude
 This occurs despite variable shift mode
 Updating time-step. New time-step =   7.818562642789491E-002
 ******
               190              575            12055  0.119026005268E-001   15.5337808145     
 ******
 WARNING: Updating time step due to particle death magnitude
 This occurs despite variable shift mode
 Updating time-step. New time-step =   7.798401938865181E-002
 ******
               200              577            11522  0.116582009941E-001   16.3136210083     
 ******
 WARNING: Updating time step due to particle death magnitude
 This occurs despite variable shift mode
 Updating time-step. New time-step =   7.797629989670589E-002
 ******
               210              605            11902  0.132033051923E-001   17.0933840073     
 Highest weighted determinant on run           3 not reference det:        48540
        8124         411   333.237157311337     
Changing projected energy reference determinant for run  3 on the next update cycle to: (    1,    2,    4,   13)
 Symmetry:  ( 0, 0, 1) 1
 Ensuring that Brillouin's theorem is no longer used.
 Zeroing all energy estimators.
               220              595            12597  0.110739888623E-001   17.8731470063     
               230              617            13266  0.126147028059E-001   18.6529100052     
               240              646            14471  0.138279376552E-001   19.4326730042     
               250              650            16129  0.143791912124E-001   20.2124360032     
Exiting the single particle growth phase on iteration:           260 - Shift can now change for population2
               260              686            18736  0.160487052053E-001   20.9921990021     
               270              699            19070  0.177973993123E-001   21.7719620011     
               280              670            18608  0.178524013609E-001   22.5517250001     
               290              682            18316  0.181985143572E-001   23.3314879990     
               300              684            18186  0.168603658676E-001   24.1112509980     
               310              686            18263  0.156459808350E-001   24.8910139970     
               320              690            18135  0.176830049604E-001   25.6707769959     
               330              670            18431  0.168021209538E-001   26.4505399949     
               340              694            18719  0.155605077744E-001   27.2303029939     
               350              676            19128  0.171781778336E-001   28.0100659928     
               360              683            19295  0.171513557434E-001   28.7898289918     
               370              688            20121  0.165871381760E-001   29.5695919908     
               380              699            20662  0.169459823519E-001   30.3493549897     
               390              705            21610  0.177797079086E-001   31.1291179887     
               400              720            22705  0.169703960419E-001   31.9088809877     
Exiting the single particle growth phase on iteration:           410 - Shift can now change for population3
               410              701            24363  0.185662023723E-001   32.6886439866     
               420              740            24385  0.196879394352E-001   33.4684069856     
               430              723            24127  0.178548805416E-001   34.2481699846     
               440              715            24347  0.182875636965E-001   35.0279329835     
               450              715            23739  0.188493244350E-001   35.8076959825     
               460              734            24124  0.182654857635E-001   36.5874589815     
               470              721            23828  0.182574279606E-001   37.3672219804     
               480              733            23855  0.191402435303E-001   38.1469849794     
               490              714            23365  0.179160125554E-001   38.9267479784     
               500              704            23385  0.178075786680E-001   39.7065109774     
               510              701            23412  0.189877040684E-001   40.4862739763     
               520              692            23322  0.171048641205E-001   41.2660369753     
               530              703            23357  0.177610404789E-001   42.0457999743     
               540              735            23463  0.189171321690E-001   42.8255629732     
               550              714            23367  0.188449379057E-001   43.6053259722     
               560              711            23381  0.178281776607E-001   44.3850889712     
               570              719            23240  0.183915141970E-001   45.1648519701     
               580              707            23464  0.192040912807E-001   45.9446149691     
               590              727            23284  0.186170581728E-001   46.7243779681     
               600              701            23219  0.186725147069E-001   47.5041409670     
               610              722            23334  0.182604305446E-001   48.2839039660     
               620              711            23141  0.179539676756E-001   49.0636669650     
               630              718            23363  0.183115955442E-001   49.8434299639     
               640              721            23337  0.179656986147E-001   50.6231929629     
               650              713            23426  0.175780300051E-001   51.4029559619     
               660              710            22977  0.176478382200E-001   52.1827189608     
               670              717            23155  0.183844566345E-001   52.9624819598     
               680              736            23306  0.184066779912E-001   53.7422449588     
               690              708            22986  0.183847434819E-001   54.5220079577     
               700              721            23329  0.180121418089E-001   55.3017709567     
               710              708            23051  0.177516937256E-001   56.0815339557     
               720              706            22923  0.186931602657E-001   56.8612969546     
               730              714            23275  0.184468273073E-001   57.6410599536     
               740              717            22996  0.177915580571E-001   58.4208229526     
               750              721            23094  0.167458541691E-001   59.2005859515     
               760              708            23030  0.181296356022E-001   59.9803489505     
               770              732            23020  0.179426185787E-001   60.7601119495     
               780              719            22886  0.169008262455E-001   61.5398749484     
               790              692            22996  0.173454284668E-001   62.3196379474     
               800              725            22696  0.178460124880E-001   63.0994009464     
               810              724            22787  0.188485141844E-001   63.8791639453     
               820              709            23260  0.183897968382E-001   64.6589269443     
               830              718            22914  0.176210403442E-001   65.4386899433     
               840              716            23132  0.173148158938E-001   66.2184529422     
               850              719            23130  0.176047328860E-001   66.9982159412     
               860              718            23181  0.181092265993E-001   67.7779789402     
               870              731            23304  0.176956169307E-001   68.5577419391     
               880              717            23252  0.180968288332E-001   69.3375049381     
               890              719            23311  0.175180435181E-001   70.1172679371     
               900              723            22708  0.175640098751E-001   70.8970309360     
               910              712            23152  0.193907730281E-001   71.6767939350     
               920              715            22883  0.185367576778E-001   72.4565569340     
               930              709            22912  0.176062583923E-001   73.2363199329     
               940              723            23282  0.180652625859E-001   74.0160829319     
               950              724            23158  0.181142799556E-001   74.7958459309     
               960              722            22960  0.181653983891E-001   75.5756089298     
               970              720            23217  0.182667728513E-001   76.3553719288     
               980              715            23102  0.179048534483E-001   77.1351349278     
               990              722            23053  0.177088733763E-001   77.9148979267     
Moving load balancing block      1132 from processor     11 to     16
Moving load balancing block      1181 from processor     11 to     16
Moving load balancing block      1187 from processor     11 to     16
Moving load balancing block      1139 from processor     11 to     16
Moving load balancing block      1147 from processor     11 to     16
Moving load balancing block      1196 from processor     11 to     16
Moving load balancing block      1153 from processor     11 to     16
Moving load balancing block      1191 from processor     11 to     16
Moving load balancing block      1149 from processor     11 to     16
Moving load balancing block      1184 from processor     11 to     16
Moving load balancing block      1103 from processor     11 to     16
Moving load balancing block      1141 from processor     11 to     16
Moving load balancing block      1154 from processor     11 to     16
Moving load balancing block      1148 from processor     11 to     16
Moving load balancing block      1158 from processor     11 to     16
Moving load balancing block      1168 from processor     11 to     16
Moving load balancing block      1169 from processor     11 to     16
Moving load balancing block      1166 from processor     11 to     16
Moving load balancing block      1152 from processor     11 to     16
Moving load balancing block      1113 from processor     11 to      6
Moving load balancing block      1143 from processor     11 to     16
Moving load balancing block      1186 from processor     11 to      6
Moving load balancing block      1144 from processor     11 to     16
Moving load balancing block      1192 from processor     11 to      6
Moving load balancing block      1112 from processor     11 to     16
Moving load balancing block       130 from processor      1 to     15
Moving load balancing block       142 from processor      1 to     15
Moving load balancing block       196 from processor      1 to     15
Moving load balancing block       195 from processor      1 to     15
Moving load balancing block       156 from processor      1 to     15
Moving load balancing block       188 from processor      1 to     15
Moving load balancing block       136 from processor      1 to     15
Moving load balancing block       183 from processor      1 to     15
Moving load balancing block       185 from processor      1 to     13
Moving load balancing block       110 from processor      1 to     15
Moving load balancing block       144 from processor      1 to     13
Moving load balancing block       159 from processor      1 to     15
Moving load balancing block       167 from processor      1 to     13
Moving load balancing block       113 from processor      1 to     15
Moving load balancing block       169 from processor      1 to      8
Moving load balancing block       166 from processor      1 to     13
Moving load balancing block       198 from processor      1 to     15
Moving load balancing block       118 from processor      1 to      8
Moving load balancing block       135 from processor      1 to     13
Moving load balancing block       200 from processor      1 to     17
Moving load balancing block       168 from processor      1 to     15
Moving load balancing block       174 from processor      1 to      8
Moving load balancing block       119 from processor      1 to     13
Moving load balancing block       150 from processor      1 to     17
Moving load balancing block       153 from processor      1 to     15
              1000              712            23172  0.175963398069E-001   78.6946609257     
              1010              699            23097  0.165049545467E-001   79.4744239247     
              1020              717            22884  0.159880630672E-001   80.2541869236     
              1030              728            22952  0.154624935240E-001   81.0339499226     
              1040              700            22899  0.164381973445E-001   81.8137129216     
              1050              711            23137  0.159656517208E-001   82.5934759205     
              1060              704            22837  0.158152580261E-001   83.3732389195     
              1070              718            22996  0.159192085266E-001   84.1530019185     
              1080              713            22916  0.158782005310E-001   84.9327649174     
              1090              713            22937  0.163823124021E-001   85.7125279164     
              1100              721            22997  0.155122755095E-001   86.4922909154     
              1110              714            23059  0.159440990537E-001   87.2720539143     
              1120              712            22880  0.152046205476E-001   88.0518169133     
              1130              708            23180  0.161256790161E-001   88.8315799123     
              1140              718            23133  0.159456245601E-001   89.6113429112     
              1150              729            23043  0.161918643862E-001   90.3911059102     
              1160              708            23118  0.135519029573E-001   91.1708689092     
              1170              708            23176  0.152099607512E-001   91.9506319081     
Beginning to average shift value on iteration:           1180
              1180              709            23087  0.146949766204E-001   92.7303949071     
              1190              722            23038  0.164613723755E-001   93.5101579061     
              1200              733            22756  0.151851652190E-001   94.2899209050     
              1210              711            22928  0.151119232178E-001   95.0696839040     
              1220              708            23131  0.156232835725E-001   95.8494469030     
              1230              711            23011  0.164695736021E-001   96.6292099019     
              1240              736            23088  0.156105039641E-001   97.4089729009     
              1250              719            22993  0.151308057830E-001   98.1887358999     
Beginning to average shift value on iteration:           1260
              1260              724            22671  0.162818916142E-001   98.9684988988     
              1270              716            22953  0.155515670776E-001   99.7482618978     
              1280              705            23088  0.156078338623E-001   100.528024897     
              1290              715            23090  0.146841052920E-001   101.307787896     
              1300              721            22905  0.157089233398E-001   102.087550895     
              1310              699            22971  0.150920869783E-001   102.867313894     
              1320              718            23001  0.155416484922E-001   103.647076893     
              1330              700            22666  0.159032829106E-001   104.426839892     
              1340              736            23115  0.146085740998E-001   105.206602891     
              1350              724            23382  0.163133628666E-001   105.986365890     
              1360              726            22967  0.162458419800E-001   106.766128889     
              1370              711            23140  0.162315368652E-001   107.545891887     
              1380              725            23230  0.153877260163E-001   108.325654886     
              1390              739            22880  0.150562282652E-001   109.105417885     
              1400              732            23076  0.158855430782E-001   109.885180884     
Beginning to average shift value on iteration:           1410
              1410              705            22968  0.147428512573E-001   110.664943883     
              1420              706            22979  0.157966613770E-001   111.444706882     
              1430              721            23069  0.150020597503E-001   112.224469881     
              1440              711            23215  0.155977252871E-001   113.004232880     
              1450              717            22995  0.158599857241E-001   113.783995879     
              1460              718            23061  0.153718944639E-001   114.563758878     
              1470              715            23045  0.167881008238E-001   115.343521877     
              1480              733            22893  0.154561996460E-001   116.123284876     
              1490              719            23218  0.141637800261E-001   116.903047875     
              1500              708            22720  0.151268001646E-001   117.682810874     
              1510              709            23048  0.163391120732E-001   118.462573873     
              1520              712            23227  0.156246181577E-001   119.242336872     
              1530              708            23025  0.156736373901E-001   120.022099871     
              1540              720            23278  0.167581550777E-001   120.801862870     
              1550              737            22933  0.147975925356E-001   121.581625869     
              1560              720            22926  0.161006934941E-001   122.361388868     
              1570              718            22995  0.155523298308E-001   123.141151867     
              1580              704            23255  0.167358405888E-001   123.920914866     
              1590              724            22879  0.158458705992E-001   124.700677865     
              1600              726            22796  0.156755447388E-001   125.480440864     
              1610              719            23183  0.147024150938E-001   126.260203863     
              1620              723            23094  0.149904247373E-001   127.039966862     
              1630              712            23166  0.160322189331E-001   127.819729861     
              1640              723            22916  0.157455448061E-001   128.599492860     
              1650              713            23200  0.146135333925E-001   129.379255859     
              1660              705            23211  0.167127605528E-001   130.159018858     
              1670              706            22989  0.149644855410E-001   130.938781856     
              1680              725            23250  0.150630949065E-001   131.718544855     
              1690              719            22945  0.154777523130E-001   132.498307854     
              1700              717            22894  0.156448371708E-001   133.278070853     
              1710              710            23067  0.150974271819E-001   134.057833852     
              1720              713            22911  0.145179750398E-001   134.837596851     
              1730              706            22590  0.159194953740E-001   135.617359850     
              1740              716            22998  0.159906391054E-001   136.397122849     
              1750              717            23265  0.160217285156E-001   137.176885848     
              1760              705            23091  0.166324619204E-001   137.956648847     
              1770              712            22771  0.156623832881E-001   138.736411846     
              1780              718            22915  0.151857379824E-001   139.516174845     
              1790              712            23073  0.159450527281E-001   140.295937844     
              1800              703            22823  0.162033084780E-001   141.075700843     
              1810              725            22949  0.158767700195E-001   141.855463842     
              1820              731            22977  0.150474552065E-001   142.635226841     
              1830              726            23137  0.166534427553E-001   143.414989840     
              1840              709            22996  0.162124633789E-001   144.194752839     
              1850              709            22835  0.163690559566E-001   144.974515838     
              1860              715            22955  0.147010805085E-001   145.754278837     
              1870              707            23068  0.168279651552E-001   146.534041836     
              1880              720            22768  0.147199630737E-001   147.313804835     
              1890              708            23063  0.157659538090E-001   148.093567834     
              1900              708            22798  0.163337700069E-001   148.873330833     
              1910              714            23218  0.145399095491E-001   149.653093832     
              1920              718            23083  0.155645366758E-001   150.432856831     
              1930              721            22924  0.158033370972E-001   151.212619830     
              1940              718            23059  0.155368801206E-001   151.992382829     
              1950              722            22830  0.161317829043E-001   152.772145828     
              1960              720            23028  0.158668514341E-001   153.551908827     
              1970              721            22986  0.147352218628E-001   154.331671826     
              1980              704            22818  0.144453048706E-001   155.111434824     
              1990              714            23021  0.143650053069E-001   155.891197823     
Moving load balancing block      1107 from processor     11 to      8
Moving load balancing block      1121 from processor     11 to      8
Moving load balancing block      1134 from processor     11 to      8
Moving load balancing block      1163 from processor     11 to      8
              2000              715            23078  0.158386230469E-001   156.670960822     
              2010              724            23061  0.163246151060E-001   157.450723821     
              2020              714            23051  0.161674506962E-001   158.230486820     
              2030              722            23073  0.155574800447E-001   159.010249819     
              2040              706            23234  0.159225463867E-001   159.790012818     
              2050              706            22867  0.163524635136E-001   160.569775817     
              2060              712            22892  0.154750822112E-001   161.349538816     
              2070              721            22997  0.164672844112E-001   162.129301815     
              2080              710            23084  0.155200958252E-001   162.909064814     
              2090              725            22989  0.159034729004E-001   163.688827813     
              2100              719            23044  0.144433975220E-001   164.468590812     
              2110              718            23084  0.137535091490E-001   165.248353811     
              2120              714            22820  0.159973148257E-001   166.028116810     
              2130              721            23311  0.164783485234E-001   166.807879809     
              2140              726            23005  0.142246242613E-001   167.587642808     
              2150              720            22902  0.162631981075E-001   168.367405807     
              2160              708            23076  0.154449464753E-001   169.147168806     
              2170              715            22848  0.157180782408E-001   169.926931805     
              2180              718            22600  0.160297397524E-001   170.706694804     
              2190              706            23150  0.150180812925E-001   171.486457803     
              2200              716            22942  0.159748084843E-001   172.266220802     
              2210              721            23058  0.163204185665E-001   173.045983801     
              2220              697            23008  0.165435783565E-001   173.825746800     
              2230              707            23021  0.167541503906E-001   174.605509799     
              2240              713            22957  0.159103386104E-001   175.385272798     
              2250              721            23128  0.146663663909E-001   176.165035797     
              2260              715            22950  0.158683769405E-001   176.944798796     
              2270              721            22838  0.153545383364E-001   177.724561795     
              2280              708            22767  0.153053281829E-001   178.504324793     
              2290              714            22751  0.157291404903E-001   179.284087792     
              2300              726            23164  0.161300655454E-001   180.063850791     
              2310              702            22743  0.157295223325E-001   180.843613790     
              2320              709            22831  0.158222205937E-001   181.623376789     
              2330              739            23171  0.164768211544E-001   182.403139788     
              2340              718            23248  0.165336616337E-001   183.182902787     
              2350              712            23044  0.159034729004E-001   183.962665786     
              2360              705            23193  0.154315950349E-001   184.742428785     
              2370              729            23131  0.158714298159E-001   185.522191784     
              2380              721            23211  0.159626007080E-001   186.301954783     
              2390              715            23099  0.159015655518E-001   187.081717782     
              2400              706            22932  0.154712675139E-001   187.861480781     
              2410              722            23089  0.156585685909E-001   188.641243780     
              2420              694            22985  0.160373691469E-001   189.421006779     
              2430              729            22937  0.163410194218E-001   190.200769778     
              2440              734            23215  0.162391662598E-001   190.980532777     
              2450              720            23337  0.154670719057E-001   191.760295776     
              2460              720            23022  0.162029266357E-001   192.540058775     
              2470              721            23042  0.159099586308E-001   193.319821774     
              2480              723            22916  0.162284858525E-001   194.099584773     
              2490              723            23033  0.163173675537E-001   194.879347772     
              2500              713            22974  0.154605861753E-001   195.659110771     
              2510              729            23003  0.156585685909E-001   196.438873770     
              2520              717            23281  0.150497434661E-001   197.218636769     
              2530              722            23256  0.158668514341E-001   197.998399768     
              2540              718            23000  0.167968757451E-001   198.778162767     
              2550              720            23266  0.160217285156E-001   199.557925766     
              2560              716            23128  0.146018983796E-001   200.337688765     
              2570              717            23145  0.159534458071E-001   201.117451764     
              2580              723            23101  0.167430881411E-001   201.897214763     
              2590              717            22689  0.163059234619E-001   202.676977761     
              2600              727            23043  0.162998195738E-001   203.456740760     
              2610              723            22990  0.164562221617E-001   204.236503759     
              2620              718            23136  0.159229282290E-001   205.016266758     
              2630              719            22961  0.152904512361E-001   205.796029757     
              2640              714            23243  0.146022792906E-001   206.575792756     
              2650              730            23366  0.163757316768E-001   207.355555755     
              2660              728            23315  0.151878353208E-001   208.135318754     
              2670              732            22850  0.164558403194E-001   208.915081753     
              2680              722            23227  0.163047797978E-001   209.694844752     
              2690              722            22914  0.153400423005E-001   210.474607751     
              2700              715            23156  0.158641822636E-001   211.254370750     
              2710              721            23213  0.160110481083E-001   212.034133749     
              2720              701            22971  0.159156806767E-001   212.813896748     
              2730              727            23183  0.158195495605E-001   213.593659747     
              2740              715            22980  0.149574279785E-001   214.373422746     
              2750              722            23217  0.153369903564E-001   215.153185745     
              2760              707            22655  0.167304985225E-001   215.932948744     
              2770              700            22846  0.161067955196E-001   216.712711743     
              2780              701            22827  0.163314826787E-001   217.492474742     
              2790              719            22912  0.159393306822E-001   218.272237741     
              2800              697            23164  0.157131198794E-001   219.052000740     
              2810              708            23014  0.153965000063E-001   219.831763739     
              2820              718            23139  0.151077266783E-001   220.611526738     
              2830              723            23249  0.153430942446E-001   221.391289737     
              2840              722            23134  0.160720832646E-001   222.171052736     
              2850              725            23034  0.151927946135E-001   222.950815735     
              2860              726            23186  0.153762819245E-001   223.730578734     
              2870              731            23087  0.155406948179E-001   224.510341733     
              2880              722            23081  0.154853817075E-001   225.290104732     
              2890              708            23197  0.138744357973E-001   226.069867730     
              2900              730            22824  0.159152988344E-001   226.849630729     
              2910              722            23022  0.156753547490E-001   227.629393728     
              2920              707            23083  0.151168825105E-001   228.409156727     
              2930              693            23136  0.154712675139E-001   229.188919726     
              2940              722            23113  0.156898498535E-001   229.968682725     
              2950              719            22994  0.158649440855E-001   230.748445724     
              2960              707            22801  0.154655454680E-001   231.528208723     
              2970              709            22940  0.165523532778E-001   232.307971722     
              2980              713            22863  0.154102323577E-001   233.087734721     
              2990              702            23067  0.154167171568E-001   233.867497720     
              3000              706            23028  0.152229312807E-001   234.647260719     
              3010              727            23016  0.150497434661E-001   235.427023718     
              3020              711            23080  0.153511045501E-001   236.206786717     
              3030              726            22744  0.156955718994E-001   236.986549716     
              3040              726            23021  0.149951931089E-001   237.766312715     
              3050              723            23285  0.147468568757E-001   238.546075714     
              3060              715            23139  0.161766055971E-001   239.325838713     
              3070              724            23074  0.146831516176E-001   240.105601712     
              3080              699            22852  0.158260352910E-001   240.885364711     
              3090              718            23131  0.139053342864E-001   241.665127710     
              3100              699            23108  0.159908290952E-001   242.444890709     
              3110              718            23114  0.161033626646E-001   243.224653708     
              3120              722            23005  0.156024936587E-001   244.004416707     
              3130              726            23167  0.162929538637E-001   244.784179706     
              3140              725            22949  0.158329010010E-001   245.563942705     
              3150              705            23072  0.166191104800E-001   246.343705704     
              3160              715            22973  0.158843994141E-001   247.123468703     
              3170              708            22967  0.157817844301E-001   247.903231702     
              3180              719            23209  0.161197669804E-001   248.682994701     
              3190              709            23100  0.167385097593E-001   249.462757699     
              3200              726            23146  0.163181312382E-001   250.242520698     
              3210              722            22971  0.147510524839E-001   251.022283697     
              3220              720            22902  0.157711021602E-001   251.802046696     
              3230              714            22998  0.157676693052E-001   252.581809695     
              3240              710            23001  0.146129606292E-001   253.361572694     
              3250              703            22937  0.166591648012E-001   254.141335693     
              3260              708            23093  0.163391120732E-001   254.921098692     
              3270              699            23174  0.160675048828E-001   255.700861691     
              3280              728            23138  0.151889799163E-001   256.480624690     
              3290              709            23131  0.159831997007E-001   257.260387689     
              3300              697            22999  0.160823818296E-001   258.040150688     
              3310              707            23087  0.158706661314E-001   258.819913687     
              3320              714            22956  0.159481056035E-001   259.599676686     
              3330              710            23023  0.145935062319E-001   260.379439685     
              3340              713            23206  0.167110450566E-001   261.159202684     
              3350              711            23409  0.153976436704E-001   261.938965683     
              3360              714            23036  0.145664215088E-001   262.718728682     
              3370              717            22741  0.162014011294E-001   263.498491681     
              3380              737            23174  0.160404201597E-001   264.278254680     
              3390              705            23264  0.157958976924E-001   265.058017679     
              3400              712            23179  0.158081054688E-001   265.837780678     
              3410              708            23236  0.151302339509E-001   266.617543677     
              3420              732            23062  0.149791715667E-001   267.397306676     
              3430              730            22806  0.151126859710E-001   268.177069675     
              3440              715            23020  0.158355720341E-001   268.956832674     
              3450              728            22784  0.146732330322E-001   269.736595673     
              3460              698            23040  0.142738344148E-001   270.516358672     
              3470              730            23105  0.161540992558E-001   271.296121671     
              3480              720            23029  0.154460910708E-001   272.075884670     
              3490              715            23273  0.155475614592E-001   272.855647669     
              3500              719            22767  0.154708866030E-001   273.635410667     
              3510              710            23318  0.161884315312E-001   274.415173666     
              3520              724            22948  0.161407478154E-001   275.194936665     
              3530              711            23063  0.153671260923E-001   275.974699664     
              3540              725            23276  0.153446197510E-001   276.754462663     
              3550              723            22971  0.153648378327E-001   277.534225662     
              3560              707            23108  0.154861453921E-001   278.313988661     
              3570              723            22910  0.163383483887E-001   279.093751660     
              3580              735            23072  0.166023261845E-001   279.873514659     
              3590              713            23043  0.164527893066E-001   280.653277658     
              3600              706            22928  0.154537204653E-001   281.433040657     
              3610              714            22840  0.162723548710E-001   282.212803656     
              3620              716            23295  0.141067504883E-001   282.992566655     
              3630              725            23097  0.163127891719E-001   283.772329654     
              3640              726            23013  0.151535030454E-001   284.552092653     
              3650              710            22960  0.161533355713E-001   285.331855652     
              3660              725            23240  0.160640720278E-001   286.111618651     
              3670              707            23091  0.166999809444E-001   286.891381650     
              3680              711            23225  0.148746492341E-001   287.671144649     
              3690              713            22869  0.163612365723E-001   288.450907648     
              3700              712            23076  0.162216182798E-001   289.230670647     
              3710              716            23046  0.148315429688E-001   290.010433646     
              3720              706            22689  0.161029808223E-001   290.790196645     
              3730              728            22959  0.155323026702E-001   291.569959644     
              3740              718            23131  0.155406948179E-001   292.349722643     
              3750              701            22967  0.167137142271E-001   293.129485642     
              3760              701            23073  0.141094205901E-001   293.909248641     
              3770              715            23079  0.163318626583E-001   294.689011640     
              3780              708            23114  0.163749698550E-001   295.468774639     
              3790              708            23041  0.157695766538E-001   296.248537638     
              3800              712            22883  0.148941036314E-001   297.028300636     
              3810              716            22897  0.158939361572E-001   297.808063635     
              3820              734            23023  0.150882722810E-001   298.587826634     
              3830              724            22983  0.154441837221E-001   299.367589633     
              3840              704            22803  0.159629825503E-001   300.147352632     
              3850              713            23215  0.153121948242E-001   300.927115631     
              3860              717            22994  0.151542667300E-001   301.706878630     
              3870              719            22770  0.155563354492E-001   302.486641629     
              3880              719            23094  0.150024415925E-001   303.266404628     
              3890              701            22912  0.151901245117E-001   304.046167627     
              3900              719            22802  0.164890289307E-001   304.825930626     
              3910              717            22848  0.158081054688E-001   305.605693625     
              3920              715            22713  0.165241248906E-001   306.385456624     
              3930              721            22903  0.162647254765E-001   307.165219623     
              3940              713            22915  0.150905605406E-001   307.944982622     
              3950              725            23036  0.160289760679E-001   308.724745621     
              3960              729            23184  0.159023292363E-001   309.504508620     
              3970              698            22972  0.158039089292E-001   310.284271619     
              3980              715            23166  0.161369331181E-001   311.064034618     
              3990              706            23099  0.154926301911E-001   311.843797617     
Moving load balancing block      1194 from processor     11 to      6
              4000              721            23069  0.166126247495E-001   312.623560616     
              4010              704            22993  0.161476135254E-001   313.403323615     
              4020              706            22978  0.169010162354E-001   314.183086614     
              4030              705            23042  0.160453803837E-001   314.962849613     
              4040              714            23287  0.151062011719E-001   315.742612612     
              4050              722            22994  0.151592250913E-001   316.522375611     
              4060              732            23088  0.156612396240E-001   317.302138610     
              4070              716            22902  0.163753516972E-001   318.081901609     
              4080              708            23091  0.158096309751E-001   318.861664608     
              4090              716            23032  0.142829893157E-001   319.641427607     
              4100              714            23137  0.151096340269E-001   320.421190605     
              4110              703            23111  0.150039670989E-001   321.200953604     
              4120              726            22925  0.157806389034E-001   321.980716603     
              4130              720            23180  0.150451660156E-001   322.760479602     
              4140              716            23134  0.159534458071E-001   323.540242601     
              4150              714            22907  0.156921390444E-001   324.320005600     
              4160              709            23086  0.150100709870E-001   325.099768599     
              4170              720            22994  0.163017269224E-001   325.879531598     
              4180              704            22936  0.149879455566E-001   326.659294597     
              4190              717            23085  0.150314327329E-001   327.439057596     
              4200              706            23067  0.151840206236E-001   328.218820595     
              4210              711            23287  0.166336055845E-001   328.998583594     
              4220              714            23004  0.155418394133E-001   329.778346593     
              4230              711            23022  0.153999328613E-001   330.558109592     
              4240              739            23048  0.158607475460E-001   331.337872591     
              4250              705            23243  0.150466915220E-001   332.117635590     
              4260              719            22991  0.159049984068E-001   332.897398589     
              4270              714            23216  0.150711061433E-001   333.677161588     
              4280              711            22912  0.154937747866E-001   334.456924587     
              4290              717            22999  0.158935543150E-001   335.236687586     
              4300              703            23029  0.154579160735E-001   336.016450585     
              4310              712            23112  0.153640750796E-001   336.796213584     
              4320              700            23008  0.154243465513E-001   337.575976583     
              4330              717            23181  0.161994937807E-001   338.355739582     
              4340              699            23081  0.166923515499E-001   339.135502581     
              4350              717            22854  0.151954647154E-001   339.915265580     
              4360              720            23091  0.153160095215E-001   340.695028579     
              4370              723            23021  0.157783515751E-001   341.474791578     
              4380              728            23096  0.152336116880E-001   342.254554577     
              4390              717            22942  0.144187929109E-001   343.034317576     
              4400              711            22610  0.150161739439E-001   343.814080575     
              4410              709            23056  0.167457573116E-001   344.593843573     
              4420              709            23059  0.142173767090E-001   345.373606572     
              4430              716            22836  0.156784057617E-001   346.153369571     
              4440              705            22870  0.166397094727E-001   346.933132570     
              4450              729            23089  0.158119201660E-001   347.712895569     
              4460              708            22771  0.155174257234E-001   348.492658568     
              4470              715            22978  0.145645141602E-001   349.272421567     
              4480              704            23043  0.151611324400E-001   350.052184566     
              4490              732            22933  0.155937196687E-001   350.831947565     
              4500              719            22854  0.159378051758E-001   351.611710564     
              4510              724            23269  0.146347042173E-001   352.391473563     
              4520              728            23026  0.158645622432E-001   353.171236562     
              4530              720            22865  0.166404731572E-001   353.950999561     
              4540              724            23151  0.156883243471E-001   354.730762560     
              4550              707            22999  0.154029848054E-001   355.510525559     
              4560              736            23252  0.157073978335E-001   356.290288558     
              4570              700            23183  0.155952451751E-001   357.070051557     
              4580              706            22791  0.158638004214E-001   357.849814556     
              4590              719            23038  0.151451108977E-001   358.629577555     
              4600              705            23056  0.161155704409E-001   359.409340554     
              4610              710            23135  0.154060367495E-001   360.189103553     
              4620              708            22941  0.155937196687E-001   360.968866552     
              4630              714            22843  0.146720884368E-001   361.748629551     
              4640              727            23022  0.158454887569E-001   362.528392550     
              4650              718            22969  0.150070190430E-001   363.308155549     
              4660              712            23164  0.149536132812E-001   364.087918548     
              4670              720            22957  0.142303463072E-001   364.867681547     
              4680              707            23117  0.160667411983E-001   365.647444546     
              4690              714            23038  0.138465883210E-001   366.427207545     
              4700              717            23093  0.150314327329E-001   367.206970544     
              4710              718            23144  0.149749759585E-001   367.986733542     
              4720              713            23100  0.151367187500E-001   368.766496541     
              4730              706            23145  0.154365543276E-001   369.546259540     
              4740              712            23129  0.149795534089E-001   370.326022539     
              4750              717            22967  0.153808593750E-001   371.105785538     
              4760              723            22869  0.152946468443E-001   371.885548537     
              4770              701            23062  0.167221073061E-001   372.665311536     
              4780              729            23197  0.158340446651E-001   373.445074535     
              4790              687            22868  0.150733944029E-001   374.224837534     
              4800              705            22841  0.157592780888E-001   375.004600533     
              4810              702            22698  0.160469058901E-001   375.784363532     
              4820              723            22881  0.149497985840E-001   376.564126531     
              4830              721            23265  0.165534969419E-001   377.343889530     
              4840              712            22939  0.161758419126E-001   378.123652529     
              4850              721            22721  0.159515384585E-001   378.903415528     
              4860              719            22974  0.157974250615E-001   379.683178527     
              4870              721            22908  0.160713195801E-001   380.462941526     
              4880              714            23092  0.145240779966E-001   381.242704525     
              4890              710            23068  0.161888115108E-001   382.022467524     
              4900              715            22726  0.158493034542E-001   382.802230523     
              4910              720            23082  0.157600399107E-001   383.581993522     
              4920              705            22810  0.155921932310E-001   384.361756521     
              4930              725            23169  0.155891422182E-001   385.141519520     
              4940              706            23148  0.153366085142E-001   385.921282519     
              4950              717            23020  0.158683769405E-001   386.701045518     
              4960              706            22912  0.145874023438E-001   387.480808517     
              4970              706            22850  0.163337700069E-001   388.260571516     
              4980              728            22910  0.151733402163E-001   389.040334515     
              4990              706            22867  0.165710449219E-001   389.820097514     
              5000              729            22880  0.157119743526E-001   390.599860513     
              5010              700            23128  0.144248958677E-001   391.379623511     
              5020              716            22970  0.150917051360E-001   392.159386510     
              5030              715            23149  0.153991701081E-001   392.939149509     
              5040              731            23206  0.149345397949E-001   393.718912508     
              5050              721            22916  0.150009151548E-001   394.498675507     
              5060              726            23035  0.161720272154E-001   395.278438506     
              5070              715            23022  0.149856563658E-001   396.058201505     
              5080              716            22912  0.157783515751E-001   396.837964504     
              5090              727            23093  0.156677253544E-001   397.617727503     
              5100              719            23091  0.156677253544E-001   398.397490502     
              5110              715            23143  0.149894710630E-001   399.177253501     
              5120              721            23163  0.154228210449E-001   399.957016500     
              5130              717            22954  0.157699584961E-001   400.736779499     
              5140              729            22807  0.145835876465E-001   401.516542498     
              5150              696            23045  0.158332828432E-001   402.296305497     
              5160              709            23082  0.158874504268E-001   403.076068496     
              5170              697            23085  0.158302299678E-001   403.855831495     
              5180              706            22948  0.157089233398E-001   404.635594494     
              5190              725            23067  0.161788947880E-001   405.415357493     
              5200              740            23367  0.159843452275E-001   406.195120492     
              5210              697            22937  0.153152467683E-001   406.974883491     
              5220              710            23008  0.155082698911E-001   407.754646490     
              5230              731            23080  0.143005372956E-001   408.534409489     
              5240              721            22910  0.150772091001E-001   409.314172488     
              5250              690            22993  0.153533937410E-001   410.093935487     
              5260              732            22950  0.159103386104E-001   410.873698486     
              5270              706            22514  0.160171501338E-001   411.653461485     
              5280              705            22928  0.153411868960E-001   412.433224484     
              5290              719            22942  0.151657108217E-001   413.212987483     
              5300              732            23049  0.163131710142E-001   413.992750482     
              5310              712            22894  0.158195495605E-001   414.772513481     
              5320              725            22896  0.153663633391E-001   415.552276479     
              5330              714            23070  0.153808593750E-001   416.332039478     
              5340              731            22931  0.165542606264E-001   417.111802477     
              5350              704            23142  0.137809757143E-001   417.891565476     
              5360              721            22980  0.160560607910E-001   418.671328475     
              5370              713            22959  0.153350830078E-001   419.451091474     
              5380              708            23138  0.157073978335E-001   420.230854473     
              5390              711            22955  0.166511535645E-001   421.010617472     
              5400              717            23040  0.144874574617E-001   421.790380471     
              5410              711            22733  0.151962283999E-001   422.570143470     
              5420              711            22995  0.156654361635E-001   423.349906469     
              5430              727            23201  0.150871276855E-001   424.129669468     
              5440              719            23009  0.157272331417E-001   424.909432467     
              5450              698            22566  0.164405815303E-001   425.689195466     
              5460              720            23104  0.160430911928E-001   426.468958465     
              5470              714            23155  0.149009702727E-001   427.248721464     
              5480              715            23044  0.142715452239E-001   428.028484463     
              5490              732            23222  0.146919246763E-001   428.808247462     
              5500              723            23086  0.156318657100E-001   429.588010461     
              5510              708            22863  0.148880006745E-001   430.367773460     
              5520              714            23344  0.149040222168E-001   431.147536459     
              5530              738            23020  0.152801517397E-001   431.927299458     
              5540              723            23010  0.162063594908E-001   432.707062457     
              5550              705            22994  0.155372619629E-001   433.486825456     
              5560              725            23131  0.158813484013E-001   434.266588455     
              5570              716            23253  0.151329040527E-001   435.046351454     
              5580              709            22759  0.165954586118E-001   435.826114453     
              5590              716            22880  0.157463066280E-001   436.605877452     
              5600              714            22892  0.137802120298E-001   437.385640451     
              5610              711            23018  0.146270748228E-001   438.165403450     
              5620              708            23258  0.162277221680E-001   438.945166448     
              5630              706            22948  0.155960079283E-001   439.724929447     
              5640              722            23068  0.156196597964E-001   440.504692446     
              5650              730            23120  0.149009702727E-001   441.284455445     
              5660              716            22998  0.153694152832E-001   442.064218444     
              5670              725            22934  0.163131710142E-001   442.843981443     
              5680              709            22967  0.159614570439E-001   443.623744442     
              5690              721            23145  0.154121397063E-001   444.403507441     
              5700              703            22991  0.153053281829E-001   445.183270440     
              5710              716            22882  0.156585685909E-001   445.963033439     
              5720              716            23162  0.145462034270E-001   446.742796438     
              5730              696            23078  0.156990047544E-001   447.522559437     
              5740              711            23220  0.146736148745E-001   448.302322436     
              5750              726            23173  0.150688169524E-001   449.082085435     
              5760              717            23082  0.160964969546E-001   449.861848434     
              5770              714            23174  0.158180240542E-001   450.641611433     
              5780              715            23087  0.150878904387E-001   451.421374432     
              5790              705            22773  0.154495239258E-001   452.201137431     
              5800              719            22983  0.165390018374E-001   452.980900430     
              5810              701            23111  0.134536745027E-001   453.760663429     
              5820              700            22918  0.151840206236E-001   454.540426428     
              5830              717            23188  0.152404783294E-001   455.320189427     
              5840              717            22728  0.156982429326E-001   456.099952426     
              5850              702            22842  0.163284298033E-001   456.879715425     
              5860              719            22961  0.159492492676E-001   457.659478424     
              5870              727            23085  0.161140449345E-001   458.439241423     
              5880              699            23123  0.156188961118E-001   459.219004422     
              5890              706            22779  0.158676151186E-001   459.998767421     
              5900              710            23086  0.162048339844E-001   460.778530420     
              5910              712            23119  0.156883243471E-001   461.558293419     
              5920              711            23053  0.165473930538E-001   462.338056417     
              5930              725            22741  0.146652217954E-001   463.117819416     
              5940              709            23142  0.157745368779E-001   463.897582415     
              5950              723            23086  0.150810237974E-001   464.677345414     
              5960              703            22802  0.154899600893E-001   465.457108413     
              5970              708            23165  0.157348625362E-001   466.236871412     
              5980              726            23002  0.153884887695E-001   467.016634411     
              5990              709            23030  0.158538818359E-001   467.796397410     
Moving load balancing block      1116 from processor     11 to      6
Moving load balancing block      1172 from processor     11 to      6
              6000              705            22719  0.162323005497E-001   468.576160409     
              6010              706            23088  0.167602542788E-001   469.355923408     
              6020              710            23022  0.147323608398E-001   470.135686407     
              6030              710            22919  0.157684329897E-001   470.915449406     
              6040              711            23274  0.157867427915E-001   471.695212405     
              6050              721            22843  0.164154060185E-001   472.474975404     
              6060              722            23230  0.158470161259E-001   473.254738403     
              6070              707            22743  0.156799312681E-001   474.034501402     
              6080              722            23014  0.162139888853E-001   474.814264401     
              6090              703            22932  0.149452211335E-001   475.594027400     
              6100              729            22791  0.162147525698E-001   476.373790399     
              6110              708            22850  0.159996040165E-001   477.153553398     
              6120              716            23105  0.156631469727E-001   477.933316397     
              6130              713            23161  0.144668575376E-001   478.713079396     
              6140              716            23203  0.150474552065E-001   479.492842395     
              6150              709            23147  0.149208065122E-001   480.272605394     
              6160              721            23062  0.152587890625E-001   481.052368393     
              6170              700            23073  0.141586307436E-001   481.832131392     
              6180              723            22899  0.158699043095E-001   482.611894391     
              6190              722            23102  0.158859249204E-001   483.391657390     
              6200              710            23054  0.128295896575E-001   484.171420389     
              6210              721            22867  0.167594905943E-001   484.951183388     
              6220              707            22820  0.155181884766E-001   485.730946387     
              6230              737            22933  0.156845096499E-001   486.510709385     
              6240              710            23061  0.151199344546E-001   487.290472384     
              6250              728            23053  0.149070741609E-001   488.070235383     
              6260              713            22909  0.152572635561E-001   488.849998382     
              6270              730            22976  0.160087589175E-001   489.629761381     
              6280              737            22845  0.155715942383E-001   490.409524380     
              6290              709            22869  0.148132322356E-001   491.189287379     
              6300              723            23040  0.145942689851E-001   491.969050378     
              6310              714            22931  0.158523563296E-001   492.748813377     
              6320              725            23305  0.164001472294E-001   493.528576376     
              6330              742            23045  0.157768242061E-001   494.308339375     
              6340              709            23085  0.148628233001E-001   495.088102374     
              6350              711            23104  0.150703433901E-001   495.867865373     
              6360              725            22854  0.147697450593E-001   496.647628372     
              6370              729            22991  0.160942077637E-001   497.427391371     
              6380              721            23135  0.156173706055E-001   498.207154370     
              6390              706            22855  0.160232540220E-001   498.986917369     
              6400              703            23026  0.159118659794E-001   499.766680368     
              6410              711            23140  0.152679439634E-001   500.546443367     
              6420              718            23340  0.154136661440E-001   501.326206366     
              6430              722            22879  0.159339904785E-001   502.105969365     
              6440              712            23232  0.155410766602E-001   502.885732364     
              6450              716            23059  0.161506645381E-001   503.665495363     
              6460              711            23047  0.160781852901E-001   504.445258362     
              6470              715            22750  0.149734495208E-001   505.225021361     
              6480              715            23183  0.150459287688E-001   506.004784360     
              6490              710            23211  0.158454887569E-001   506.784547359     
              6500              709            22831  0.160064697266E-001   507.564310358     
              6510              724            22890  0.147262569517E-001   508.344073357     
              6520              713            23019  0.146774295717E-001   509.123836356     
              6530              714            23196  0.161193851382E-001   509.903599354     
              6540              722            22822  0.158248897642E-001   510.683362353     
              6550              722            23110  0.157936103642E-001   511.463125352     
              6560              724            23062  0.161216743290E-001   512.242888351     
              6570              719            23078  0.145515445620E-001   513.022651350     
              6580              721            23078  0.160682685673E-001   513.802414349     
              6590              712            22697  0.155044551939E-001   514.582177348     
              6600              718            23265  0.163047797978E-001   515.361940347     
              6610              741            23100  0.156639106572E-001   516.141703346     
              6620              737            23114  0.155326845124E-001   516.921466345     
              6630              700            22852  0.153022762388E-001   517.701229344     
              6640              736            23082  0.164756774902E-001   518.480992343     
              6650              726            23094  0.149002075195E-001   519.260755342     
              6660              728            22955  0.160636901855E-001   520.040518341     
              6670              697            22758  0.150268552825E-001   520.820281340     
              6680              717            22965  0.153884887695E-001   521.600044339     
              6690              717            23283  0.146751403809E-001   522.379807338     
              6700              715            23044  0.155540462583E-001   523.159570337     
              6710              717            23053  0.152465822175E-001   523.939333336     
              6720              721            23072  0.152778625488E-001   524.719096335     
              6730              722            23035  0.145149230957E-001   525.498859334     
              6740              737            23127  0.154403690249E-001   526.278622333     
              6750              710            22791  0.158935543150E-001   527.058385332     
              6760              715            23084  0.152755733579E-001   527.838148331     
              6770              718            23099  0.165946967900E-001   528.617911330     
              6780              721            23072  0.145622249693E-001   529.397674329     
              6790              714            23043  0.158866886050E-001   530.177437328     
              6800              710            22815  0.157112125307E-001   530.957200327     
              6810              711            22950  0.157608035952E-001   531.736963326     
              6820              715            23302  0.157699584961E-001   532.516726325     
              6830              725            23089  0.144760133699E-001   533.296489323     
              6840              705            23135  0.157592780888E-001   534.076252322     
              6850              721            23191  0.143768312410E-001   534.856015321     
              6860              715            22922  0.157394409180E-001   535.635778320     
              6870              708            23017  0.158065799624E-001   536.415541319     
              6880              729            22961  0.143928527832E-001   537.195304318     
              6890              712            23270  0.158584602177E-001   537.975067317     
              6900              721            23098  0.162605289370E-001   538.754830316     
              6910              724            23051  0.154273984954E-001   539.534593315     
              6920              731            23044  0.155235286802E-001   540.314356314     
              6930              736            23018  0.166358947754E-001   541.094119313     
              6940              706            23130  0.152145382017E-001   541.873882312     
              6950              709            23001  0.167175289243E-001   542.653645311     
              6960              708            23089  0.161010734737E-001   543.433408310     
              6970              716            23095  0.153182987124E-001   544.213171309     
              6980              705            22859  0.157585144043E-001   544.992934308     
              6990              712            22927  0.158576965332E-001   545.772697307     
Moving load balancing block      1142 from processor     11 to      6
              7000              705            22917  0.160049442202E-001   546.552460306     
              7010              717            23184  0.148971555755E-001   547.332223305     
              7020              721            22864  0.158180240542E-001   548.111986304     
              7030              730            22710  0.153381349519E-001   548.891749303     
              7040              709            22812  0.160926822573E-001   549.671512302     
              7050              706            22999  0.151290893555E-001   550.451275301     
              7060              720            22703  0.153030399233E-001   551.231038300     
              7070              691            22798  0.150283817202E-001   552.010801299     
              7080              714            23137  0.149658201262E-001   552.790564298     
              7090              709            23069  0.153747554868E-001   553.570327297     
              7100              702            22667  0.157615654171E-001   554.350090296     
              7110              707            23059  0.158317573369E-001   555.129853295     
              7120              713            22852  0.157272331417E-001   555.909616294     
              7130              704            23180  0.162040702999E-001   556.689379293     
              7140              715            22889  0.162422172725E-001   557.469142291     
              7150              718            22851  0.163047797978E-001   558.248905290     
              7160              719            22925  0.153495790437E-001   559.028668289     
              7170              717            22810  0.162063594908E-001   559.808431288     
              7180              717            23200  0.135047910735E-001   560.588194287     
              7190              704            23036  0.149932857603E-001   561.367957286     
              7200              726            22966  0.166648868471E-001   562.147720285     
              7210              720            23215  0.153472898528E-001   562.927483284     
              7220              711            23150  0.162452701479E-001   563.707246283     
              7230              708            22977  0.160102844238E-001   564.487009282     
              7240              717            22922  0.149398799986E-001   565.266772281     
              7250              708            22939  0.161460880190E-001   566.046535280     
              7260              713            23052  0.156684871763E-001   566.826298279     
              7270              714            22965  0.158744808286E-001   567.606061278     
              7280              719            23165  0.156768802553E-001   568.385824277     
              7290              702            23195  0.158332828432E-001   569.165587276     
              7300              713            22862  0.150032043457E-001   569.945350275     
              7310              723            23158  0.162887573242E-001   570.725113274     
              7320              706            22853  0.166770927608E-001   571.504876273     
              7330              725            22857  0.146720884368E-001   572.284639272     
              7340              717            23206  0.159667972475E-001   573.064402271     
              7350              722            23040  0.159301757812E-001   573.844165270     
              7360              715            23103  0.157875064760E-001   574.623928269     
              7370              726            22997  0.157562252134E-001   575.403691268     
              7380              715            23149  0.166679378599E-001   576.183454267     
              7390              713            23251  0.160629265010E-001   576.963217266     
              7400              724            23247  0.157882682979E-001   577.742980265     
              7410              714            22804  0.155082698911E-001   578.522743264     
              7420              719            23012  0.166831966490E-001   579.302506263     
              7430              726            23246  0.147041324526E-001   580.082269262     
              7440              711            23132  0.165855400264E-001   580.862032260     
              7450              716            23106  0.158554073423E-001   581.641795259     
              7460              721            23154  0.145317073911E-001   582.421558258     
              7470              719            23118  0.165519714355E-001   583.201321257     
              7480              727            22997  0.158172603697E-001   583.981084256     
              7490              702            23164  0.157836917788E-001   584.760847255     
              7500              713            23055  0.165718086064E-001   585.540610254     
              7510              713            23284  0.158538818359E-001   586.320373253     
              7520              735            23329  0.155220031738E-001   587.100136252     
              7530              702            22943  0.158569328487E-001   587.879899251     
              7540              726            22956  0.154418945312E-001   588.659662250     
              7550              728            23062  0.162780769169E-001   589.439425249     
              7560              707            23052  0.156501773745E-001   590.219188248     
              7570              731            22963  0.154319759458E-001   590.998951247     
              7580              722            22964  0.149414064363E-001   591.778714246     
              7590              728            22870  0.150978090242E-001   592.558477245     
              7600              730            23117  0.153274536133E-001   593.338240244     
              7610              707            23066  0.149917602539E-001   594.118003243     
              7620              709            22853  0.144989015535E-001   594.897766242     
              7630              730            22987  0.168060306460E-001   595.677529241     
              7640              725            23115  0.161003116518E-001   596.457292240     
              7650              715            22937  0.167381279171E-001   597.237055239     
              7660              727            23260  0.162338260561E-001   598.016818238     
              7670              707            22908  0.156936645508E-001   598.796581237     
              7680              709            22871  0.159782413393E-001   599.576344236     
              7690              719            23013  0.156578067690E-001   600.356107235     
              7700              711            22858  0.160926822573E-001   601.135870234     
              7710              722            23246  0.153846740723E-001   601.915633233     
              7720              728            23095  0.162986759096E-001   602.695396232     
              7730              710            23163  0.161842349917E-001   603.475159231     
              7740              722            22882  0.153541564941E-001   604.254922229     
              7750              702            22815  0.159591678530E-001   605.034685228     
              7760              708            22953  0.157196037471E-001   605.814448227     
              7770              731            23122  0.161094665527E-001   606.594211226     
              7780              728            22940  0.153320310637E-001   607.373974225     
              7790              714            22946  0.163070671260E-001   608.153737224     
              7800              721            22976  0.155036924407E-001   608.933500223     
              7810              716            23071  0.166221614927E-001   609.713263222     
              7820              707            22888  0.159614570439E-001   610.493026221     
              7830              710            23032  0.146987913176E-001   611.272789220     
              7840              733            23143  0.165458675474E-001   612.052552219     
              7850              720            23113  0.145141603425E-001   612.832315218     
              7860              717            23237  0.158058162779E-001   613.612078217     
              7870              737            23030  0.151718137786E-001   614.391841216     
              7880              709            23374  0.158752445132E-001   615.171604215     
              7890              710            23105  0.160804744810E-001   615.951367214     
              7900              695            22972  0.153846740723E-001   616.731130213     
              7910              699            23104  0.141342161223E-001   617.510893212     
              7920              708            23110  0.162437446415E-001   618.290656211     
              7930              713            23127  0.166557319462E-001   619.070419210     
              7940              716            23002  0.159034729004E-001   619.850182209     
              7950              717            23249  0.161903388798E-001   620.629945208     
              7960              722            23159  0.164993293583E-001   621.409708207     
              7970              717            23032  0.161727908999E-001   622.189471206     
              7980              707            23043  0.158851630986E-001   622.969234205     
              7990              725            23195  0.150329591706E-001   623.748997204     
              8000              717            23309  0.154853817075E-001   624.528760203     
              8010              707            23001  0.153846740723E-001   625.308523202     
              8020              726            23000  0.150070190430E-001   626.088286201     
              8030              734            23065  0.152267459780E-001   626.868049200     
              8040              715            23034  0.150375366211E-001   627.647812199     
              8050              732            22959  0.151878353208E-001   628.427575197     
              8060              715            22907  0.149032594636E-001   629.207338196     
              8070              714            23091  0.162734985352E-001   629.987101195     
              8080              720            23071  0.159370414913E-001   630.766864194     
              8090              720            22788  0.143127441406E-001   631.546627193     
              8100              732            23003  0.158660896122E-001   632.326390192     
              8110              731            22960  0.158287044615E-001   633.106153191     
              8120              725            22901  0.162086486816E-001   633.885916190     
              8130              728            22866  0.148078920320E-001   634.665679189     
              8140              720            22916  0.158187858760E-001   635.445442188     
              8150              712            23127  0.152435302734E-001   636.225205187     
              8160              710            23284  0.157089233398E-001   637.004968186     
              8170              730            23098  0.159896854311E-001   637.784731185     
              8180              719            22892  0.148620605469E-001   638.564494184     
              8190              721            22701  0.153297428042E-001   639.344257183     
              8200              723            23262  0.141914365813E-001   640.124020182     
              8210              701            22668  0.154663082212E-001   640.903783181     
              8220              711            22772  0.153144840151E-001   641.683546180     
              8230              725            22972  0.149124143645E-001   642.463309179     
              8240              723            22956  0.156112667173E-001   643.243072178     
              8250              704            22905  0.148727418855E-001   644.022835177     
              8260              722            22979  0.150833129883E-001   644.802598176     
              8270              724            23084  0.154342651367E-001   645.582361175     
              8280              704            23011  0.158630367368E-001   646.362124174     
              8290              712            22826  0.162292476743E-001   647.141887173     
              8300              718            22895  0.144836427644E-001   647.921650172     
              8310              739            22850  0.162063594908E-001   648.701413171     
              8320              734            22901  0.154113769531E-001   649.481176170     
              8330              717            23169  0.144607545808E-001   650.260939169     
              8340              698            22991  0.159347541630E-001   651.040702168     
              8350              700            22876  0.164489746094E-001   651.820465166     
              8360              711            22891  0.160614009947E-001   652.600228165     
              8370              720            22940  0.147659303620E-001   653.379991164     
              8380              704            23073  0.155227659270E-001   654.159754163     
              8390              722            23313  0.151901245117E-001   654.939517162     
              8400              727            22961  0.159133914858E-001   655.719280161     
              8410              728            22994  0.159072875977E-001   656.499043160     
              8420              727            22960  0.158554073423E-001   657.278806159     
              8430              724            22932  0.156723018736E-001   658.058569158     
              8440              711            23278  0.156845096499E-001   658.838332157     
              8450              722            23126  0.162872318178E-001   659.618095156     
              8460              729            22990  0.161209106445E-001   660.397858155     
              8470              707            23582  0.155197139829E-001   661.177621154     
              8480              716            23192  0.161163322628E-001   661.957384153     
              8490              716            23044  0.155624393374E-001   662.737147152     
              8500              714            23177  0.162277221680E-001   663.516910151     
              8510              708            22835  0.149383544922E-001   664.296673150     
              8520              709            22893  0.154251102358E-001   665.076436149     
              8530              710            22894  0.159301757812E-001   665.856199148     
              8540              728            22894  0.156723018736E-001   666.635962147     
              8550              713            22673  0.163421630859E-001   667.415725146     
              8560              716            23021  0.159240718931E-001   668.195488145     
              8570              719            22850  0.149414064363E-001   668.975251144     
              8580              704            23166  0.149032594636E-001   669.755014143     
              8590              708            23175  0.159667972475E-001   670.534777142     
              8600              713            22948  0.154113769531E-001   671.314540141     
              8610              712            23038  0.150497434661E-001   672.094303140     
              8620              711            23123  0.153457643464E-001   672.874066139     
              8630              729            23129  0.159973148257E-001   673.653829138     
              8640              708            22847  0.154342651367E-001   674.433592137     
              8650              705            23076  0.153015134856E-001   675.213355135     
              8660              708            22832  0.150390621275E-001   675.993118134     
              8670              722            22997  0.155563354492E-001   676.772881133     
              8680              715            22796  0.157211311162E-001   677.552644132     
              8690              714            22953  0.149246212095E-001   678.332407131     
              8700              723            23181  0.159210208803E-001   679.112170130     
              8710              699            23060  0.157150272280E-001   679.891933129     
              8720              716            23043  0.157226566225E-001   680.671696128     
              8730              737            23033  0.154739376158E-001   681.451459127     
              8740              706            22946  0.161254890263E-001   682.231222126     
              8750              708            22806  0.141342161223E-001   683.010985125     
              8760              724            23170  0.161621086299E-001   683.790748124     
              8770              716            23269  0.150573728606E-001   684.570511123     
              8780              711            23105  0.150817874819E-001   685.350274122     
              8790              715            22755  0.150375366211E-001   686.130037121     
              8800              710            23170  0.150161739439E-001   686.909800120     
              8810              708            23002  0.155487060547E-001   687.689563119     
              8820              717            23039  0.162689201534E-001   688.469326118     
              8830              708            23101  0.155364992097E-001   689.249089117     
              8840              707            23143  0.154083250090E-001   690.028852116     
              8850              720            23000  0.149002075195E-001   690.808615115     
              8860              700            23289  0.149414064363E-001   691.588378114     
              8870              712            23070  0.154006956145E-001   692.368141113     
              8880              720            23142  0.152267459780E-001   693.147904112     
              8890              707            22818  0.138916019350E-001   693.927667111     
              8900              715            23097  0.165924075991E-001   694.707430110     
              8910              727            22968  0.152786253020E-001   695.487193109     
              8920              714            22948  0.158569328487E-001   696.266956108     
              8930              714            22960  0.159896854311E-001   697.046719107     
              8940              711            22875  0.151214599609E-001   697.826482106     
              8950              718            22995  0.162323005497E-001   698.606245105     
              8960              720            23246  0.149597171694E-001   699.386008103     
              8970              728            23234  0.133895874023E-001   700.165771102     
              8980              711            22793  0.149978641421E-001   700.945534101     
              8990              716            22917  0.146575924009E-001   701.725297100     
Moving load balancing block      1160 from processor     11 to      6
              9000              706            23197  0.154067995027E-001   702.505060099     
              9010              717            23207  0.160858146846E-001   703.284823098     
              9020              712            23031  0.144195556641E-001   704.064586097     
              9030              722            23064  0.153305055574E-001   704.844349096     
              9040              716            23176  0.157791133970E-001   705.624112095     
              9050              722            22856  0.148849487305E-001   706.403875094     
              9060              712            23090  0.146865844727E-001   707.183638093     
              9070              712            22945  0.144256595522E-001   707.963401092     
              9080              717            22807  0.157897956669E-001   708.743164091     
              9090              713            22864  0.152893066406E-001   709.522927090     
              9100              731            23036  0.158081054688E-001   710.302690089     
              9110              717            23025  0.160827636719E-001   711.082453088     
              9120              728            22889  0.154296876863E-001   711.862216087     
              9130              711            23081  0.162796024233E-001   712.641979086     
              9140              698            22838  0.142227169126E-001   713.421742085     
              9150              721            23120  0.158905033022E-001   714.201505084     
              9160              720            23093  0.166610721499E-001   714.981268083     
              9170              726            23146  0.159347541630E-001   715.761031082     
              9180              718            23182  0.150283817202E-001   716.540794081     
              9190              716            23207  0.157577507198E-001   717.320557080     
              9200              716            23238  0.154129024595E-001   718.100320079     
              9210              725            22967  0.146087650210E-001   718.880083078     
              9220              705            23154  0.153305055574E-001   719.659846077     
              9230              721            23009  0.144012449309E-001   720.439609076     
              9240              711            23115  0.153823848814E-001   721.219372075     
              9250              713            22845  0.159896854311E-001   721.999135074     
              9260              695            22962  0.158416740596E-001   722.778898072     
              9270              712            22936  0.154174808413E-001   723.558661071     
              9280              718            22814  0.169860832393E-001   724.338424070     
              9290              715            22913  0.153793338686E-001   725.118187069     
              9300              728            23136  0.150238033384E-001   725.897950068     
              9310              721            22858  0.150512699038E-001   726.677713067     
              9320              717            23013  0.158035270870E-001   727.457476066     
              9330              718            22963  0.160675048828E-001   728.237239065     
              9340              701            22991  0.161209106445E-001   729.017002064     
              9350              703            22989  0.157241821289E-001   729.796765063     
              9360              710            22937  0.161529537290E-001   730.576528062     
              9370              721            23130  0.159484855831E-001   731.356291061     
              9380              710            23088  0.165069587529E-001   732.136054060     
              9390              720            22988  0.148483272642E-001   732.915817059     
              9400              725            23011  0.145385740325E-001   733.695580058     
              9410              723            23281  0.150451660156E-001   734.475343057     
              9420              706            23161  0.154891964048E-001   735.255106056     
              9430              718            23160  0.150146484375E-001   736.034869055     
              9440              708            23003  0.156585685909E-001   736.814632054     
              9450              719            23131  0.145446779206E-001   737.594395053     
              9460              715            22853  0.149536132812E-001   738.374158052     
              9470              720            22989  0.154571533203E-001   739.153921051     
              9480              734            22906  0.147903440520E-001   739.933684050     
              9490              732            23070  0.157333370298E-001   740.713447049     
              9500              714            23013  0.144424438477E-001   741.493210048     
              9510              719            23170  0.161117557436E-001   742.272973047     
              9520              726            23072  0.141769405454E-001   743.052736046     
              9530              721            23049  0.155426021665E-001   743.832499045     
              9540              706            22892  0.158828739077E-001   744.612262044     
              9550              718            23015  0.161666870117E-001   745.392025043     
              9560              717            22799  0.158004760742E-001   746.171788041     
              9570              718            22970  0.149139408022E-001   746.951551040     
              9580              722            23078  0.159469600767E-001   747.731314039     
              9590              712            23152  0.156677253544E-001   748.511077038     
              9600              698            22885  0.156845096499E-001   749.290840037     
              9610              724            22886  0.152877811342E-001   750.070603036     
              9620              730            22994  0.160263068974E-001   750.850366035     
              9630              725            22901  0.158721916378E-001   751.630129034     
              9640              713            23079  0.152465822175E-001   752.409892033     
              9650              711            23003  0.148864742368E-001   753.189655032     
              9660              729            23228  0.158660896122E-001   753.969418031     
              9670              732            22987  0.161605831236E-001   754.749181030     
              9680              703            22902  0.155670167878E-001   755.528944029     
              9690              724            22997  0.155273433775E-001   756.308707028     
              9700              700            23078  0.145309446380E-001   757.088470027     
              9710              713            23107  0.157806389034E-001   757.868233026     
              9720              731            22924  0.149185182527E-001   758.647996025     
              9730              707            23081  0.161376949400E-001   759.427759024     
              9740              717            22874  0.153823848814E-001   760.207522023     
              9750              728            23037  0.146896364167E-001   760.987285022     
              9760              702            23114  0.154754640535E-001   761.767048021     
              9770              714            22693  0.145385740325E-001   762.546811020     
              9780              698            22826  0.154541013762E-001   763.326574019     
              9790              703            22921  0.162597652525E-001   764.106337018     
              9800              716            23034  0.160186775029E-001   764.886100017     
              9810              710            23078  0.159027092159E-001   765.665863016     
              9820              710            22957  0.161422733217E-001   766.445626015     
              9830              718            22690  0.156570430845E-001   767.225389014     
              9840              711            22753  0.150039670989E-001   768.005152013     
              9850              727            23110  0.153747554868E-001   768.784915012     
              9860              716            23010  0.155502315611E-001   769.564678011     
              9870              704            22889  0.151016237214E-001   770.344441009     
              9880              722            23242  0.159713737667E-001   771.124204008     
              9890              718            23189  0.150299072266E-001   771.903967007     
              9900              724            23040  0.138854980469E-001   772.683730006     
              9910              730            22805  0.149215701967E-001   773.463493005     
              9920              717            23085  0.156341549009E-001   774.243256004     
              9930              726            22759  0.153594966978E-001   775.023019003     
              9940              716            22852  0.150772091001E-001   775.802782002     
              9950              733            23167  0.161102302372E-001   776.582545001     
              9960              700            23174  0.157653801143E-001   777.362308000     
              9970              711            22915  0.156509391963E-001   778.142070999     
              9980              719            22657  0.153808593750E-001   778.921833998     
              9990              721            23138  0.161514282227E-001   779.701596997     
Moving load balancing block      1130 from processor     11 to      6
             10000              719            22833  0.154708866030E-001   780.481359996     
             10010              741            23128  0.157516486943E-001   781.261122995     
             10020              722            22913  0.166824348271E-001   782.040885994     
             10030              714            22912  0.149078369141E-001   782.820648993     
             10040              721            23180  0.144027713686E-001   783.600411992     
             10050              714            22975  0.157821662724E-001   784.380174991     
             10060              717            23153  0.166717525572E-001   785.159937990     
             10070              706            22927  0.155380247161E-001   785.939700989     
             10080              706            22979  0.151321412995E-001   786.719463988     
             10090              724            23180  0.154006956145E-001   787.499226987     
             10100              718            23238  0.147583009675E-001   788.278989986     
             10110              712            23220  0.147460941225E-001   789.058752985     
             10120              711            22930  0.158279426396E-001   789.838515984     
             10130              710            23196  0.152359008789E-001   790.618278983     
             10140              706            23018  0.161300655454E-001   791.398041982     
             10150              705            22872  0.158004760742E-001   792.177804981     
             10160              714            22977  0.150680541992E-001   792.957567980     
             10170              724            23160  0.154876708984E-001   793.737330978     
             10180              719            23267  0.162246711552E-001   794.517093977     
             10190              712            23046  0.151397706941E-001   795.296856976     
             10200              716            23256  0.157684329897E-001   796.076619975     
             10210              712            23067  0.157211311162E-001   796.856382974     
             10220              722            23178  0.162857063115E-001   797.636145973     
             10230              727            22937  0.162658691406E-001   798.415908972     
             10240              737            23016  0.160324089229E-001   799.195671971     
             10250              730            22889  0.166198723018E-001   799.975434970     
             10260              715            23233  0.159561149776E-001   800.755197969     
             10270              688            22975  0.165237430483E-001   801.534960968     
             10280              714            23028  0.156295783818E-001   802.314723967     
             10290              725            23114  0.146255493164E-001   803.094486966     
             10300              718            23190  0.158782955259E-001   803.874249965     
             10310              706            22840  0.161010734737E-001   804.654012964     
             10320              722            23044  0.161514282227E-001   805.433775963     
             10330              712            22982  0.153640750796E-001   806.213538962     
             10340              725            22816  0.159057620913E-001   806.993301961     
             10350              713            22709  0.159225463867E-001   807.773064960     
             10360              722            22859  0.159851070493E-001   808.552827959     
             10370              716            22843  0.152465822175E-001   809.332590958     
             10380              720            23008  0.153427124023E-001   810.112353957     
             10390              725            22931  0.144836427644E-001   810.892116956     
             10400              696            23121  0.151947019622E-001   811.671879955     
             10410              725            23154  0.156463626772E-001   812.451642954     
             10420              704            22855  0.158981326967E-001   813.231405953     
             10430              711            23012  0.152526851743E-001   814.011168952     
             10440              727            23191  0.157745368779E-001   814.790931951     
             10450              721            23239  0.154891964048E-001   815.570694950     
             10460              706            23080  0.159637443721E-001   816.350457949     
             10470              704            22925  0.146148679778E-001   817.130220947     
             10480              715            23080  0.158599857241E-001   817.909983946     
             10490              735            23237  0.154342651367E-001   818.689746945     
             10500              724            23140  0.151412962005E-001   819.469509944     
             10510              702            22890  0.150512699038E-001   820.249272943     
             10520              723            23277  0.158843994141E-001   821.029035942     
             10530              702            22987  0.154327396303E-001   821.808798941     
             10540              728            23014  0.143875125796E-001   822.588561940     
             10550              723            22908  0.161056518555E-001   823.368324939     
             10560              712            23217  0.169174186885E-001   824.148087938     
             10570              706            23043  0.149154663086E-001   824.927850937     
             10580              731            23258  0.162460319698E-001   825.707613936     
             10590              712            23049  0.157150272280E-001   826.487376935     
             10600              730            22867  0.162185672671E-001   827.267139934     
             10610              712            22930  0.153686525300E-001   828.046902933     
             10620              718            23188  0.164215080440E-001   828.826665932     
             10630              723            23193  0.150131229311E-001   829.606428931     
             10640              725            22833  0.143676754087E-001   830.386191930     
             10650              725            23047  0.162734985352E-001   831.165954929     
             10660              720            23003  0.157546997070E-001   831.945717928     
             10670              710            23047  0.154602052644E-001   832.725480927     
             10680              734            23048  0.163787845522E-001   833.505243926     
             10690              713            22822  0.160491950810E-001   834.285006925     
             10700              727            22946  0.146347042173E-001   835.064769924     
             10710              700            23136  0.153091428801E-001   835.844532923     
             10720              713            22934  0.142608638853E-001   836.624295922     
             10730              709            22837  0.157653801143E-001   837.404058921     
             10740              719            23015  0.158477779478E-001   838.183821920     
             10750              694            22966  0.149688720703E-001   838.963584919     
             10760              717            22985  0.167739875615E-001   839.743347918     
             10770              719            22824  0.157150272280E-001   840.523110917     
             10780              724            23009  0.160385128111E-001   841.302873915     
             10790              708            22907  0.152832027525E-001   842.082636914     
             10800              713            23087  0.162353515625E-001   842.862399913     
             10810              723            22748  0.164718627930E-001   843.642162912     
             10820              731            22965  0.161483772099E-001   844.421925911     
             10830              698            22987  0.143615724519E-001   845.201688910     
             10840              705            23001  0.156311038882E-001   845.981451909     
             10850              721            22852  0.150238033384E-001   846.761214908     
             10860              718            22724  0.150131229311E-001   847.540977907     
             10870              700            22934  0.160934440792E-001   848.320740906     
             10880              720            22775  0.162597652525E-001   849.100503905     
             10890              707            22955  0.156616214663E-001   849.880266904     
             10900              713            23154  0.161468498409E-001   850.660029903     
             10910              716            23123  0.151458736509E-001   851.439792902     
             10920              720            22785  0.164260864258E-001   852.219555901     
             10930              707            22811  0.157302860171E-001   852.999318900     
             10940              710            22869  0.157684329897E-001   853.779081899     
             10950              709            23290  0.139556881040E-001   854.558844898     
             10960              730            23004  0.152572635561E-001   855.338607897     
             10970              723            22966  0.154983522370E-001   856.118370896     
             10980              711            22857  0.148651124910E-001   856.898133895     
             10990              698            23232  0.150207523257E-001   857.677896894     
             11000              728            23105  0.145965572447E-001   858.457659893     
             11010              725            23229  0.154800415039E-001   859.237422892     
             11020              735            23021  0.150360111147E-001   860.017185891     
             11030              710            23101  0.147003177553E-001   860.796948890     
             11040              725            23156  0.159210208803E-001   861.576711889     
             11050              732            23092  0.144531251863E-001   862.356474888     
             11060              700            23138  0.161148067564E-001   863.136237887     
             11070              707            22995  0.154357906431E-001   863.916000886     
             11080              706            22891  0.151229854673E-001   864.695763884     
             11090              728            23024  0.160827636719E-001   865.475526883     
             11100              703            23123  0.160949714482E-001   866.255289882     
             11110              719            23227  0.163070671260E-001   867.035052881     
             11120              707            23178  0.158721916378E-001   867.814815880     
             11130              706            23028  0.162078849971E-001   868.594578879     
             11140              723            22776  0.154708866030E-001   869.374341878     
             11150              720            23055  0.154678346589E-001   870.154104877     
             11160              732            23125  0.161697380245E-001   870.933867876     
             11170              717            23159  0.158264152706E-001   871.713630875     
             11180              701            22851  0.155487060547E-001   872.493393874     
             11190              724            23201  0.165771488100E-001   873.273156873     
             11200              709            23101  0.163269042969E-001   874.052919872     
             11210              732            23106  0.158050544560E-001   874.832682871     
             11220              709            23029  0.152130126953E-001   875.612445870     
             11230              730            22931  0.155715942383E-001   876.392208869     
             11240              708            22927  0.156875606626E-001   877.171971868     
             11250              718            22882  0.151550294831E-001   877.951734867     
             11260              711            23191  0.162033084780E-001   878.731497866     
             11270              724            23100  0.146224973723E-001   879.511260865     
             11280              724            23074  0.156723018736E-001   880.291023864     
             11290              713            22850  0.163208004087E-001   881.070786863     
             11300              737            23125  0.147430421785E-001   881.850549862     
             11310              736            22829  0.145782474428E-001   882.630312861     
             11320              709            23140  0.164962764829E-001   883.410075860     
             11330              717            23121  0.164382942021E-001   884.189838859     
             11340              713            23082  0.158966071904E-001   884.969601858     
             11350              711            22839  0.156600959599E-001   885.749364857     
             11360              716            22984  0.158157348633E-001   886.529127856     
             11370              727            23199  0.147308353335E-001   887.308890855     
             11380              727            23192  0.162017829716E-001   888.088653854     
             11390              715            22948  0.158477779478E-001   888.868416852     
             11400              726            23249  0.153411868960E-001   889.648179851     
             11410              715            23207  0.151702882722E-001   890.427942850     
             11420              725            23264  0.158157348633E-001   891.207705849     
             11430              709            22842  0.163604728878E-001   891.987468848     
             11440              721            22971  0.158325191587E-001   892.767231847     
             11450              708            23091  0.150665286928E-001   893.546994846     
             11460              705            22988  0.150085445493E-001   894.326757845     
             11470              709            23004  0.152099607512E-001   895.106520844     
             11480              706            22843  0.161285400391E-001   895.886283843     
             11490              711            23027  0.146972658113E-001   896.666046842     
             11500              712            23160  0.162673946470E-001   897.445809841     
             11510              705            23101  0.150253297761E-001   898.225572840     
             11520              723            22931  0.152984615415E-001   899.005335839     
             11530              725            22945  0.159271247685E-001   899.785098838     
             11540              716            23204  0.145553592592E-001   900.564861837     
             11550              722            23047  0.149429319426E-001   901.344624836     
             11560              708            22940  0.161163322628E-001   902.124387835     
             11570              700            22771  0.160934440792E-001   902.904150834     
             11580              708            23253  0.153152467683E-001   903.683913833     
             11590              713            23087  0.146240238100E-001   904.463676832     
             11600              715            23133  0.155792236328E-001   905.243439831     
             11610              715            23076  0.157608035952E-001   906.023202830     
             11620              726            22964  0.154144288972E-001   906.802965829     
             11630              725            23059  0.158813484013E-001   907.582728828     
             11640              712            23028  0.145416259766E-001   908.362491827     
             11650              711            22842  0.158325191587E-001   909.142254826     
             11660              732            22917  0.158782955259E-001   909.922017825     
             11670              722            23153  0.139785762876E-001   910.701780824     
             11680              721            22963  0.165573116392E-001   911.481543823     
             11690              711            22931  0.160263068974E-001   912.261306821     
             11700              705            23088  0.149398799986E-001   913.041069820     
             11710              711            22968  0.153289791197E-001   913.820832819     
             11720              719            23262  0.165710449219E-001   914.600595818     
             11730              707            23082  0.157791133970E-001   915.380358817     
             11740              709            23010  0.153564456850E-001   916.160121816     
             11750              726            23110  0.160324089229E-001   916.939884815     
             11760              708            22678  0.160400383174E-001   917.719647814     
             11770              716            23021  0.146575924009E-001   918.499410813     
             11780              719            23370  0.155456541106E-001   919.279173812     
             11790              707            23145  0.137588502839E-001   920.058936811     
             11800              715            23080  0.156387332827E-001   920.838699810     
             11810              713            23102  0.146438600495E-001   921.618462809     
             11820              705            22960  0.159332267940E-001   922.398225808     
             11830              706            22905  0.146392825991E-001   923.177988807     
             11840              716            23074  0.165435783565E-001   923.957751806     
             11850              710            23216  0.161712653935E-001   924.737514805     
             11860              707            23232  0.159301757812E-001   925.517277804     
             11870              730            22883  0.157272331417E-001   926.297040803     
             11880              740            23169  0.156997684389E-001   927.076803802     
             11890              704            23136  0.163314826787E-001   927.856566801     
             11900              709            23044  0.158782955259E-001   928.636329800     
             11910              729            22969  0.163925178349E-001   929.416092799     
             11920              711            23088  0.165466312319E-001   930.195855798     
             11930              728            23108  0.151840206236E-001   930.975618797     
             11940              721            22759  0.154235837981E-001   931.755381796     
             11950              709            22930  0.161666870117E-001   932.535144795     
             11960              719            23078  0.154632572085E-001   933.314907794     
             11970              722            23295  0.155258178711E-001   934.094670793     
             11980              717            22930  0.158538818359E-001   934.874433792     
             11990              711            22991  0.147262569517E-001   935.654196790     
Moving load balancing block      1125 from processor     11 to      8
             12000              713            23329  0.151443481445E-001   936.433959789     
Total iteration number limit reached. Finishing FCIQMC loop...
 - - - - - - - - - - - - - - - - - - - - - - - -
 Total loop-time:    186.359162673354     
 Time lost due to load imbalance:    120.773872649670     
 - - - - - - - - - - - - - - - - - - - - - - - -
 
*********************************
Writing a 64-bit POPSFILE...
Writing a total of 713 determinants.
*********************************
 
 WRITING
 POPSFILE                                                                       
                                                                                
                                                                                
                    F
 
Current references: 
(    1,    2,    3,   12)
1110000000010000000000000000
(    1,    2,    4,   11)
1101000000100000000000000000
(    1,    2,    4,   13)
1101000000001000000000000000
 
Input DEFINEDET line (includes frozen orbs):
definedet     1-3 12 
definedet     1-2  4  11 
definedet     1-2  4  13 
 
Most occupied         15 determinants as excitations from reference: 
 
Excitation ExcitLevel  Seniority Walkers(1) Walkers(2) Walkers(3)    Amplitude Init?(1) Init?(2) Init?(3) Proc
1101000000100000000000000000    2    2    38571.31        23277.62        3398.550      0.59033  Y  Y  Y     11
1110000000010000000000000000    0    2    38761.42       -23111.19       -2920.692      0.58622  Y  Y  Y      1
1101000000001000000000000000    2    2    12053.75        3112.138       -24208.91      0.35624  Y  Y  Y     19
1110000000000100000000000000    1    2    11898.00       -3331.227        23009.48      0.34597  Y  Y  Y      4
1100010000100000000000000000    2    2   -2150.694       -1672.264       -11535.56      0.13896  Y  Y  Y      2
1100100000010000000000000000    1    2   -2147.959        1749.902        11358.57      0.13803  Y  Y  Y      0
1100100000000100000000000000    2    2    1026.189       -1763.186        3443.390      0.05639  Y  Y  Y      3
1100010000001000000000000000    2    2    992.4081        1698.885       -3473.560      0.05578  Y  Y  Y     16
1100000000000000000001001000    2    2   -1575.989       -2190.772        1257.398      0.04546  Y  Y  Y     14
1100000000000001001000000000    2    2   -1524.038       -2204.164        1179.082      0.04440  Y  Y  Y      7
1100000000000010000100000000    2    2   -1479.585        2189.970       -1220.202      0.04424  Y  Y  Y     12
1100001000010000000000000000    1    2    1436.219        2157.386       -1221.075      0.04356  Y  Y  Y      4
1100000100100000000000000000    2    2    1407.174       -2184.283        1184.238      0.04321  Y  Y  Y     15
1100000000000000000010000100    2    2   -1445.882        2083.354       -1206.477      0.04285  Y  Y  Y     18
1100000010010000000000000000    1    2   -857.5188       -1282.791        721.6664      0.02589  Y  Y  Y      7
 

 Load balancing information based on the last iteration:
 Mean number of determinants/process      50.3500000000
 Min number of determinants/process                 38
 Max number of determinants/process                 68


Calculating approximate errorbar for energy estimates...

Attempting automatic reblocking analysis on data from iteration:          220
 No FCIMCStats file found for error analysis
 Current reference energy                             -14.429666574322
 Projected correlation energy                          -0.086485417891
 No automatic errorbar obtained for projected energy
 No reliable averaged shift correlation energy could be obtained automatically

 Total projected energy         -14.51615199


 Final energy estimate for state 1:     -14.516151992213    
 Final energy estimate for state 2:     -14.411019054974    
 Final energy estimate for state 3:     -14.225100414672    
 
 ================================================================
 Memory usage
 Maximum memory defined is (MB) :   99999.0
 Maximum memory used is    (MB) :      35.8
 
 Large memory allocations:
 
 Name              Allocated in       Deallocated in         Size
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 WalkVecDets       InitFCIMCPar       DeallocFciMCMemPar   16.7MB
 arr               init_global_det_datclean_global_det_da  13.3MB
 arr               InitFCIMCPar       DeallocFciMCMemPar    2.9MB
 arr               InitFCIMCPar       DeallocFciMCMemPar    2.9MB
 UMat              IntInit            IntCleanup           43.5KB
 arr               init_load_balance  clean_load_balance    7.8KB
 TMAT2D            SetupTMAT          DestroyTMat           6.1KB
 SymPairProds      GenSymStatePairs   EndSym                3.0KB
 Parts             WriteToPopsfileParOPopsfile              2.7KB
 G1                SysInit            NECICore              1.5KB
 ================================================================

 ================================================================
 Timing report.

 Timing of most expensive procedures.
 Procedure                                 Calls       total time
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 WalkerTime                               12000    160.25
 Compress Sort interface                  12000     20.03
 AnnihilTime                              12000     15.81
 Compression interface                    12000      1.13
 NECICUBE                                     1      0.73
 CommsTime                                12000      0.59
 StatsCommsTime                            1200      0.34
 AnnMainTime                              12000      0.15
 DeathTime                                12000      0.14
 SortTime                                 12000      0.07
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 Total                                 199.26

 Global wall clock time        199.46
 ================================================================
 Calculation ended 22/01/2020 at 14:37:05
 ================================================================


==> anc/output_file_load_imbalance_n0016.txt <==
 Number of processors:          640
 Processor            1 /         640  as head node.
 Sum:       205120
 Memory Manager initialised with  99999.0 MB

 ================================================================
 Compiled on Nov 18 2019 at 10:43:35
 Compiled using configuration:
     cmake-Intel-par-CLUSTER
 VCS BASE repository version:
     f9a40b44450aad0c484ba39a6ab002f1e6766cb1
 Working directory: 
     /cobra/ptmp/kguther/benchmarks/n0016
 Running on: co3079
 Started running on 19/12/2019 at 12:25:00
 ================================================================

 Processing arguments
 cr2.inp                                                                        
                                                                                
                                                                                
                   
 Reading from file: cr2.inp
 Using the default set of defaults.

****************************************************************

TITLE

SYSTEM READ NOORDER
ELECTRONS  28
NOBRILLOUINTHEOREM
MOLPROMIMIC
nonuniformrandexcits pchb
HPHF 0
ENDSYS

CALC
METHODS
METHOD VERTEX FCIMC
ENDMETHODS
SEED        -7
TOTALWALKERS        1.6e9
NMCYC               100
STARTSINGLEPART            1
READPOPS
READPOPS-CHANGEREF
LOAD-BALANCE-BLOCKS
semi-stochastic
pops-core-approx 50000
trial-wavefunction
pops-trial 200
TIME            100
DIAGSHIFT      -0.05
SHIFTDAMP       0.1
STEPSSHIFT      10
JUMP-SHIFT
PROJE-CHANGEREF 1.2
DefineDet       1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28
MEMORYFACPART          3.5
MEMORYFACSPAWN         3.3
TRUNCINITIATOR
ADDTOINITIATOR        3
AVGROWTHRATE
AllRealCoeff
RealSpawnCutoff     0.1
ENDCALC

LOGGING
HDF5-POPS
popsfile -1
TIMING PRINT 100
ENDLOG
END

****************************************************************

 Allocating each processor as a separate node.
 I am the node root for node            0
======== SYSTEM ==========
  NUMBER OF ELECTRONS :    28
  No restriction on the spin state of the system, TSPN :  F
  GLOBAL MS :            0
  *** GENERIC SYSTEM ***  
  NUMBER OF SPIN ORBITALS IN BASIS :   152
*** CREATING BASIS FNs FROM FCIDUMP ***
  Maximum number of symmetries:   8
  Generating abelian symmetry table with  3 generators
  Number of symmetry classes: 8
*** READING PRIMITIVE INTEGRALS FROM FCIDUMP ***
 UMatSize:                4282201
Memory required for integral storage:      32.67060089     Mb/Shared Memory
Two-electron integrals with a magnitude over    0.1000000E-07 are screened
Ignoring integral (chem. notation) (  34  17|  59  35):   7.074000000000000E-009
Ignoring integral (chem. notation) (  34  31|  66  17):   5.404000000000000E-009
Ignoring integral (chem. notation) (  35  25|  62  59):   9.177000000000000E-009
Ignoring integral (chem. notation) (  39  17|  42   5):  -3.828000000000000E-009
Ignoring integral (chem. notation) (  39  32|  75  15):   8.884000000000000E-009
Ignoring integral (chem. notation) (  42   5|  39  17):  -3.828000000000000E-009
Ignoring integral (chem. notation) (  44   3|  58  20):  -1.322000000000000E-009
Ignoring integral (chem. notation) (  46  22|  65   8):  -5.112000000000000E-009
Ignoring integral (chem. notation) (  46  15|  66  41):   5.149000000000000E-009
Ignoring integral (chem. notation) (  47  11|  67  60):  -3.604000000000000E-009
Ignoring integral (chem. notation) (  48  15|  60  43):   7.326000000000000E-009
Ignoring integral (chem. notation) (  49  11|  58  21):  -4.840000000000000E-009
Ignoring integral (chem. notation) (  55  29|  64   3):  -8.712000000000001E-009
Ignoring integral (chem. notation) (  58  20|  44   3):  -1.322000000000000E-009
Ignoring integral (chem. notation) (  58  21|  49  11):  -4.840000000000000E-009
Ignoring integral (chem. notation) (  59  35|  34  17):   7.074000000000000E-009
Ignoring integral (chem. notation) (  60  43|  48  15):   7.326000000000000E-009
Ignoring integral (chem. notation) (  61  28|  72  14):   3.309000000000000E-009
Ignoring integral (chem. notation) (  62  59|  35  25):   9.177000000000000E-009
Ignoring integral (chem. notation) (  64   3|  55  29):  -8.712000000000001E-009
Ignoring integral (chem. notation) (  65   8|  46  22):  -5.112000000000000E-009
Ignoring integral (chem. notation) (  65   8|  74  50):   2.729000000000000E-009
Ignoring integral (chem. notation) (  65   4|  76  11):  -1.636000000000000E-009
Ignoring integral (chem. notation) (  66  17|  34  31):   5.404000000000000E-009
Ignoring integral (chem. notation) (  66  41|  46  15):   5.149000000000000E-009
Ignoring integral (chem. notation) (  66  45|  74  28):   9.015000000000000E-009
Ignoring integral (chem. notation) (  66  30|  75  42):   9.192000000000001E-009
Ignoring integral (chem. notation) (  66  40|  76  22):  -8.760000000000000E-009
Ignoring integral (chem. notation) (  67  60|  47  11):  -3.604000000000000E-009
Ignoring integral (chem. notation) (  67  18|  76  15):  -1.972000000000000E-009
Ignoring integral (chem. notation) (  72  14|  61  28):   3.309000000000000E-009
Ignoring integral (chem. notation) (  72  12|  74  11):  -8.005000000000000E-009
Ignoring integral (chem. notation) (  74  50|  65   8):   2.729000000000000E-009
Ignoring integral (chem. notation) (  74  28|  66  45):   9.015000000000000E-009
Ignoring integral (chem. notation) (  74  11|  72  12):  -8.005000000000000E-009
Ignoring integral (chem. notation) (  75  15|  39  32):   8.884000000000000E-009
Ignoring integral (chem. notation) (  75  42|  66  30):   9.192000000000001E-009
Ignoring integral (chem. notation) (  76  11|  65   4):  -1.636000000000000E-009
Ignoring integral (chem. notation) (  76  22|  66  40):  -8.760000000000000E-009
Ignoring integral (chem. notation) (  76  15|  67  18):  -1.972000000000000E-009
 Number of removed two-index integrals:                     40
 Number of non-zero integrals:                1097700
 ECORE=  -1864.72159929965     
 Setting normal GetUMatEl routine
 Defining FDet according to input
 Fermi det (D0):(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 Symmetry:  ( 0, 0, 0) 0
NECI called from MOLPRO, so assuming orbitals ordered by occupation number.
 N_alpha:14 ; N_beta:14 ; LMS: 0 ; NEl:28
Calculating orbital energies...
Reordering basis by orbital energies...
 
Ordering Basis (Closed):    0   0   0   0   0   0   0   0
Ordering Basis (Open  ):    0   0   0   0   0   0   0   0
      1      1      0      0      0     -1 ( 0, 0, 0) 0   0       -3.552253606       -3.552253606 #
      2      2      0      0      0      1 ( 0, 0, 0) 0   0       -3.552253606       -3.552253606 #
      3      9      0      0      0     -1 ( 0, 0, 4) 4   0       -3.478647082       -3.478647082 #
      4     10      0      0      0      1 ( 0, 0, 4) 4   0       -3.478647082       -3.478647082 #
      5      3      0      0      0     -1 ( 0, 0, 0) 0   0       -2.366704242       -2.366704242 #
      6      4      0      0      0      1 ( 0, 0, 0) 0   0       -2.366704242       -2.366704242 #
      7      5      0      0      0     -1 ( 0, 0, 1) 1   0       -2.249076855       -2.249076855 #
      8      6      0      0      0      1 ( 0, 0, 1) 1   0       -2.249076855       -2.249076855 #
      9      7      0      0      0     -1 ( 0, 0, 2) 2   0       -2.249059994       -2.249059994 #
     10      8      0      0      0      1 ( 0, 0, 2) 2   0       -2.249059994       -2.249059994 #
     11     13      0      0      0     -1 ( 0, 0, 5) 5   0       -2.195037868       -2.195037868 #
     12     14      0      0      0      1 ( 0, 0, 5) 5   0       -2.195037868       -2.195037868 #
     13     15      0      0      0     -1 ( 0, 0, 6) 6   0       -2.195013155       -2.195013155 #
     14     16      0      0      0      1 ( 0, 0, 6) 6   0       -2.195013155       -2.195013155 #
     15     11      0      0      0     -1 ( 0, 0, 4) 4   0       -2.129319795       -2.129319795 #
     16     12      0      0      0      1 ( 0, 0, 4) 4   0       -2.129319795       -2.129319795 #
     17     23      0      0      0     -1 ( 0, 0, 1) 1   0       -0.355207699       -0.355207699 #
     18     24      0      0      0      1 ( 0, 0, 1) 1   0       -0.355207699       -0.355207699 #
     19     25      0      0      0     -1 ( 0, 0, 2) 2   0       -0.355203445       -0.355203445 #
     20     26      0      0      0      1 ( 0, 0, 2) 2   0       -0.355203445       -0.355203445 #
     21     19      0      0      0     -1 ( 0, 0, 0) 0   0       -0.339185512       -0.339185512 #
     22     20      0      0      0      1 ( 0, 0, 0) 0   0       -0.339185512       -0.339185512 #
     23     27      0      0      0     -1 ( 0, 0, 3) 3   0       -0.243977638       -0.243977638 #
     24     28      0      0      0      1 ( 0, 0, 3) 3   0       -0.243977638       -0.243977638 #
     25     21      0      0      0     -1 ( 0, 0, 0) 0   0       -0.243865970       -0.243865970 #
     26     22      0      0      0      1 ( 0, 0, 0) 0   0       -0.243865970       -0.243865970 #
     27     17      0      0      0     -1 ( 0, 0, 0) 0   0       -0.226062171       -0.226062171 #
     28     18      0      0      0      1 ( 0, 0, 0) 0   0       -0.226062171       -0.226062171 #
     29     33      0      0      0     -1 ( 0, 0, 4) 4   0        0.097563568        0.097563568
     30     34      0      0      0      1 ( 0, 0, 4) 4   0        0.097563568        0.097563568
     31     39      0      0      0     -1 ( 0, 0, 7) 7   0        0.142588322        0.142588322
     32     40      0      0      0      1 ( 0, 0, 7) 7   0        0.142588322        0.142588322
     33     29      0      0      0     -1 ( 0, 0, 4) 4   0        0.142846740        0.142846740
     34     30      0      0      0      1 ( 0, 0, 4) 4   0        0.142846740        0.142846740
     35    145      0      0      0     -1 ( 0, 0, 6) 6   0        0.176767913        0.176767913
     36    146      0      0      0      1 ( 0, 0, 6) 6   0        0.176767913        0.176767913
     37    117      0      0      0     -1 ( 0, 0, 4) 4   0        0.177263882        0.177263882
     38    118      0      0      0      1 ( 0, 0, 4) 4   0        0.177263882        0.177263882
     39     77      0      0      0     -1 ( 0, 0, 2) 2   0        0.178197537        0.178197537
     40     78      0      0      0      1 ( 0, 0, 2) 2   0        0.178197537        0.178197537
     41     63      0      0      0     -1 ( 0, 0, 1) 1   0        0.179878409        0.179878409
     42     64      0      0      0      1 ( 0, 0, 1) 1   0        0.179878409        0.179878409
     43    131      0      0      0     -1 ( 0, 0, 5) 5   0        0.191307407        0.191307407
     44    132      0      0      0      1 ( 0, 0, 5) 5   0        0.191307407        0.191307407
     45     35      0      0      0     -1 ( 0, 0, 5) 5   0        0.258231026        0.258231026
     46     36      0      0      0      1 ( 0, 0, 5) 5   0        0.258231026        0.258231026
     47     37      0      0      0     -1 ( 0, 0, 6) 6   0        0.258132154        0.258132154
     48     38      0      0      0      1 ( 0, 0, 6) 6   0        0.258132154        0.258132154
     49     31      0      0      0     -1 ( 0, 0, 4) 4   0        0.261716848        0.261716848
     50     32      0      0      0      1 ( 0, 0, 4) 4   0        0.261716848        0.261716848
     51     41      0      0      0     -1 ( 0, 0, 0) 0   0        0.329100162        0.329100162
     52     42      0      0      0      1 ( 0, 0, 0) 0   0        0.329100162        0.329100162
     53     59      0      0      0     -1 ( 0, 0, 0) 0   0        0.339176741        0.339176741
     54     60      0      0      0      1 ( 0, 0, 0) 0   0        0.339176741        0.339176741
     55     89      0      0      0     -1 ( 0, 0, 2) 2   0        0.367794630        0.367794630
     56     90      0      0      0      1 ( 0, 0, 2) 2   0        0.367794630        0.367794630
     57     75      0      0      0     -1 ( 0, 0, 1) 1   0        0.376299565        0.376299565
     58     76      0      0      0      1 ( 0, 0, 1) 1   0        0.376299565        0.376299565
     59    151      0      0      0     -1 ( 0, 0, 7) 7   0        0.537584302        0.537584302
     60    152      0      0      0      1 ( 0, 0, 7) 7   0        0.537584302        0.537584302
     61     61      0      0      0     -1 ( 0, 0, 0) 0   0        0.588374714        0.588374714
     62     62      0      0      0      1 ( 0, 0, 0) 0   0        0.588374714        0.588374714
     63     73      0      0      0     -1 ( 0, 0, 1) 1   0        0.588796624        0.588796624
     64     74      0      0      0      1 ( 0, 0, 1) 1   0        0.588796624        0.588796624
     65    119      0      0      0     -1 ( 0, 0, 5) 5   0        0.608825472        0.608825472
     66    120      0      0      0      1 ( 0, 0, 5) 5   0        0.608825472        0.608825472
     67    133      0      0      0     -1 ( 0, 0, 6) 6   0        0.610230394        0.610230394
     68    134      0      0      0      1 ( 0, 0, 6) 6   0        0.610230394        0.610230394
     69     87      0      0      0     -1 ( 0, 0, 2) 2   0        0.613912503        0.613912503
     70     88      0      0      0      1 ( 0, 0, 2) 2   0        0.613912503        0.613912503
     71     85      0      0      0     -1 ( 0, 0, 2) 2   0        0.663764074        0.663764074
     72     86      0      0      0      1 ( 0, 0, 2) 2   0        0.663764074        0.663764074
     73     71      0      0      0     -1 ( 0, 0, 1) 1   0        0.698408020        0.698408020
     74     72      0      0      0      1 ( 0, 0, 1) 1   0        0.698408020        0.698408020
     75     57      0      0      0     -1 ( 0, 0, 0) 0   0        0.768027543        0.768027543
     76     58      0      0      0      1 ( 0, 0, 0) 0   0        0.768027543        0.768027543
     77     91      0      0      0     -1 ( 0, 0, 3) 3   0        0.827922688        0.827922688
     78     92      0      0      0      1 ( 0, 0, 3) 3   0        0.827922688        0.827922688
     79     43      0      0      0     -1 ( 0, 0, 0) 0   0        0.831182014        0.831182014
     80     44      0      0      0      1 ( 0, 0, 0) 0   0        0.831182014        0.831182014
     81     55      0      0      0     -1 ( 0, 0, 0) 0   0        0.849789490        0.849789490
     82     56      0      0      0      1 ( 0, 0, 0) 0   0        0.849789490        0.849789490
     83     95      0      0      0     -1 ( 0, 0, 3) 3   0        0.849815165        0.849815165
     84     96      0      0      0      1 ( 0, 0, 3) 3   0        0.849815165        0.849815165
     85    141      0      0      0     -1 ( 0, 0, 6) 6   0        0.855532434        0.855532434
     86    142      0      0      0      1 ( 0, 0, 6) 6   0        0.855532434        0.855532434
     87    127      0      0      0     -1 ( 0, 0, 5) 5   0        0.871330674        0.871330674
     88    128      0      0      0      1 ( 0, 0, 5) 5   0        0.871330674        0.871330674
     89    107      0      0      0     -1 ( 0, 0, 4) 4   0        0.990711982        0.990711982
     90    108      0      0      0      1 ( 0, 0, 4) 4   0        0.990711982        0.990711982
     91     45      0      0      0     -1 ( 0, 0, 0) 0   0        1.073031108        1.073031108
     92     46      0      0      0      1 ( 0, 0, 0) 0   0        1.073031108        1.073031108
     93     97      0      0      0     -1 ( 0, 0, 4) 4   0        1.103980033        1.103980033
     94     98      0      0      0      1 ( 0, 0, 4) 4   0        1.103980033        1.103980033
     95     53      0      0      0     -1 ( 0, 0, 0) 0   0        1.150137252        1.150137252
     96     54      0      0      0      1 ( 0, 0, 0) 0   0        1.150137252        1.150137252
     97     79      0      0      0     -1 ( 0, 0, 2) 2   0        1.152889696        1.152889696
     98     80      0      0      0      1 ( 0, 0, 2) 2   0        1.152889696        1.152889696
     99     65      0      0      0     -1 ( 0, 0, 1) 1   0        1.155042993        1.155042993
    100     66      0      0      0      1 ( 0, 0, 1) 1   0        1.155042993        1.155042993
    101    115      0      0      0     -1 ( 0, 0, 4) 4   0        1.160903661        1.160903661
    102    116      0      0      0      1 ( 0, 0, 4) 4   0        1.160903661        1.160903661
    103    111      0      0      0     -1 ( 0, 0, 4) 4   0        1.163845700        1.163845700
    104    112      0      0      0      1 ( 0, 0, 4) 4   0        1.163845700        1.163845700
    105     51      0      0      0     -1 ( 0, 0, 0) 0   0        1.170098759        1.170098759
    106     52      0      0      0      1 ( 0, 0, 0) 0   0        1.170098759        1.170098759
    107    129      0      0      0     -1 ( 0, 0, 5) 5   0        1.206804649        1.206804649
    108    130      0      0      0      1 ( 0, 0, 5) 5   0        1.206804649        1.206804649
    109    143      0      0      0     -1 ( 0, 0, 6) 6   0        1.230040399        1.230040399
    110    144      0      0      0      1 ( 0, 0, 6) 6   0        1.230040399        1.230040399
    111     99      0      0      0     -1 ( 0, 0, 4) 4   0        1.275214036        1.275214036
    112    100      0      0      0      1 ( 0, 0, 4) 4   0        1.275214036        1.275214036
    113    147      0      0      0     -1 ( 0, 0, 7) 7   0        1.280350585        1.280350585
    114    148      0      0      0      1 ( 0, 0, 7) 7   0        1.280350585        1.280350585
    115    101      0      0      0     -1 ( 0, 0, 4) 4   0        1.632690448        1.632690448
    116    102      0      0      0      1 ( 0, 0, 4) 4   0        1.632690448        1.632690448
    117     67      0      0      0     -1 ( 0, 0, 1) 1   0        2.026313013        2.026313013
    118     68      0      0      0      1 ( 0, 0, 1) 1   0        2.026313013        2.026313013
    119     93      0      0      0     -1 ( 0, 0, 3) 3   0        2.036441539        2.036441539
    120     94      0      0      0      1 ( 0, 0, 3) 3   0        2.036441539        2.036441539
    121     47      0      0      0     -1 ( 0, 0, 0) 0   0        2.040698231        2.040698231
    122     48      0      0      0      1 ( 0, 0, 0) 0   0        2.040698231        2.040698231
    123     81      0      0      0     -1 ( 0, 0, 2) 2   0        2.047466154        2.047466154
    124     82      0      0      0      1 ( 0, 0, 2) 2   0        2.047466154        2.047466154
    125     69      0      0      0     -1 ( 0, 0, 1) 1   0        2.311427984        2.311427984
    126     70      0      0      0      1 ( 0, 0, 1) 1   0        2.311427984        2.311427984
    127     83      0      0      0     -1 ( 0, 0, 2) 2   0        2.312096032        2.312096032
    128     84      0      0      0      1 ( 0, 0, 2) 2   0        2.312096032        2.312096032
    129    135      0      0      0     -1 ( 0, 0, 6) 6   0        2.325594488        2.325594488
    130    136      0      0      0      1 ( 0, 0, 6) 6   0        2.325594488        2.325594488
    131    121      0      0      0     -1 ( 0, 0, 5) 5   0        2.345869993        2.345869993
    132    122      0      0      0      1 ( 0, 0, 5) 5   0        2.345869993        2.345869993
    133    123      0      0      0     -1 ( 0, 0, 5) 5   0        2.424818216        2.424818216
    134    124      0      0      0      1 ( 0, 0, 5) 5   0        2.424818216        2.424818216
    135    137      0      0      0     -1 ( 0, 0, 6) 6   0        2.432985633        2.432985633
    136    138      0      0      0      1 ( 0, 0, 6) 6   0        2.432985633        2.432985633
    137     49      0      0      0     -1 ( 0, 0, 0) 0   0        2.600772718        2.600772718
    138     50      0      0      0      1 ( 0, 0, 0) 0   0        2.600772718        2.600772718
    139    103      0      0      0     -1 ( 0, 0, 4) 4   0        2.786304614        2.786304614
    140    104      0      0      0      1 ( 0, 0, 4) 4   0        2.786304614        2.786304614
    141    109      0      0      0     -1 ( 0, 0, 4) 4   0        2.842560466        2.842560466
    142    110      0      0      0      1 ( 0, 0, 4) 4   0        2.842560466        2.842560466
    143    105      0      0      0     -1 ( 0, 0, 4) 4   0        2.954051114        2.954051114
    144    106      0      0      0      1 ( 0, 0, 4) 4   0        2.954051114        2.954051114
    145    149      0      0      0     -1 ( 0, 0, 7) 7   0        2.963715025        2.963715025
    146    150      0      0      0      1 ( 0, 0, 7) 7   0        2.963715025        2.963715025
    147    125      0      0      0     -1 ( 0, 0, 5) 5   0        3.020854465        3.020854465
    148    126      0      0      0      1 ( 0, 0, 5) 5   0        3.020854465        3.020854465
    149    139      0      0      0     -1 ( 0, 0, 6) 6   0        3.038708566        3.038708566
    150    140      0      0      0      1 ( 0, 0, 6) 6   0        3.038708566        3.038708566
    151    113      0      0      0     -1 ( 0, 0, 4) 4   0        3.204791466        3.204791466
    152    114      0      0      0      1 ( 0, 0, 4) 4   0        3.204791466        3.204791466
 Fock operator energy:  -1909.07882936381     
 Setting normal GetUMatEl routine
 Number of simultaneous walker distributions:            1
 Number of sign components in bit representation of determinant:            1
Setting integer length of determinants as bit-strings to:      5
Setting integer bit-length of determinants as bit-strings to:     64
 SYMMETRY MULTIPLICATION TABLE
 No Symmetry table found.
          36  Symmetry PAIRS
           8  DISTINCT ORBITAL PAIR PRODUCT SYMS
 Symmetry and spin of orbitals correctly set up for excitation generators.
 Simply transferring this into a spin orbital representation.
 Not storing the H matrix.
 <D0|H|D0>=  -2098.50557865580     
 <D0|T|D0>=  -423.210728648138     
 FDet has    14 alpha electrons, and    14 beta electrons.
               91  alpha-alpha occupied electron pairs
               91  beta-beta occupied electron pairs
              196  alpha-beta occupied electron pairs
             1891 alpha-alpha (vacant) hole pairs
             1891 beta-beta (vacant) hole pairs
             3844 alpha-beta (vacant) hole pairs
 
 Performing Parallel FCIQMC....
 
 Generated reference determinants:
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28) E =  -2098.505578656
Symmetry of reference determinant is:          0
Symmetry of reference determinant from spin orbital symmetry info is:          0
*********** INITIATOR METHOD IN USE ***********
Starting with only the reference determinant in the fixed initiator space.
Value for seed is:            7
Running FCIQMC for    100.000 minutes OR             100 iterations.
Reference Energy set to:     -2098.5055786558
Highest energy determinant is (approximately):     -1983.56046569152    
Corresponding to a correlation energy of:      114.945112964276    
 Calculating approximate pDoubles for use with excitation generator by looking a excitations from reference.
 141114 double excitations, and     260 single excitations found from reference. This will be used to calculate pDoubles.
 pDoubles set to:       0.998161
 pSingles set to:       0.001839
 Connectivity of HF determinant is:       141374
Memory allocated for a maximum particle number per node of:        8750000
 Determinant related persistent storage requires:     133.514404 Mb / processor
Spawning vectors allowing for a total of      8250000 particles to be spawned in any one iteration per core.
Storing walkers in hash-table. Algorithm is now formally linear scaling with walker number
Length of hash-table:         1750000
Length of hash-table as a fraction of targetwalkers:              0.70000
Reference processor is:      196
Initial reference is: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 
 ========== Reading in from HDF5 popsfile ==========
 File name: popsfile.h5
 Previous calculation
 Date: 2019-11-20 16:34:33
 Sequence no.:           9
 VCS ver: f9a40b44450aad0c484ba39a6ab002f1e6766cb1
 Build config: cmake-Intel-par-CLUSTER
 Build date: Nov 18 2019
 Build time: 10:43:46
 
 Reading in             1506600264  determinants
 Reading in                2354063  determinants on this process ...
 ... done
 
 Completed iterations:      2226990
 Resuming calculation after    312.926725115041       a.u.
 Initial shift:   -1.83218253764926     
 read-in tau optimization data: 
 time-step:   3.605691073338090E-004
 pSingles:   0.159971995253877     
 pDoubles:   0.840028004746123     
 pParallel:   0.201176865216000     
 continuing tau-search!
 Initial memory (without excitgens + temp arrays) consists of :     963.211060 Mb/Processor
 Only one array of memory to store main particle list allocated...
 Initial memory allocation sucessful...
 =============================================
 Allocating PCHB excitation generator objects
 Generating samplers for PCHB excitation generator
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Finished excitation generator initialization
 Excitation generator requires  0.574091702699661      GB of memory
 Using initial time-step:   3.605691073338090E-004

============ Semi-stochastic initialisation ============
Generating the deterministic space...
 ... approximately using the factor of    10
Total size of deterministic space:    50000
Size of deterministic space on this processor:       83
Generating the Hamiltonian in the deterministic space...
Time to create auxiliary arrays:    0.591
Time to sort auxiliary arrays:    0.027
Arrays for Hamiltonian successfully allocated...
Time to create the Hamiltonian:    0.017
total_time:    0.635
Semi-stochastic initialisation complete.
Time (seconds) taken for semi-stochastic initialisation:   31.562


=========== Trial wavefunction initialisation ==========
Generating the trial space...
  Initialising wavefunctions by the Lanczos algorithm
  Aborting Lanczos and initialising trial states with direct diagonalisation
  MAXIMUM WIDTH OF HAMIL :           58
  TOTAL NUMBER OF NON-ZERO ELEMENTS :         2002
Size of trial space on this processor:        0
Total size of the trial space:      200
Calculating the number of states in the connected space...
Attempting to allocate con_space. Size =        5.357 Mb
States found on this processor, including repeats:   140426
Generating and storing the connected space...
Removing repeated states and sorting by processor...
Performing MPI communication of connected states...
Attempting to allocate temp_space. Size =        1.531 Mb
Attempting to allocate con_space. Size =        1.531 Mb
Total size of connected space:   24168863
Size of connected space on this processor:      37665
Generating the vector \sum_j H_{ij} \psi^T_j...
Energy eigenvalue(s) of the trial space:  -2099.17812844     
Trial wavefunction initialisation complete.
Total time (seconds) taken for trial wavefunction initialisation:    1.999

 
        Step    Shift           WalkerCng       GrowRate        TotWalkers      Annihil         NoDied          NoBorn          Proj.E          Av.Shift        Proj.E.Cyc    Trial.E.Cyc       NoatHF          NoatDoubs       AccRat        UniqueDets    NumDetsSpawned   IterTime
     2226990   -1.832183        0.000000        0.000000       0.1636149E+10    0.000000        0.000000        0.000000       -1.392569        0.000000        0.000000        0.0000000000        64756.44        0.000000        0.000000      1501063457           0   0.0000    
 Updating time-step. New time-step =   3.648613744193898E-004
 Updating singles/doubles bias. pSingles =   0.171087849133742      , pDoubles =
    0.828912150866258     
     2227000   -1.849929        2353833.        1.000648       0.1638503E+10   0.2681980E+08   0.5866078E+08   0.2088159E+10   -1.392569        0.000000       -1.396911       -2099.9025346        64666.49        2988419.       0.1228860      1502937285   478894908   5.1718    
     2227010   -1.889381        2380142.        1.001440       0.1640883E+10   0.2708646E+08   0.5957984E+08   0.2115529E+10   -1.392569        0.000000       -1.396940       -2099.9025028        64563.51        2983640.       0.1242446      1504786000   474762415   5.1887    
     2227020   -1.927826        2209169.        1.001404       0.1643093E+10   0.2706757E+08   0.5992896E+08   0.2118795E+10   -1.392570        0.000000       -1.396949       -2099.9024694        64445.06        2978467.       0.1242443      1506589674   475417483   5.2055    
     2227030   -1.963349        2018253.        1.001297       0.1645111E+10   0.2705748E+08   0.6026611E+08   0.2121877E+10   -1.392570        0.000000       -1.396989       -2099.9024504        64321.29        2972764.       0.1242454      1508308349   476094837   5.2117    
     2227040   -1.995620        1831289.        1.001178       0.1646942E+10   0.2702027E+08   0.6057865E+08   0.2124674E+10   -1.392570        0.000000       -1.396929       -2099.9024238        64190.26        2966856.       0.1243294      1509924414   476667862   5.2359    
     2227050   -2.024631        1629363.        1.001059       0.1648572E+10   0.2699634E+08   0.6086467E+08   0.2127225E+10   -1.392570        0.000000       -1.396893       -2099.9024035        64054.80        2960829.       0.1242358      1511409889   477183111   5.2693    
     2227060   -2.050058        1401381.        1.000928       0.1649973E+10   0.2696582E+08   0.6112263E+08   0.2129435E+10   -1.392570        0.000000       -1.396858       -2099.9023842        63906.23        2954356.       0.1243018      1512734602   477609017   5.2985    
     2227070   -2.071952        1213160.        1.000799       0.1651186E+10   0.2693222E+08   0.6135074E+08   0.2131466E+10   -1.392570        0.000000       -1.396879       -2099.9023831        63753.16        2947426.       0.1243636      1513926151   478062413   5.2743    
     2227080   -2.090578        1001220.        1.000680       0.1652187E+10   0.2689005E+08   0.6154948E+08   0.2133006E+10   -1.392570        0.000000       -1.396988       -2099.9023626        63596.43        2940554.       0.1242757      1514959574   478363975   5.2603    
     2227090   -2.105659        805591.1        1.000550       0.1652993E+10   0.2684606E+08   0.6171976E+08   0.2134387E+10   -1.392570        0.000000       -1.397002       -2099.9023567        63439.18        2933354.       0.1243649      1515838146   478612210   5.3256    
Total iteration number limit reached. Finishing FCIQMC loop...
 - - - - - - - - - - - - - - - - - - - - - - - -
 Total loop-time:    524.422721862793     
 Time lost due to load imbalance:    11.8363453236176     
 - - - - - - - - - - - - - - - - - - - - - - - -
 
Current reference: 
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 Number of superinitiators           1
 
Input DEFINEDET line (includes frozen orbs):
definedet    1-28
 
Most occupied         15 determinants as excitations from reference: 
 
 Excitation   ExcitLevel   Seniority    Walkers    Amplitude    Init?   Proc  Spin-Coup?
11111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    0    0    63422.62      0.59018  Y    196
11111111111111111111111111000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -20774.46      0.19332  Y    388
11111111111111111111001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -20742.38      0.19302  Y    611
11111111111111111111101111011000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    14813.21      0.09747  Y    170  *
11111111111111111111011111101000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4   -13562.26      0.08924  Y    634  *
11111111111111111100111111110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9765.356      0.09087  Y    378
11111111111111111111001111001100000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    4    0    9761.115      0.09083  Y    150
11111111111111111111111100110000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9143.768      0.08509  Y    267
11111111111111111111110011110000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9118.932      0.08486  Y    520
11111111111111111101101111111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4   -8862.081      0.05831  Y    509  *
11111111111111111110111111010010000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8826.887      0.05808  Y    516  *
11111111111111111101111011110010000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8137.172      0.05354  Y    146  *
11111111111111111101111110110010000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8117.060      0.05341  Y    449  *
11111111111111111110011111111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    7969.851      0.05244  Y     56  *
11111111111111111111111101100000000010010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    7955.990      0.05235  Y     90  *
 * = Spin-coupled function implicitly has time-reversed determinant with same weight.
 

 Load balancing information based on the last iteration:
 Mean number of determinants/process 2377585.6734374999
 Min number of determinants/process            2371655
 Max number of determinants/process            2382290


Calculating approximate errorbar for energy estimates...

Attempting automatic reblocking analysis on data from iteration:            0
Reading back in FCIMCStats datafile...
Number of comment lines found in file:            6
Number of data points found in file:           20
Number of useable data points:           20
Relaxation time for projected energy estimated to be        0 update cycles.
Relaxation time for shift estimated to be        0 update cycles.
Number of blocks assumed for calculation of error in projected energy denominator:      10
Number of blocks assumed for calculation of error in projected energy numerator:      10
WARNING: Error increases monotonically on the blocking graph for *shift*
         whilst performing Flyvbjerg and Petersen blocking analysis.
         Inspect BLOCKING files carefully. Manual reblocking may be necessary.
Number of blocks assumed for calculation of error in shift:      10
ProjE_denominator:      64222.3985773800 +/-        95.755147     Relative error:       0.1490993012E-02
ProjE_numerator:       -89703.7115349050 +/-        132.83478     Relative error:       0.1480816987E-02
 Current reference energy                           -2098.505578655801
 Projected correlation energy                          -1.396766759292
 Estimated error in Projected correlation energy        0.000929730253
 Shift correlation energy                              -1.528685150000
 Estimated error in shift correlation energy            0.157258257371

 Projected and shift energy estimates agree within errorbars: EDiff =      0.13191839

 Total projected energy       -2099.90234542 +/-    0.929730E-03
 Total shift energy           -2100.03426381 +/-    0.157258    


 
 ================================================================
 Memory usage
 Maximum memory defined is (MB) :   99999.0
 Maximum memory used is    (MB) :    1237.3
 
 Large memory allocations:
 
 Name              Allocated in       Deallocated in         Size
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 WalkVecDets       InitFCIMCPar       DeallocFciMCMemPar  333.8MB
 arr               InitFCIMCPar       DeallocFciMCMemPar  314.7MB
 arr               InitFCIMCPar       DeallocFciMCMemPar  314.7MB
 arr               init_global_det_datclean_global_det_da 133.5MB
 current_trial_ampsinit_trial_wf      end_trial_wf         66.8MB
 temp_ilut         read_walkers       read_walkers         47.7MB
 trial_space       init_trial_wf      create_trial_hashta  38.1MB
 UMat              IntInit            IntCleanup           32.7MB
 con_space         init_trial_wf      init_trial_wf         5.4MB
 temp_list         sort_space_by_proc sort_space_by_proc    5.3MB
 ================================================================

 ================================================================
 Timing report.

 Timing of most expensive procedures.
 Procedure                                 Calls       total time
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 WalkerTime                                 100    341.82
 DeathTime                                  100     70.87
 AnnMainTime                                100     46.17
 SemiStochInitTime                            1     31.56
 Compress Sort interface                    100     29.82
 NECICUBE                                     1     25.71
 CommsTime                                  100     19.03
 SortTime                                   100     12.07
 POPS-read                                    1      7.26
 AnnihilTime                                100      4.27
 Compression interface                      100      2.10
 TrialInitTime                                1      2.00
                                              1      0.59
 SemiStochCommsTime                         100      0.28
 SysInit                                      1      0.06
 SyncTime                                   206      0.05
                                              1      0.03
 StatsCommsTime                              10      0.02
                                              1      0.02
 DETHAM                                       2      0.01
 SemiStochMultiplyTime                      100      0.01
 NECI_RGS                                    65      0.00
 MY_HPSI                                     65      0.00
 JACOBI                                       8      0.00
 FRSBLK                                       1      0.00
 NECI_OVLAP                                  65      0.00
 NECI_MGS                                    65      0.00
 KRYREF                                       8      0.00
 NECI_RSDBLK                                104      0.00
 NECI_ROTATE                                 18      0.00
 NECI_PRPKRV                                  8      0.00
 MY_GSORTHO                                   8      0.00
 POPS-process                                 1      0.00
                                              1      0.00
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 Total                                 593.74

 Global wall clock time        593.85
 ================================================================
 Calculation ended 19/12/2019 at 12:34:54
 ================================================================
                                  
================================= 
Global information about the job: 
================================= 
  
Job owner: kguther(31129)
Job name:  lb_test
Node list: co[3079-3084,3089-3090,3092,3098,3103,3106,3108,3119-3120,3124]
Job start: Thu Dec 19 12:24:56 CET 2019
Job end:   Thu Dec 19 12:34:56 CET 2019
Work dir:  /cobra/ptmp/kguther/benchmarks/n0016/./
Command:   /cobra/ptmp/kguther/benchmarks/n0016/lb_test.submit
  
  
  
================================================================================ 
Information on jobsteps (Note: MaxRSS is per task, cf. "man sacct"): 
================================================================================ 
  
       JobID    JobName NNodes NTasks  NCPUS     MaxRSS    Elapsed ExitCode 
------------ ---------- ------ ------ ------ ---------- ---------- -------- 
2082375         lb_test     16          1280              00:10:00      0:0 
2082375.0          neci     16    640    640   1963804K   00:09:57      0:0 
  
Maximum memory per node: 78.5522 GB
CPU utilization: 98.5 %
     


==> anc/output_file_load_imbalance_n0032.txt <==
 Number of processors:         1280
 Processor            1 /        1280  as head node.
 Sum:       819840
 Memory Manager initialised with  99999.0 MB

 ================================================================
 Compiled on Nov 18 2019 at 10:43:35
 Compiled using configuration:
     cmake-Intel-par-CLUSTER
 VCS BASE repository version:
     f9a40b44450aad0c484ba39a6ab002f1e6766cb1
 Working directory: 
     /cobra/ptmp/kguther/benchmarks/n0032
 Running on: co3128
 Started running on 19/12/2019 at 12:25:01
 ================================================================

 Processing arguments
 cr2.inp                                                                        
                                                                                
                                                                                
                   
 Reading from file: cr2.inp
 Using the default set of defaults.

****************************************************************

TITLE

SYSTEM READ NOORDER
ELECTRONS  28
NOBRILLOUINTHEOREM
MOLPROMIMIC
nonuniformrandexcits pchb
HPHF 0
ENDSYS

CALC
METHODS
METHOD VERTEX FCIMC
ENDMETHODS
SEED        -7
TOTALWALKERS        1.6e9
NMCYC               100
STARTSINGLEPART            1
READPOPS
READPOPS-CHANGEREF
LOAD-BALANCE-BLOCKS
semi-stochastic
pops-core-approx 50000
trial-wavefunction
pops-trial 200
TIME            100
DIAGSHIFT      -0.05
SHIFTDAMP       0.1
STEPSSHIFT      10
JUMP-SHIFT
PROJE-CHANGEREF 1.2
DefineDet       1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28
MEMORYFACPART          3.5
MEMORYFACSPAWN         3.3
TRUNCINITIATOR
ADDTOINITIATOR        3
AVGROWTHRATE
AllRealCoeff
RealSpawnCutoff     0.1
ENDCALC

LOGGING
HDF5-POPS
popsfile -1
TIMING PRINT 100
ENDLOG
END

****************************************************************

 Allocating each processor as a separate node.
 I am the node root for node            0
======== SYSTEM ==========
  NUMBER OF ELECTRONS :    28
  No restriction on the spin state of the system, TSPN :  F
  GLOBAL MS :            0
  *** GENERIC SYSTEM ***  
  NUMBER OF SPIN ORBITALS IN BASIS :   152
*** CREATING BASIS FNs FROM FCIDUMP ***
  Maximum number of symmetries:   8
  Generating abelian symmetry table with  3 generators
  Number of symmetry classes: 8
*** READING PRIMITIVE INTEGRALS FROM FCIDUMP ***
 UMatSize:                4282201
Memory required for integral storage:      32.67060089     Mb/Shared Memory
Two-electron integrals with a magnitude over    0.1000000E-07 are screened
Ignoring integral (chem. notation) (  34  17|  59  35):   7.074000000000000E-009
Ignoring integral (chem. notation) (  34  31|  66  17):   5.404000000000000E-009
Ignoring integral (chem. notation) (  35  25|  62  59):   9.177000000000000E-009
Ignoring integral (chem. notation) (  39  17|  42   5):  -3.828000000000000E-009
Ignoring integral (chem. notation) (  39  32|  75  15):   8.884000000000000E-009
Ignoring integral (chem. notation) (  42   5|  39  17):  -3.828000000000000E-009
Ignoring integral (chem. notation) (  44   3|  58  20):  -1.322000000000000E-009
Ignoring integral (chem. notation) (  46  22|  65   8):  -5.112000000000000E-009
Ignoring integral (chem. notation) (  46  15|  66  41):   5.149000000000000E-009
Ignoring integral (chem. notation) (  47  11|  67  60):  -3.604000000000000E-009
Ignoring integral (chem. notation) (  48  15|  60  43):   7.326000000000000E-009
Ignoring integral (chem. notation) (  49  11|  58  21):  -4.840000000000000E-009
Ignoring integral (chem. notation) (  55  29|  64   3):  -8.712000000000001E-009
Ignoring integral (chem. notation) (  58  20|  44   3):  -1.322000000000000E-009
Ignoring integral (chem. notation) (  58  21|  49  11):  -4.840000000000000E-009
Ignoring integral (chem. notation) (  59  35|  34  17):   7.074000000000000E-009
Ignoring integral (chem. notation) (  60  43|  48  15):   7.326000000000000E-009
Ignoring integral (chem. notation) (  61  28|  72  14):   3.309000000000000E-009
Ignoring integral (chem. notation) (  62  59|  35  25):   9.177000000000000E-009
Ignoring integral (chem. notation) (  64   3|  55  29):  -8.712000000000001E-009
Ignoring integral (chem. notation) (  65   8|  46  22):  -5.112000000000000E-009
Ignoring integral (chem. notation) (  65   8|  74  50):   2.729000000000000E-009
Ignoring integral (chem. notation) (  65   4|  76  11):  -1.636000000000000E-009
Ignoring integral (chem. notation) (  66  17|  34  31):   5.404000000000000E-009
Ignoring integral (chem. notation) (  66  41|  46  15):   5.149000000000000E-009
Ignoring integral (chem. notation) (  66  45|  74  28):   9.015000000000000E-009
Ignoring integral (chem. notation) (  66  30|  75  42):   9.192000000000001E-009
Ignoring integral (chem. notation) (  66  40|  76  22):  -8.760000000000000E-009
Ignoring integral (chem. notation) (  67  60|  47  11):  -3.604000000000000E-009
Ignoring integral (chem. notation) (  67  18|  76  15):  -1.972000000000000E-009
Ignoring integral (chem. notation) (  72  14|  61  28):   3.309000000000000E-009
Ignoring integral (chem. notation) (  72  12|  74  11):  -8.005000000000000E-009
Ignoring integral (chem. notation) (  74  50|  65   8):   2.729000000000000E-009
Ignoring integral (chem. notation) (  74  28|  66  45):   9.015000000000000E-009
Ignoring integral (chem. notation) (  74  11|  72  12):  -8.005000000000000E-009
Ignoring integral (chem. notation) (  75  15|  39  32):   8.884000000000000E-009
Ignoring integral (chem. notation) (  75  42|  66  30):   9.192000000000001E-009
Ignoring integral (chem. notation) (  76  11|  65   4):  -1.636000000000000E-009
Ignoring integral (chem. notation) (  76  22|  66  40):  -8.760000000000000E-009
Ignoring integral (chem. notation) (  76  15|  67  18):  -1.972000000000000E-009
 Number of removed two-index integrals:                     40
 Number of non-zero integrals:                1097700
 ECORE=  -1864.72159929965     
 Setting normal GetUMatEl routine
 Defining FDet according to input
 Fermi det (D0):(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 Symmetry:  ( 0, 0, 0) 0
NECI called from MOLPRO, so assuming orbitals ordered by occupation number.
 N_alpha:14 ; N_beta:14 ; LMS: 0 ; NEl:28
Calculating orbital energies...
Reordering basis by orbital energies...
 
Ordering Basis (Closed):    0   0   0   0   0   0   0   0
Ordering Basis (Open  ):    0   0   0   0   0   0   0   0
      1      1      0      0      0     -1 ( 0, 0, 0) 0   0       -3.552253606       -3.552253606 #
      2      2      0      0      0      1 ( 0, 0, 0) 0   0       -3.552253606       -3.552253606 #
      3      9      0      0      0     -1 ( 0, 0, 4) 4   0       -3.478647082       -3.478647082 #
      4     10      0      0      0      1 ( 0, 0, 4) 4   0       -3.478647082       -3.478647082 #
      5      3      0      0      0     -1 ( 0, 0, 0) 0   0       -2.366704242       -2.366704242 #
      6      4      0      0      0      1 ( 0, 0, 0) 0   0       -2.366704242       -2.366704242 #
      7      5      0      0      0     -1 ( 0, 0, 1) 1   0       -2.249076855       -2.249076855 #
      8      6      0      0      0      1 ( 0, 0, 1) 1   0       -2.249076855       -2.249076855 #
      9      7      0      0      0     -1 ( 0, 0, 2) 2   0       -2.249059994       -2.249059994 #
     10      8      0      0      0      1 ( 0, 0, 2) 2   0       -2.249059994       -2.249059994 #
     11     13      0      0      0     -1 ( 0, 0, 5) 5   0       -2.195037868       -2.195037868 #
     12     14      0      0      0      1 ( 0, 0, 5) 5   0       -2.195037868       -2.195037868 #
     13     15      0      0      0     -1 ( 0, 0, 6) 6   0       -2.195013155       -2.195013155 #
     14     16      0      0      0      1 ( 0, 0, 6) 6   0       -2.195013155       -2.195013155 #
     15     11      0      0      0     -1 ( 0, 0, 4) 4   0       -2.129319795       -2.129319795 #
     16     12      0      0      0      1 ( 0, 0, 4) 4   0       -2.129319795       -2.129319795 #
     17     23      0      0      0     -1 ( 0, 0, 1) 1   0       -0.355207699       -0.355207699 #
     18     24      0      0      0      1 ( 0, 0, 1) 1   0       -0.355207699       -0.355207699 #
     19     25      0      0      0     -1 ( 0, 0, 2) 2   0       -0.355203445       -0.355203445 #
     20     26      0      0      0      1 ( 0, 0, 2) 2   0       -0.355203445       -0.355203445 #
     21     19      0      0      0     -1 ( 0, 0, 0) 0   0       -0.339185512       -0.339185512 #
     22     20      0      0      0      1 ( 0, 0, 0) 0   0       -0.339185512       -0.339185512 #
     23     27      0      0      0     -1 ( 0, 0, 3) 3   0       -0.243977638       -0.243977638 #
     24     28      0      0      0      1 ( 0, 0, 3) 3   0       -0.243977638       -0.243977638 #
     25     21      0      0      0     -1 ( 0, 0, 0) 0   0       -0.243865970       -0.243865970 #
     26     22      0      0      0      1 ( 0, 0, 0) 0   0       -0.243865970       -0.243865970 #
     27     17      0      0      0     -1 ( 0, 0, 0) 0   0       -0.226062171       -0.226062171 #
     28     18      0      0      0      1 ( 0, 0, 0) 0   0       -0.226062171       -0.226062171 #
     29     33      0      0      0     -1 ( 0, 0, 4) 4   0        0.097563568        0.097563568
     30     34      0      0      0      1 ( 0, 0, 4) 4   0        0.097563568        0.097563568
     31     39      0      0      0     -1 ( 0, 0, 7) 7   0        0.142588322        0.142588322
     32     40      0      0      0      1 ( 0, 0, 7) 7   0        0.142588322        0.142588322
     33     29      0      0      0     -1 ( 0, 0, 4) 4   0        0.142846740        0.142846740
     34     30      0      0      0      1 ( 0, 0, 4) 4   0        0.142846740        0.142846740
     35    145      0      0      0     -1 ( 0, 0, 6) 6   0        0.176767913        0.176767913
     36    146      0      0      0      1 ( 0, 0, 6) 6   0        0.176767913        0.176767913
     37    117      0      0      0     -1 ( 0, 0, 4) 4   0        0.177263882        0.177263882
     38    118      0      0      0      1 ( 0, 0, 4) 4   0        0.177263882        0.177263882
     39     77      0      0      0     -1 ( 0, 0, 2) 2   0        0.178197537        0.178197537
     40     78      0      0      0      1 ( 0, 0, 2) 2   0        0.178197537        0.178197537
     41     63      0      0      0     -1 ( 0, 0, 1) 1   0        0.179878409        0.179878409
     42     64      0      0      0      1 ( 0, 0, 1) 1   0        0.179878409        0.179878409
     43    131      0      0      0     -1 ( 0, 0, 5) 5   0        0.191307407        0.191307407
     44    132      0      0      0      1 ( 0, 0, 5) 5   0        0.191307407        0.191307407
     45     35      0      0      0     -1 ( 0, 0, 5) 5   0        0.258231026        0.258231026
     46     36      0      0      0      1 ( 0, 0, 5) 5   0        0.258231026        0.258231026
     47     37      0      0      0     -1 ( 0, 0, 6) 6   0        0.258132154        0.258132154
     48     38      0      0      0      1 ( 0, 0, 6) 6   0        0.258132154        0.258132154
     49     31      0      0      0     -1 ( 0, 0, 4) 4   0        0.261716848        0.261716848
     50     32      0      0      0      1 ( 0, 0, 4) 4   0        0.261716848        0.261716848
     51     41      0      0      0     -1 ( 0, 0, 0) 0   0        0.329100162        0.329100162
     52     42      0      0      0      1 ( 0, 0, 0) 0   0        0.329100162        0.329100162
     53     59      0      0      0     -1 ( 0, 0, 0) 0   0        0.339176741        0.339176741
     54     60      0      0      0      1 ( 0, 0, 0) 0   0        0.339176741        0.339176741
     55     89      0      0      0     -1 ( 0, 0, 2) 2   0        0.367794630        0.367794630
     56     90      0      0      0      1 ( 0, 0, 2) 2   0        0.367794630        0.367794630
     57     75      0      0      0     -1 ( 0, 0, 1) 1   0        0.376299565        0.376299565
     58     76      0      0      0      1 ( 0, 0, 1) 1   0        0.376299565        0.376299565
     59    151      0      0      0     -1 ( 0, 0, 7) 7   0        0.537584302        0.537584302
     60    152      0      0      0      1 ( 0, 0, 7) 7   0        0.537584302        0.537584302
     61     61      0      0      0     -1 ( 0, 0, 0) 0   0        0.588374714        0.588374714
     62     62      0      0      0      1 ( 0, 0, 0) 0   0        0.588374714        0.588374714
     63     73      0      0      0     -1 ( 0, 0, 1) 1   0        0.588796624        0.588796624
     64     74      0      0      0      1 ( 0, 0, 1) 1   0        0.588796624        0.588796624
     65    119      0      0      0     -1 ( 0, 0, 5) 5   0        0.608825472        0.608825472
     66    120      0      0      0      1 ( 0, 0, 5) 5   0        0.608825472        0.608825472
     67    133      0      0      0     -1 ( 0, 0, 6) 6   0        0.610230394        0.610230394
     68    134      0      0      0      1 ( 0, 0, 6) 6   0        0.610230394        0.610230394
     69     87      0      0      0     -1 ( 0, 0, 2) 2   0        0.613912503        0.613912503
     70     88      0      0      0      1 ( 0, 0, 2) 2   0        0.613912503        0.613912503
     71     85      0      0      0     -1 ( 0, 0, 2) 2   0        0.663764074        0.663764074
     72     86      0      0      0      1 ( 0, 0, 2) 2   0        0.663764074        0.663764074
     73     71      0      0      0     -1 ( 0, 0, 1) 1   0        0.698408020        0.698408020
     74     72      0      0      0      1 ( 0, 0, 1) 1   0        0.698408020        0.698408020
     75     57      0      0      0     -1 ( 0, 0, 0) 0   0        0.768027543        0.768027543
     76     58      0      0      0      1 ( 0, 0, 0) 0   0        0.768027543        0.768027543
     77     91      0      0      0     -1 ( 0, 0, 3) 3   0        0.827922688        0.827922688
     78     92      0      0      0      1 ( 0, 0, 3) 3   0        0.827922688        0.827922688
     79     43      0      0      0     -1 ( 0, 0, 0) 0   0        0.831182014        0.831182014
     80     44      0      0      0      1 ( 0, 0, 0) 0   0        0.831182014        0.831182014
     81     55      0      0      0     -1 ( 0, 0, 0) 0   0        0.849789490        0.849789490
     82     56      0      0      0      1 ( 0, 0, 0) 0   0        0.849789490        0.849789490
     83     95      0      0      0     -1 ( 0, 0, 3) 3   0        0.849815165        0.849815165
     84     96      0      0      0      1 ( 0, 0, 3) 3   0        0.849815165        0.849815165
     85    141      0      0      0     -1 ( 0, 0, 6) 6   0        0.855532434        0.855532434
     86    142      0      0      0      1 ( 0, 0, 6) 6   0        0.855532434        0.855532434
     87    127      0      0      0     -1 ( 0, 0, 5) 5   0        0.871330674        0.871330674
     88    128      0      0      0      1 ( 0, 0, 5) 5   0        0.871330674        0.871330674
     89    107      0      0      0     -1 ( 0, 0, 4) 4   0        0.990711982        0.990711982
     90    108      0      0      0      1 ( 0, 0, 4) 4   0        0.990711982        0.990711982
     91     45      0      0      0     -1 ( 0, 0, 0) 0   0        1.073031108        1.073031108
     92     46      0      0      0      1 ( 0, 0, 0) 0   0        1.073031108        1.073031108
     93     97      0      0      0     -1 ( 0, 0, 4) 4   0        1.103980033        1.103980033
     94     98      0      0      0      1 ( 0, 0, 4) 4   0        1.103980033        1.103980033
     95     53      0      0      0     -1 ( 0, 0, 0) 0   0        1.150137252        1.150137252
     96     54      0      0      0      1 ( 0, 0, 0) 0   0        1.150137252        1.150137252
     97     79      0      0      0     -1 ( 0, 0, 2) 2   0        1.152889696        1.152889696
     98     80      0      0      0      1 ( 0, 0, 2) 2   0        1.152889696        1.152889696
     99     65      0      0      0     -1 ( 0, 0, 1) 1   0        1.155042993        1.155042993
    100     66      0      0      0      1 ( 0, 0, 1) 1   0        1.155042993        1.155042993
    101    115      0      0      0     -1 ( 0, 0, 4) 4   0        1.160903661        1.160903661
    102    116      0      0      0      1 ( 0, 0, 4) 4   0        1.160903661        1.160903661
    103    111      0      0      0     -1 ( 0, 0, 4) 4   0        1.163845700        1.163845700
    104    112      0      0      0      1 ( 0, 0, 4) 4   0        1.163845700        1.163845700
    105     51      0      0      0     -1 ( 0, 0, 0) 0   0        1.170098759        1.170098759
    106     52      0      0      0      1 ( 0, 0, 0) 0   0        1.170098759        1.170098759
    107    129      0      0      0     -1 ( 0, 0, 5) 5   0        1.206804649        1.206804649
    108    130      0      0      0      1 ( 0, 0, 5) 5   0        1.206804649        1.206804649
    109    143      0      0      0     -1 ( 0, 0, 6) 6   0        1.230040399        1.230040399
    110    144      0      0      0      1 ( 0, 0, 6) 6   0        1.230040399        1.230040399
    111     99      0      0      0     -1 ( 0, 0, 4) 4   0        1.275214036        1.275214036
    112    100      0      0      0      1 ( 0, 0, 4) 4   0        1.275214036        1.275214036
    113    147      0      0      0     -1 ( 0, 0, 7) 7   0        1.280350585        1.280350585
    114    148      0      0      0      1 ( 0, 0, 7) 7   0        1.280350585        1.280350585
    115    101      0      0      0     -1 ( 0, 0, 4) 4   0        1.632690448        1.632690448
    116    102      0      0      0      1 ( 0, 0, 4) 4   0        1.632690448        1.632690448
    117     67      0      0      0     -1 ( 0, 0, 1) 1   0        2.026313013        2.026313013
    118     68      0      0      0      1 ( 0, 0, 1) 1   0        2.026313013        2.026313013
    119     93      0      0      0     -1 ( 0, 0, 3) 3   0        2.036441539        2.036441539
    120     94      0      0      0      1 ( 0, 0, 3) 3   0        2.036441539        2.036441539
    121     47      0      0      0     -1 ( 0, 0, 0) 0   0        2.040698231        2.040698231
    122     48      0      0      0      1 ( 0, 0, 0) 0   0        2.040698231        2.040698231
    123     81      0      0      0     -1 ( 0, 0, 2) 2   0        2.047466154        2.047466154
    124     82      0      0      0      1 ( 0, 0, 2) 2   0        2.047466154        2.047466154
    125     69      0      0      0     -1 ( 0, 0, 1) 1   0        2.311427984        2.311427984
    126     70      0      0      0      1 ( 0, 0, 1) 1   0        2.311427984        2.311427984
    127     83      0      0      0     -1 ( 0, 0, 2) 2   0        2.312096032        2.312096032
    128     84      0      0      0      1 ( 0, 0, 2) 2   0        2.312096032        2.312096032
    129    135      0      0      0     -1 ( 0, 0, 6) 6   0        2.325594488        2.325594488
    130    136      0      0      0      1 ( 0, 0, 6) 6   0        2.325594488        2.325594488
    131    121      0      0      0     -1 ( 0, 0, 5) 5   0        2.345869993        2.345869993
    132    122      0      0      0      1 ( 0, 0, 5) 5   0        2.345869993        2.345869993
    133    123      0      0      0     -1 ( 0, 0, 5) 5   0        2.424818216        2.424818216
    134    124      0      0      0      1 ( 0, 0, 5) 5   0        2.424818216        2.424818216
    135    137      0      0      0     -1 ( 0, 0, 6) 6   0        2.432985633        2.432985633
    136    138      0      0      0      1 ( 0, 0, 6) 6   0        2.432985633        2.432985633
    137     49      0      0      0     -1 ( 0, 0, 0) 0   0        2.600772718        2.600772718
    138     50      0      0      0      1 ( 0, 0, 0) 0   0        2.600772718        2.600772718
    139    103      0      0      0     -1 ( 0, 0, 4) 4   0        2.786304614        2.786304614
    140    104      0      0      0      1 ( 0, 0, 4) 4   0        2.786304614        2.786304614
    141    109      0      0      0     -1 ( 0, 0, 4) 4   0        2.842560466        2.842560466
    142    110      0      0      0      1 ( 0, 0, 4) 4   0        2.842560466        2.842560466
    143    105      0      0      0     -1 ( 0, 0, 4) 4   0        2.954051114        2.954051114
    144    106      0      0      0      1 ( 0, 0, 4) 4   0        2.954051114        2.954051114
    145    149      0      0      0     -1 ( 0, 0, 7) 7   0        2.963715025        2.963715025
    146    150      0      0      0      1 ( 0, 0, 7) 7   0        2.963715025        2.963715025
    147    125      0      0      0     -1 ( 0, 0, 5) 5   0        3.020854465        3.020854465
    148    126      0      0      0      1 ( 0, 0, 5) 5   0        3.020854465        3.020854465
    149    139      0      0      0     -1 ( 0, 0, 6) 6   0        3.038708566        3.038708566
    150    140      0      0      0      1 ( 0, 0, 6) 6   0        3.038708566        3.038708566
    151    113      0      0      0     -1 ( 0, 0, 4) 4   0        3.204791466        3.204791466
    152    114      0      0      0      1 ( 0, 0, 4) 4   0        3.204791466        3.204791466
 Fock operator energy:  -1909.07882936381     
 Setting normal GetUMatEl routine
 Number of simultaneous walker distributions:            1
 Number of sign components in bit representation of determinant:            1
Setting integer length of determinants as bit-strings to:      5
Setting integer bit-length of determinants as bit-strings to:     64
 SYMMETRY MULTIPLICATION TABLE
 No Symmetry table found.
          36  Symmetry PAIRS
           8  DISTINCT ORBITAL PAIR PRODUCT SYMS
 Symmetry and spin of orbitals correctly set up for excitation generators.
 Simply transferring this into a spin orbital representation.
 Not storing the H matrix.
 <D0|H|D0>=  -2098.50557865580     
 <D0|T|D0>=  -423.210728648138     
 FDet has    14 alpha electrons, and    14 beta electrons.
               91  alpha-alpha occupied electron pairs
               91  beta-beta occupied electron pairs
              196  alpha-beta occupied electron pairs
             1891 alpha-alpha (vacant) hole pairs
             1891 beta-beta (vacant) hole pairs
             3844 alpha-beta (vacant) hole pairs
 
 Performing Parallel FCIQMC....
 
 Generated reference determinants:
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28) E =  -2098.505578656
Symmetry of reference determinant is:          0
Symmetry of reference determinant from spin orbital symmetry info is:          0
*********** INITIATOR METHOD IN USE ***********
Starting with only the reference determinant in the fixed initiator space.
Value for seed is:            7
Running FCIQMC for    100.000 minutes OR             100 iterations.
Reference Energy set to:     -2098.5055786558
Highest energy determinant is (approximately):     -1983.56046569152    
Corresponding to a correlation energy of:      114.945112964276    
 Calculating approximate pDoubles for use with excitation generator by looking a excitations from reference.
 141114 double excitations, and     260 single excitations found from reference. This will be used to calculate pDoubles.
 pDoubles set to:       0.998161
 pSingles set to:       0.001839
 Connectivity of HF determinant is:       141374
Memory allocated for a maximum particle number per node of:        4375000
 Determinant related persistent storage requires:      66.757202 Mb / processor
Spawning vectors allowing for a total of      4125000 particles to be spawned in any one iteration per core.
Storing walkers in hash-table. Algorithm is now formally linear scaling with walker number
Length of hash-table:          875000
Length of hash-table as a fraction of targetwalkers:              0.70000
Reference processor is:      836
Initial reference is: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 
 ========== Reading in from HDF5 popsfile ==========
 File name: popsfile.h5
 Previous calculation
 Date: 2019-11-20 16:34:33
 Sequence no.:           9
 VCS ver: f9a40b44450aad0c484ba39a6ab002f1e6766cb1
 Build config: cmake-Intel-par-CLUSTER
 Build date: Nov 18 2019
 Build time: 10:43:46
 
 Reading in             1506600264  determinants
 Reading in                1177032  determinants on this process ...
 ... done
 
 Completed iterations:      2226990
 Resuming calculation after    312.926725115041       a.u.
 Initial shift:   -1.83218253764926     
 read-in tau optimization data: 
 time-step:   3.605691073338090E-004
 pSingles:   0.159971995253877     
 pDoubles:   0.840028004746123     
 pParallel:   0.201176865216000     
 continuing tau-search!
 Initial memory (without excitgens + temp arrays) consists of :     481.605530 Mb/Processor
 Only one array of memory to store main particle list allocated...
 Initial memory allocation sucessful...
 =============================================
 Allocating PCHB excitation generator objects
 Generating samplers for PCHB excitation generator
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Finished excitation generator initialization
 Excitation generator requires  0.574091702699661      GB of memory
 Using initial time-step:   3.605691073338090E-004

============ Semi-stochastic initialisation ============
Generating the deterministic space...
 ... approximately using the factor of    10
Total size of deterministic space:    50000
Size of deterministic space on this processor:       45
Generating the Hamiltonian in the deterministic space...
Time to create auxiliary arrays:    0.586
Time to sort auxiliary arrays:    0.027
Arrays for Hamiltonian successfully allocated...
Time to create the Hamiltonian:    0.011
total_time:    0.623
Semi-stochastic initialisation complete.
Time (seconds) taken for semi-stochastic initialisation:   22.256


=========== Trial wavefunction initialisation ==========
Generating the trial space...
  Initialising wavefunctions by the Lanczos algorithm
  Aborting Lanczos and initialising trial states with direct diagonalisation
  MAXIMUM WIDTH OF HAMIL :           36
  TOTAL NUMBER OF NON-ZERO ELEMENTS :         2002
Size of trial space on this processor:        0
Total size of the trial space:      200
Calculating the number of states in the connected space...
Attempting to allocate con_space. Size =        5.357 Mb
States found on this processor, including repeats:   140426
Generating and storing the connected space...
Removing repeated states and sorting by processor...
Performing MPI communication of connected states...
Attempting to allocate temp_space. Size =        0.774 Mb
Attempting to allocate con_space. Size =        0.774 Mb
Total size of connected space:   24168863
Size of connected space on this processor:      19018
Generating the vector \sum_j H_{ij} \psi^T_j...
Energy eigenvalue(s) of the trial space:  -2099.17812844     
Trial wavefunction initialisation complete.
Total time (seconds) taken for trial wavefunction initialisation:    1.296

 
        Step    Shift           WalkerCng       GrowRate        TotWalkers      Annihil         NoDied          NoBorn          Proj.E          Av.Shift        Proj.E.Cyc    Trial.E.Cyc       NoatHF          NoatDoubs       AccRat        UniqueDets    NumDetsSpawned   IterTime
     2226990   -1.832183        0.000000        0.000000       0.1636149E+10    0.000000        0.000000        0.000000       -1.392569        0.000000        0.000000        0.0000000000        64756.44        0.000000        0.000000      1501063457           0   0.0000    
 Updating time-step. New time-step =   3.672819521666241E-004
 Updating singles/doubles bias. pSingles =   0.165588647388991      , pDoubles =
    0.834411352611009     
     2227000   -1.850305        2404053.        1.000666       0.1638554E+10   0.2680368E+08   0.5866193E+08   0.2088210E+10   -1.392569        0.000000       -1.396838       -2099.9025065        64669.04        2988460.       0.1226379      1502926759   478941293   2.6545    
     2227010   -1.889964        2412879.        1.001458       0.1640966E+10   0.2727750E+08   0.5997989E+08   0.2129654E+10   -1.392569        0.000000       -1.396856       -2099.9024832        64560.57        2983656.       0.1251422      1504808132   477680327   2.6449    
     2227020   -1.928985        2257163.        1.001434       0.1643224E+10   0.2724000E+08   0.6033477E+08   0.2133002E+10   -1.392570        0.000000       -1.396927       -2099.9025096        64440.96        2978292.       0.1250640      1506652372   478394729   2.6439    
     2227030   -1.965028        2065990.        1.001325       0.1645290E+10   0.2722516E+08   0.6067995E+08   0.2136150E+10   -1.392570        0.000000       -1.396994       -2099.9024692        64316.39        2972114.       0.1249718      1508418778   479012268   2.6574    
     2227040   -1.997716        1862494.        1.001201       0.1647152E+10   0.2719465E+08   0.6099983E+08   0.2139002E+10   -1.392570        0.000000       -1.397001       -2099.9024706        64180.26        2966131.       0.1251467      1510070436   479592873   2.6337    
     2227050   -2.027036        1653276.        1.001077       0.1648805E+10   0.2718511E+08   0.6129168E+08   0.2141639E+10   -1.392570        0.000000       -1.397049       -2099.9024633        64038.21        2959776.       0.1251458      1511579260   480135311   2.6550    
     2227060   -2.052644        1431139.        1.000941       0.1650236E+10   0.2713853E+08   0.6155454E+08   0.2143928E+10   -1.392570        0.000000       -1.396951       -2099.9024576        63891.09        2953060.       0.1252464      1512934204   480608162   2.6585    
     2227070   -2.074671        1210198.        1.000809       0.1651447E+10   0.2709728E+08   0.6178611E+08   0.2145873E+10   -1.392570        0.000000       -1.396975       -2099.9025059        63737.41        2946037.       0.1252082      1514125179   481030190   2.6573    
     2227080   -2.093126        1009353.        1.000678       0.1652456E+10   0.2706179E+08   0.6198711E+08   0.2147526E+10   -1.392570        0.000000       -1.396991       -2099.9025041        63578.52        2939146.       0.1252230      1515165694   481346846   2.6574    
     2227090   -2.108351        810590.8        1.000559       0.1653267E+10   0.2702708E+08   0.6215805E+08   0.2148875E+10   -1.392570        0.000000       -1.397035       -2099.9025499        63416.62        2931678.       0.1250672      1516055635   481627068   2.6828    
Total iteration number limit reached. Finishing FCIQMC loop...
 - - - - - - - - - - - - - - - - - - - - - - - -
 Total loop-time:    265.462245941162     
 Time lost due to load imbalance:    7.91567207032749     
 - - - - - - - - - - - - - - - - - - - - - - - -
 
Current reference: 
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 Number of superinitiators           1
 
Input DEFINEDET line (includes frozen orbs):
definedet    1-28
 
Most occupied         15 determinants as excitations from reference: 
 
 Excitation   ExcitLevel   Seniority    Walkers    Amplitude    Init?   Proc  Spin-Coup?
11111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    0    0    63401.06      0.59010  Y    836
11111111111111111111111111000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -20760.77      0.19323  Y    388
11111111111111111111001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -20757.87      0.19320  Y    611
11111111111111111111101111011000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    14814.29      0.09750  Y    810  *
11111111111111111111011111101000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4   -13562.45      0.08926  Y   1274  *
11111111111111111100111111110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9756.115      0.09080  Y    378
11111111111111111111001111001100000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    4    0    9747.509      0.09072  Y    790
11111111111111111111111100110000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9139.053      0.08506  Y    907
11111111111111111111110011110000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9128.748      0.08497  Y    520
11111111111111111101101111111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4   -8857.840      0.05830  Y   1149  *
11111111111111111110111111010010000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8829.874      0.05811  Y    516  *
11111111111111111101111011110010000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8134.737      0.05354  Y    786  *
11111111111111111101111110110010000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8099.455      0.05331  Y    449  *
11111111111111111110011111111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    7957.768      0.05237  Y     56  *
11111111111111111111111101100000000010010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    7946.016      0.05230  Y    730  *
 * = Spin-coupled function implicitly has time-reversed determinant with same weight.
 

 Load balancing information based on the last iteration:
 Mean number of determinants/process 1189015.2359374999
 Min number of determinants/process            1185714
 Max number of determinants/process            1192462


Calculating approximate errorbar for energy estimates...

Attempting automatic reblocking analysis on data from iteration:            0
Reading back in FCIMCStats datafile...
Number of comment lines found in file:            9
Number of data points found in file:           30
Number of useable data points:           30
Relaxation time for projected energy estimated to be        0 update cycles.
Relaxation time for shift estimated to be        0 update cycles.
WARNING: Error increases monotonically on the blocking graph for *denominator of projected energy*
         whilst performing Flyvbjerg and Petersen blocking analysis.
         Inspect BLOCKING files carefully. Manual reblocking may be necessary.
Number of blocks assumed for calculation of error in projected energy denominator:      15
WARNING: Error increases monotonically on the blocking graph for *numerator of projected energy*
         whilst performing Flyvbjerg and Petersen blocking analysis.
         Inspect BLOCKING files carefully. Manual reblocking may be necessary.
Number of blocks assumed for calculation of error in projected energy numerator:      15
WARNING: Error increases monotonically on the blocking graph for *shift*
         whilst performing Flyvbjerg and Petersen blocking analysis.
         Inspect BLOCKING files carefully. Manual reblocking may be necessary.
Number of blocks assumed for calculation of error in shift:      15
ProjE_denominator:      64322.7110729867 +/-        158.75349     Relative error:       0.2468078326E-02
ProjE_numerator:       -89847.5563354867 +/-        221.66137     Relative error:       0.2467082875E-02
 Current reference energy                           -2098.505578655801
 Projected correlation energy                          -1.396824773656
 Estimated error in Projected correlation energy        0.001258941438
 Shift correlation energy                              -1.663955900000
 Estimated error in shift correlation energy            0.073126478479

 Projected and shift energy estimates do not agree to within approximate errorbars: EDiff =      0.26713113

 Total projected energy       -2099.90240343 +/-    0.125894E-02
 Total shift energy           -2100.16953456 +/-    0.731265E-01


 
 ================================================================
 Memory usage
 Maximum memory defined is (MB) :   99999.0
 Maximum memory used is    (MB) :     654.9
 
 Large memory allocations:
 
 Name              Allocated in       Deallocated in         Size
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 WalkVecDets       InitFCIMCPar       DeallocFciMCMemPar  166.9MB
 arr               InitFCIMCPar       DeallocFciMCMemPar  157.4MB
 arr               InitFCIMCPar       DeallocFciMCMemPar  157.4MB
 arr               init_global_det_datclean_global_det_da  66.8MB
 trial_space       init_trial_wf      create_trial_hashta  38.1MB
 current_trial_ampsinit_trial_wf      end_trial_wf         33.4MB
 UMat              IntInit            IntCleanup           32.7MB
 temp_ilut         read_walkers       read_walkers         26.9MB
 con_space         init_trial_wf      init_trial_wf         5.4MB
 temp_list         sort_space_by_proc sort_space_by_proc    5.3MB
 ================================================================

 ================================================================
 Timing report.

 Timing of most expensive procedures.
 Procedure                                 Calls       total time
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 WalkerTime                                 100    172.60
 DeathTime                                  100     35.31
 AnnMainTime                                100     23.03
 SemiStochInitTime                            1     22.26
 NECICUBE                                     1     14.82
 Compress Sort interface                    100     14.19
 CommsTime                                  100     11.17
 SortTime                                   100      6.00
 POPS-read                                    1      5.15
 AnnihilTime                                100      2.27
 TrialInitTime                                1      1.30
 Compression interface                      100      1.06
                                              1      0.59
 NECI_RGS                                    65      0.15
 SemiStochCommsTime                         100      0.14
 SysInit                                      1      0.11
 SyncTime                                   206      0.09
 JACOBI                                       8      0.05
                                              1      0.03
 StatsCommsTime                              10      0.02
 DETHAM                                       2      0.01
                                              1      0.01
 SemiStochMultiplyTime                      100      0.01
 MY_HPSI                                     65      0.00
 FRSBLK                                       1      0.00
 NECI_OVLAP                                  65      0.00
 NECI_MGS                                    65      0.00
 KRYREF                                       8      0.00
 NECI_RSDBLK                                104      0.00
 NECI_ROTATE                                 18      0.00
 NECI_PRPKRV                                  8      0.00
 MY_GSORTHO                                   8      0.00
 POPS-process                                 1      0.00
                                              1      0.00
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 Total                                 310.34

 Global wall clock time        310.46
 ================================================================
 Calculation ended 19/12/2019 at 12:30:11
 ================================================================
                                  
================================= 
Global information about the job: 
================================= 
  
Job owner: kguther(31129)
Job name:  lb_test
Node list: co[3128,3151-3153,3157-3166,3169,3171,3173,3180-3182,3185-3186,3189-3190,3195,3202,3205,3207,3209,3211,3216-3217]
Job start: Thu Dec 19 12:24:56 CET 2019
Job end:   Thu Dec 19 12:30:15 CET 2019
Work dir:  /cobra/ptmp/kguther/benchmarks/n0032/./
Command:   /cobra/ptmp/kguther/benchmarks/n0032/lb_test.submit
  
  
  
================================================================================ 
Information on jobsteps (Note: MaxRSS is per task, cf. "man sacct"): 
================================================================================ 
  
       JobID    JobName NNodes NTasks  NCPUS     MaxRSS    Elapsed ExitCode 
------------ ---------- ------ ------ ------ ---------- ---------- -------- 
2082377         lb_test     32          2560              00:05:19      0:0 
2082377.0          neci     32   1280   1280   1295875K   00:05:16      0:0 
  
Maximum memory per node: 51.835 GB
CPU utilization: 97.2 %
     


==> anc/output_file_load_imbalance_n0064.txt <==
 Number of processors:         2560
 Processor            1 /        2560  as head node.
 Sum:      3278080
 Memory Manager initialised with  99999.0 MB

 ================================================================
 Compiled on Nov 18 2019 at 10:43:35
 Compiled using configuration:
     cmake-Intel-par-CLUSTER
 VCS BASE repository version:
     f9a40b44450aad0c484ba39a6ab002f1e6766cb1
 Working directory: 
     /cobra/ptmp/kguther/benchmarks/n0064
 Running on: co3079
 Started running on 19/12/2019 at 12:19:41
 ================================================================

 Processing arguments
 cr2.inp                                                                        
                                                                                
                                                                                
                   
 Reading from file: cr2.inp
 Using the default set of defaults.

****************************************************************

TITLE

SYSTEM READ NOORDER
ELECTRONS  28
NOBRILLOUINTHEOREM
MOLPROMIMIC
nonuniformrandexcits pchb
HPHF 0
ENDSYS

CALC
METHODS
METHOD VERTEX FCIMC
ENDMETHODS
SEED        -7
TOTALWALKERS        1.6e9
NMCYC               100
STARTSINGLEPART            1
READPOPS
READPOPS-CHANGEREF
LOAD-BALANCE-BLOCKS
semi-stochastic
pops-core-approx 50000
trial-wavefunction
pops-trial 200
TIME            100
DIAGSHIFT      -0.05
SHIFTDAMP       0.1
STEPSSHIFT      10
JUMP-SHIFT
PROJE-CHANGEREF 1.2
DefineDet       1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28
MEMORYFACPART          3.5
MEMORYFACSPAWN         3.3
TRUNCINITIATOR
ADDTOINITIATOR        3
AVGROWTHRATE
AllRealCoeff
RealSpawnCutoff     0.1
ENDCALC

LOGGING
HDF5-POPS
popsfile -1
TIMING PRINT 100
ENDLOG
END

****************************************************************

 Allocating each processor as a separate node.
 I am the node root for node            0
======== SYSTEM ==========
  NUMBER OF ELECTRONS :    28
  No restriction on the spin state of the system, TSPN :  F
  GLOBAL MS :            0
  *** GENERIC SYSTEM ***  
  NUMBER OF SPIN ORBITALS IN BASIS :   152
*** CREATING BASIS FNs FROM FCIDUMP ***
  Maximum number of symmetries:   8
  Generating abelian symmetry table with  3 generators
  Number of symmetry classes: 8
*** READING PRIMITIVE INTEGRALS FROM FCIDUMP ***
 UMatSize:                4282201
Memory required for integral storage:      32.67060089     Mb/Shared Memory
Two-electron integrals with a magnitude over    0.1000000E-07 are screened
Ignoring integral (chem. notation) (  34  17|  59  35):   7.074000000000000E-009
Ignoring integral (chem. notation) (  34  31|  66  17):   5.404000000000000E-009
Ignoring integral (chem. notation) (  35  25|  62  59):   9.177000000000000E-009
Ignoring integral (chem. notation) (  39  17|  42   5):  -3.828000000000000E-009
Ignoring integral (chem. notation) (  39  32|  75  15):   8.884000000000000E-009
Ignoring integral (chem. notation) (  42   5|  39  17):  -3.828000000000000E-009
Ignoring integral (chem. notation) (  44   3|  58  20):  -1.322000000000000E-009
Ignoring integral (chem. notation) (  46  22|  65   8):  -5.112000000000000E-009
Ignoring integral (chem. notation) (  46  15|  66  41):   5.149000000000000E-009
Ignoring integral (chem. notation) (  47  11|  67  60):  -3.604000000000000E-009
Ignoring integral (chem. notation) (  48  15|  60  43):   7.326000000000000E-009
Ignoring integral (chem. notation) (  49  11|  58  21):  -4.840000000000000E-009
Ignoring integral (chem. notation) (  55  29|  64   3):  -8.712000000000001E-009
Ignoring integral (chem. notation) (  58  20|  44   3):  -1.322000000000000E-009
Ignoring integral (chem. notation) (  58  21|  49  11):  -4.840000000000000E-009
Ignoring integral (chem. notation) (  59  35|  34  17):   7.074000000000000E-009
Ignoring integral (chem. notation) (  60  43|  48  15):   7.326000000000000E-009
Ignoring integral (chem. notation) (  61  28|  72  14):   3.309000000000000E-009
Ignoring integral (chem. notation) (  62  59|  35  25):   9.177000000000000E-009
Ignoring integral (chem. notation) (  64   3|  55  29):  -8.712000000000001E-009
Ignoring integral (chem. notation) (  65   8|  46  22):  -5.112000000000000E-009
Ignoring integral (chem. notation) (  65   8|  74  50):   2.729000000000000E-009
Ignoring integral (chem. notation) (  65   4|  76  11):  -1.636000000000000E-009
Ignoring integral (chem. notation) (  66  17|  34  31):   5.404000000000000E-009
Ignoring integral (chem. notation) (  66  41|  46  15):   5.149000000000000E-009
Ignoring integral (chem. notation) (  66  45|  74  28):   9.015000000000000E-009
Ignoring integral (chem. notation) (  66  30|  75  42):   9.192000000000001E-009
Ignoring integral (chem. notation) (  66  40|  76  22):  -8.760000000000000E-009
Ignoring integral (chem. notation) (  67  60|  47  11):  -3.604000000000000E-009
Ignoring integral (chem. notation) (  67  18|  76  15):  -1.972000000000000E-009
Ignoring integral (chem. notation) (  72  14|  61  28):   3.309000000000000E-009
Ignoring integral (chem. notation) (  72  12|  74  11):  -8.005000000000000E-009
Ignoring integral (chem. notation) (  74  50|  65   8):   2.729000000000000E-009
Ignoring integral (chem. notation) (  74  28|  66  45):   9.015000000000000E-009
Ignoring integral (chem. notation) (  74  11|  72  12):  -8.005000000000000E-009
Ignoring integral (chem. notation) (  75  15|  39  32):   8.884000000000000E-009
Ignoring integral (chem. notation) (  75  42|  66  30):   9.192000000000001E-009
Ignoring integral (chem. notation) (  76  11|  65   4):  -1.636000000000000E-009
Ignoring integral (chem. notation) (  76  22|  66  40):  -8.760000000000000E-009
Ignoring integral (chem. notation) (  76  15|  67  18):  -1.972000000000000E-009
 Number of removed two-index integrals:                     40
 Number of non-zero integrals:                1097700
 ECORE=  -1864.72159929965     
 Setting normal GetUMatEl routine
 Defining FDet according to input
 Fermi det (D0):(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 Symmetry:  ( 0, 0, 0) 0
NECI called from MOLPRO, so assuming orbitals ordered by occupation number.
 N_alpha:14 ; N_beta:14 ; LMS: 0 ; NEl:28
Calculating orbital energies...
Reordering basis by orbital energies...
 
Ordering Basis (Closed):    0   0   0   0   0   0   0   0
Ordering Basis (Open  ):    0   0   0   0   0   0   0   0
      1      1      0      0      0     -1 ( 0, 0, 0) 0   0       -3.552253606       -3.552253606 #
      2      2      0      0      0      1 ( 0, 0, 0) 0   0       -3.552253606       -3.552253606 #
      3      9      0      0      0     -1 ( 0, 0, 4) 4   0       -3.478647082       -3.478647082 #
      4     10      0      0      0      1 ( 0, 0, 4) 4   0       -3.478647082       -3.478647082 #
      5      3      0      0      0     -1 ( 0, 0, 0) 0   0       -2.366704242       -2.366704242 #
      6      4      0      0      0      1 ( 0, 0, 0) 0   0       -2.366704242       -2.366704242 #
      7      5      0      0      0     -1 ( 0, 0, 1) 1   0       -2.249076855       -2.249076855 #
      8      6      0      0      0      1 ( 0, 0, 1) 1   0       -2.249076855       -2.249076855 #
      9      7      0      0      0     -1 ( 0, 0, 2) 2   0       -2.249059994       -2.249059994 #
     10      8      0      0      0      1 ( 0, 0, 2) 2   0       -2.249059994       -2.249059994 #
     11     13      0      0      0     -1 ( 0, 0, 5) 5   0       -2.195037868       -2.195037868 #
     12     14      0      0      0      1 ( 0, 0, 5) 5   0       -2.195037868       -2.195037868 #
     13     15      0      0      0     -1 ( 0, 0, 6) 6   0       -2.195013155       -2.195013155 #
     14     16      0      0      0      1 ( 0, 0, 6) 6   0       -2.195013155       -2.195013155 #
     15     11      0      0      0     -1 ( 0, 0, 4) 4   0       -2.129319795       -2.129319795 #
     16     12      0      0      0      1 ( 0, 0, 4) 4   0       -2.129319795       -2.129319795 #
     17     23      0      0      0     -1 ( 0, 0, 1) 1   0       -0.355207699       -0.355207699 #
     18     24      0      0      0      1 ( 0, 0, 1) 1   0       -0.355207699       -0.355207699 #
     19     25      0      0      0     -1 ( 0, 0, 2) 2   0       -0.355203445       -0.355203445 #
     20     26      0      0      0      1 ( 0, 0, 2) 2   0       -0.355203445       -0.355203445 #
     21     19      0      0      0     -1 ( 0, 0, 0) 0   0       -0.339185512       -0.339185512 #
     22     20      0      0      0      1 ( 0, 0, 0) 0   0       -0.339185512       -0.339185512 #
     23     27      0      0      0     -1 ( 0, 0, 3) 3   0       -0.243977638       -0.243977638 #
     24     28      0      0      0      1 ( 0, 0, 3) 3   0       -0.243977638       -0.243977638 #
     25     21      0      0      0     -1 ( 0, 0, 0) 0   0       -0.243865970       -0.243865970 #
     26     22      0      0      0      1 ( 0, 0, 0) 0   0       -0.243865970       -0.243865970 #
     27     17      0      0      0     -1 ( 0, 0, 0) 0   0       -0.226062171       -0.226062171 #
     28     18      0      0      0      1 ( 0, 0, 0) 0   0       -0.226062171       -0.226062171 #
     29     33      0      0      0     -1 ( 0, 0, 4) 4   0        0.097563568        0.097563568
     30     34      0      0      0      1 ( 0, 0, 4) 4   0        0.097563568        0.097563568
     31     39      0      0      0     -1 ( 0, 0, 7) 7   0        0.142588322        0.142588322
     32     40      0      0      0      1 ( 0, 0, 7) 7   0        0.142588322        0.142588322
     33     29      0      0      0     -1 ( 0, 0, 4) 4   0        0.142846740        0.142846740
     34     30      0      0      0      1 ( 0, 0, 4) 4   0        0.142846740        0.142846740
     35    145      0      0      0     -1 ( 0, 0, 6) 6   0        0.176767913        0.176767913
     36    146      0      0      0      1 ( 0, 0, 6) 6   0        0.176767913        0.176767913
     37    117      0      0      0     -1 ( 0, 0, 4) 4   0        0.177263882        0.177263882
     38    118      0      0      0      1 ( 0, 0, 4) 4   0        0.177263882        0.177263882
     39     77      0      0      0     -1 ( 0, 0, 2) 2   0        0.178197537        0.178197537
     40     78      0      0      0      1 ( 0, 0, 2) 2   0        0.178197537        0.178197537
     41     63      0      0      0     -1 ( 0, 0, 1) 1   0        0.179878409        0.179878409
     42     64      0      0      0      1 ( 0, 0, 1) 1   0        0.179878409        0.179878409
     43    131      0      0      0     -1 ( 0, 0, 5) 5   0        0.191307407        0.191307407
     44    132      0      0      0      1 ( 0, 0, 5) 5   0        0.191307407        0.191307407
     45     35      0      0      0     -1 ( 0, 0, 5) 5   0        0.258231026        0.258231026
     46     36      0      0      0      1 ( 0, 0, 5) 5   0        0.258231026        0.258231026
     47     37      0      0      0     -1 ( 0, 0, 6) 6   0        0.258132154        0.258132154
     48     38      0      0      0      1 ( 0, 0, 6) 6   0        0.258132154        0.258132154
     49     31      0      0      0     -1 ( 0, 0, 4) 4   0        0.261716848        0.261716848
     50     32      0      0      0      1 ( 0, 0, 4) 4   0        0.261716848        0.261716848
     51     41      0      0      0     -1 ( 0, 0, 0) 0   0        0.329100162        0.329100162
     52     42      0      0      0      1 ( 0, 0, 0) 0   0        0.329100162        0.329100162
     53     59      0      0      0     -1 ( 0, 0, 0) 0   0        0.339176741        0.339176741
     54     60      0      0      0      1 ( 0, 0, 0) 0   0        0.339176741        0.339176741
     55     89      0      0      0     -1 ( 0, 0, 2) 2   0        0.367794630        0.367794630
     56     90      0      0      0      1 ( 0, 0, 2) 2   0        0.367794630        0.367794630
     57     75      0      0      0     -1 ( 0, 0, 1) 1   0        0.376299565        0.376299565
     58     76      0      0      0      1 ( 0, 0, 1) 1   0        0.376299565        0.376299565
     59    151      0      0      0     -1 ( 0, 0, 7) 7   0        0.537584302        0.537584302
     60    152      0      0      0      1 ( 0, 0, 7) 7   0        0.537584302        0.537584302
     61     61      0      0      0     -1 ( 0, 0, 0) 0   0        0.588374714        0.588374714
     62     62      0      0      0      1 ( 0, 0, 0) 0   0        0.588374714        0.588374714
     63     73      0      0      0     -1 ( 0, 0, 1) 1   0        0.588796624        0.588796624
     64     74      0      0      0      1 ( 0, 0, 1) 1   0        0.588796624        0.588796624
     65    119      0      0      0     -1 ( 0, 0, 5) 5   0        0.608825472        0.608825472
     66    120      0      0      0      1 ( 0, 0, 5) 5   0        0.608825472        0.608825472
     67    133      0      0      0     -1 ( 0, 0, 6) 6   0        0.610230394        0.610230394
     68    134      0      0      0      1 ( 0, 0, 6) 6   0        0.610230394        0.610230394
     69     87      0      0      0     -1 ( 0, 0, 2) 2   0        0.613912503        0.613912503
     70     88      0      0      0      1 ( 0, 0, 2) 2   0        0.613912503        0.613912503
     71     85      0      0      0     -1 ( 0, 0, 2) 2   0        0.663764074        0.663764074
     72     86      0      0      0      1 ( 0, 0, 2) 2   0        0.663764074        0.663764074
     73     71      0      0      0     -1 ( 0, 0, 1) 1   0        0.698408020        0.698408020
     74     72      0      0      0      1 ( 0, 0, 1) 1   0        0.698408020        0.698408020
     75     57      0      0      0     -1 ( 0, 0, 0) 0   0        0.768027543        0.768027543
     76     58      0      0      0      1 ( 0, 0, 0) 0   0        0.768027543        0.768027543
     77     91      0      0      0     -1 ( 0, 0, 3) 3   0        0.827922688        0.827922688
     78     92      0      0      0      1 ( 0, 0, 3) 3   0        0.827922688        0.827922688
     79     43      0      0      0     -1 ( 0, 0, 0) 0   0        0.831182014        0.831182014
     80     44      0      0      0      1 ( 0, 0, 0) 0   0        0.831182014        0.831182014
     81     55      0      0      0     -1 ( 0, 0, 0) 0   0        0.849789490        0.849789490
     82     56      0      0      0      1 ( 0, 0, 0) 0   0        0.849789490        0.849789490
     83     95      0      0      0     -1 ( 0, 0, 3) 3   0        0.849815165        0.849815165
     84     96      0      0      0      1 ( 0, 0, 3) 3   0        0.849815165        0.849815165
     85    141      0      0      0     -1 ( 0, 0, 6) 6   0        0.855532434        0.855532434
     86    142      0      0      0      1 ( 0, 0, 6) 6   0        0.855532434        0.855532434
     87    127      0      0      0     -1 ( 0, 0, 5) 5   0        0.871330674        0.871330674
     88    128      0      0      0      1 ( 0, 0, 5) 5   0        0.871330674        0.871330674
     89    107      0      0      0     -1 ( 0, 0, 4) 4   0        0.990711982        0.990711982
     90    108      0      0      0      1 ( 0, 0, 4) 4   0        0.990711982        0.990711982
     91     45      0      0      0     -1 ( 0, 0, 0) 0   0        1.073031108        1.073031108
     92     46      0      0      0      1 ( 0, 0, 0) 0   0        1.073031108        1.073031108
     93     97      0      0      0     -1 ( 0, 0, 4) 4   0        1.103980033        1.103980033
     94     98      0      0      0      1 ( 0, 0, 4) 4   0        1.103980033        1.103980033
     95     53      0      0      0     -1 ( 0, 0, 0) 0   0        1.150137252        1.150137252
     96     54      0      0      0      1 ( 0, 0, 0) 0   0        1.150137252        1.150137252
     97     79      0      0      0     -1 ( 0, 0, 2) 2   0        1.152889696        1.152889696
     98     80      0      0      0      1 ( 0, 0, 2) 2   0        1.152889696        1.152889696
     99     65      0      0      0     -1 ( 0, 0, 1) 1   0        1.155042993        1.155042993
    100     66      0      0      0      1 ( 0, 0, 1) 1   0        1.155042993        1.155042993
    101    115      0      0      0     -1 ( 0, 0, 4) 4   0        1.160903661        1.160903661
    102    116      0      0      0      1 ( 0, 0, 4) 4   0        1.160903661        1.160903661
    103    111      0      0      0     -1 ( 0, 0, 4) 4   0        1.163845700        1.163845700
    104    112      0      0      0      1 ( 0, 0, 4) 4   0        1.163845700        1.163845700
    105     51      0      0      0     -1 ( 0, 0, 0) 0   0        1.170098759        1.170098759
    106     52      0      0      0      1 ( 0, 0, 0) 0   0        1.170098759        1.170098759
    107    129      0      0      0     -1 ( 0, 0, 5) 5   0        1.206804649        1.206804649
    108    130      0      0      0      1 ( 0, 0, 5) 5   0        1.206804649        1.206804649
    109    143      0      0      0     -1 ( 0, 0, 6) 6   0        1.230040399        1.230040399
    110    144      0      0      0      1 ( 0, 0, 6) 6   0        1.230040399        1.230040399
    111     99      0      0      0     -1 ( 0, 0, 4) 4   0        1.275214036        1.275214036
    112    100      0      0      0      1 ( 0, 0, 4) 4   0        1.275214036        1.275214036
    113    147      0      0      0     -1 ( 0, 0, 7) 7   0        1.280350585        1.280350585
    114    148      0      0      0      1 ( 0, 0, 7) 7   0        1.280350585        1.280350585
    115    101      0      0      0     -1 ( 0, 0, 4) 4   0        1.632690448        1.632690448
    116    102      0      0      0      1 ( 0, 0, 4) 4   0        1.632690448        1.632690448
    117     67      0      0      0     -1 ( 0, 0, 1) 1   0        2.026313013        2.026313013
    118     68      0      0      0      1 ( 0, 0, 1) 1   0        2.026313013        2.026313013
    119     93      0      0      0     -1 ( 0, 0, 3) 3   0        2.036441539        2.036441539
    120     94      0      0      0      1 ( 0, 0, 3) 3   0        2.036441539        2.036441539
    121     47      0      0      0     -1 ( 0, 0, 0) 0   0        2.040698231        2.040698231
    122     48      0      0      0      1 ( 0, 0, 0) 0   0        2.040698231        2.040698231
    123     81      0      0      0     -1 ( 0, 0, 2) 2   0        2.047466154        2.047466154
    124     82      0      0      0      1 ( 0, 0, 2) 2   0        2.047466154        2.047466154
    125     69      0      0      0     -1 ( 0, 0, 1) 1   0        2.311427984        2.311427984
    126     70      0      0      0      1 ( 0, 0, 1) 1   0        2.311427984        2.311427984
    127     83      0      0      0     -1 ( 0, 0, 2) 2   0        2.312096032        2.312096032
    128     84      0      0      0      1 ( 0, 0, 2) 2   0        2.312096032        2.312096032
    129    135      0      0      0     -1 ( 0, 0, 6) 6   0        2.325594488        2.325594488
    130    136      0      0      0      1 ( 0, 0, 6) 6   0        2.325594488        2.325594488
    131    121      0      0      0     -1 ( 0, 0, 5) 5   0        2.345869993        2.345869993
    132    122      0      0      0      1 ( 0, 0, 5) 5   0        2.345869993        2.345869993
    133    123      0      0      0     -1 ( 0, 0, 5) 5   0        2.424818216        2.424818216
    134    124      0      0      0      1 ( 0, 0, 5) 5   0        2.424818216        2.424818216
    135    137      0      0      0     -1 ( 0, 0, 6) 6   0        2.432985633        2.432985633
    136    138      0      0      0      1 ( 0, 0, 6) 6   0        2.432985633        2.432985633
    137     49      0      0      0     -1 ( 0, 0, 0) 0   0        2.600772718        2.600772718
    138     50      0      0      0      1 ( 0, 0, 0) 0   0        2.600772718        2.600772718
    139    103      0      0      0     -1 ( 0, 0, 4) 4   0        2.786304614        2.786304614
    140    104      0      0      0      1 ( 0, 0, 4) 4   0        2.786304614        2.786304614
    141    109      0      0      0     -1 ( 0, 0, 4) 4   0        2.842560466        2.842560466
    142    110      0      0      0      1 ( 0, 0, 4) 4   0        2.842560466        2.842560466
    143    105      0      0      0     -1 ( 0, 0, 4) 4   0        2.954051114        2.954051114
    144    106      0      0      0      1 ( 0, 0, 4) 4   0        2.954051114        2.954051114
    145    149      0      0      0     -1 ( 0, 0, 7) 7   0        2.963715025        2.963715025
    146    150      0      0      0      1 ( 0, 0, 7) 7   0        2.963715025        2.963715025
    147    125      0      0      0     -1 ( 0, 0, 5) 5   0        3.020854465        3.020854465
    148    126      0      0      0      1 ( 0, 0, 5) 5   0        3.020854465        3.020854465
    149    139      0      0      0     -1 ( 0, 0, 6) 6   0        3.038708566        3.038708566
    150    140      0      0      0      1 ( 0, 0, 6) 6   0        3.038708566        3.038708566
    151    113      0      0      0     -1 ( 0, 0, 4) 4   0        3.204791466        3.204791466
    152    114      0      0      0      1 ( 0, 0, 4) 4   0        3.204791466        3.204791466
 Fock operator energy:  -1909.07882936381     
 Setting normal GetUMatEl routine
 Number of simultaneous walker distributions:            1
 Number of sign components in bit representation of determinant:            1
Setting integer length of determinants as bit-strings to:      5
Setting integer bit-length of determinants as bit-strings to:     64
 SYMMETRY MULTIPLICATION TABLE
 No Symmetry table found.
          36  Symmetry PAIRS
           8  DISTINCT ORBITAL PAIR PRODUCT SYMS
 Symmetry and spin of orbitals correctly set up for excitation generators.
 Simply transferring this into a spin orbital representation.
 Not storing the H matrix.
 <D0|H|D0>=  -2098.50557865580     
 <D0|T|D0>=  -423.210728648138     
 FDet has    14 alpha electrons, and    14 beta electrons.
               91  alpha-alpha occupied electron pairs
               91  beta-beta occupied electron pairs
              196  alpha-beta occupied electron pairs
             1891 alpha-alpha (vacant) hole pairs
             1891 beta-beta (vacant) hole pairs
             3844 alpha-beta (vacant) hole pairs
 
 Performing Parallel FCIQMC....
 
 Generated reference determinants:
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28) E =  -2098.505578656
Symmetry of reference determinant is:          0
Symmetry of reference determinant from spin orbital symmetry info is:          0
*********** INITIATOR METHOD IN USE ***********
Starting with only the reference determinant in the fixed initiator space.
Value for seed is:            7
Running FCIQMC for    100.000 minutes OR             100 iterations.
Reference Energy set to:     -2098.5055786558
Highest energy determinant is (approximately):     -1983.56046569152    
Corresponding to a correlation energy of:      114.945112964276    
 Calculating approximate pDoubles for use with excitation generator by looking a excitations from reference.
 141114 double excitations, and     260 single excitations found from reference. This will be used to calculate pDoubles.
 pDoubles set to:       0.998161
 pSingles set to:       0.001839
 Connectivity of HF determinant is:       141374
Memory allocated for a maximum particle number per node of:        2187500
 Determinant related persistent storage requires:      33.378601 Mb / processor
Spawning vectors allowing for a total of      2062500 particles to be spawned in any one iteration per core.
Storing walkers in hash-table. Algorithm is now formally linear scaling with walker number
Length of hash-table:          437500
Length of hash-table as a fraction of targetwalkers:              0.70000
Reference processor is:      836
Initial reference is: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 
 ========== Reading in from HDF5 popsfile ==========
 File name: popsfile.h5
 Previous calculation
 Date: 2019-11-20 16:34:33
 Sequence no.:           9
 VCS ver: f9a40b44450aad0c484ba39a6ab002f1e6766cb1
 Build config: cmake-Intel-par-CLUSTER
 Build date: Nov 18 2019
 Build time: 10:43:46
 
 Reading in             1506600264  determinants
 Reading in                 588516  determinants on this process ...
 ... done
 
 Completed iterations:      2226990
 Resuming calculation after    312.926725115041       a.u.
 Initial shift:   -1.83218253764926     
 read-in tau optimization data: 
 time-step:   3.605691073338090E-004
 pSingles:   0.159971995253877     
 pDoubles:   0.840028004746123     
 pParallel:   0.201176865216000     
 continuing tau-search!
Moving load balancing block     83662 from processor    836 to   2129
Moving load balancing block     83609 from processor    836 to    784
Moving load balancing block     83679 from processor    836 to   1405
Moving load balancing block     83635 from processor    836 to   1510
Moving load balancing block     83601 from processor    836 to   2186
Moving load balancing block     83700 from processor    836 to    559
Moving load balancing block     61149 from processor    611 to    705
Moving load balancing block     83610 from processor    836 to   1190
Moving load balancing block     38811 from processor    388 to    608
Moving load balancing block     61197 from processor    611 to   2200
Moving load balancing block     83633 from processor    836 to   2216
Moving load balancing block     78616 from processor    786 to   2240
Moving load balancing block    209058 from processor   2090 to    914
Moving load balancing block     38850 from processor    388 to   1233
Moving load balancing block    127455 from processor   1274 to   2227
Moving load balancing block     79080 from processor    790 to   2535
Moving load balancing block    218777 from processor   2187 to   2338
Moving load balancing block    132318 from processor   1323 to   1277
Moving load balancing block    165819 from processor   1658 to   1990
Moving load balancing block    172927 from processor   1729 to   2230
Moving load balancing block    242989 from processor   2429 to   2199
 Initial memory (without excitgens + temp arrays) consists of :     240.802765 Mb/Processor
 Only one array of memory to store main particle list allocated...
 Initial memory allocation sucessful...
 =============================================
 Allocating PCHB excitation generator objects
 Generating samplers for PCHB excitation generator
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Finished excitation generator initialization
 Excitation generator requires  0.574091702699661      GB of memory
 Using initial time-step:   3.605691073338090E-004

============ Semi-stochastic initialisation ============
Generating the deterministic space...
 ... approximately using the factor of    10
Total size of deterministic space:    50000
Size of deterministic space on this processor:       26
Generating the Hamiltonian in the deterministic space...
Time to create auxiliary arrays:    0.595
Time to sort auxiliary arrays:    0.027
Arrays for Hamiltonian successfully allocated...
Time to create the Hamiltonian:    0.007
total_time:    0.629
Semi-stochastic initialisation complete.
Time (seconds) taken for semi-stochastic initialisation:   18.572


=========== Trial wavefunction initialisation ==========
Generating the trial space...
  Initialising wavefunctions by the Lanczos algorithm
  Aborting Lanczos and initialising trial states with direct diagonalisation
  MAXIMUM WIDTH OF HAMIL :           56
  TOTAL NUMBER OF NON-ZERO ELEMENTS :         2002
Size of trial space on this processor:        0
Total size of the trial space:      200
Calculating the number of states in the connected space...
Attempting to allocate con_space. Size =        5.357 Mb
States found on this processor, including repeats:   140426
Generating and storing the connected space...
Removing repeated states and sorting by processor...
Performing MPI communication of connected states...
Attempting to allocate temp_space. Size =        0.390 Mb
Attempting to allocate con_space. Size =        0.390 Mb
Total size of connected space:   24168863
Size of connected space on this processor:       9567
Generating the vector \sum_j H_{ij} \psi^T_j...
Energy eigenvalue(s) of the trial space:  -2099.17812844     
Trial wavefunction initialisation complete.
Total time (seconds) taken for trial wavefunction initialisation:    1.006

 
        Step    Shift           WalkerCng       GrowRate        TotWalkers      Annihil         NoDied          NoBorn          Proj.E          Av.Shift        Proj.E.Cyc    Trial.E.Cyc       NoatHF          NoatDoubs       AccRat        UniqueDets    NumDetsSpawned   IterTime
     2226990   -1.832183        0.000000        0.000000       0.1636149E+10    0.000000        0.000000        0.000000       -1.392569        0.000000        0.000000        0.0000000000        64756.44        0.000000        0.000000      1501182820           0   0.0000    
 Updating time-step. New time-step =   3.683200979694607E-004
 Updating singles/doubles bias. pSingles =   0.163230130618858      , pDoubles =
    0.836769869381142     
     2227000   -1.849744        2367640.        1.000647       0.1638517E+10   0.2680435E+08   0.5866072E+08   0.2088154E+10   -1.392569        0.000000       -1.396803       -2099.9025383        64668.28        2988404.       0.1227013      1502940082   478912458   1.5693    
     2227010   -1.889244        2402793.        1.001456       0.1640920E+10   0.2735284E+08   0.6014453E+08   0.2135528E+10   -1.392569        0.000000       -1.396712       -2099.9025180        64560.39        2983531.       0.1252686      1504811791   478871503   1.5903    
     2227020   -1.927965        2252191.        1.001427       0.1643172E+10   0.2733353E+08   0.6049898E+08   0.2138964E+10   -1.392570        0.000000       -1.396622       -2099.9025009        64445.39        2978279.       0.1253993      1506650446   479583491   1.5958    
     2227030   -1.963799        2051345.        1.001321       0.1645223E+10   0.2730201E+08   0.6084305E+08   0.2142097E+10   -1.392570        0.000000       -1.396604       -2099.9024747        64322.72        2972740.       0.1255211      1508395618   480206395   1.5961    
     2227040   -1.996220        1871889.        1.001195       0.1647095E+10   0.2727265E+08   0.6116195E+08   0.2145027E+10   -1.392570        0.000000       -1.396534       -2099.9024926        64190.33        2966700.       0.1255355      1510046087   480831002   1.6153    
     2227050   -2.025384        1645366.        1.001075       0.1648741E+10   0.2725006E+08   0.6145274E+08   0.2147588E+10   -1.392570        0.000000       -1.396550       -2099.9024772        64050.06        2960593.       0.1253832      1511542550   481342624   1.6051    
     2227060   -2.050993        1436811.        1.000944       0.1650178E+10   0.2721831E+08   0.6171534E+08   0.2149876E+10   -1.392570        0.000000       -1.396488       -2099.9024512        63904.45        2953727.       0.1254363      1512893746   481825368   1.6702    
     2227070   -2.073208        1227545.        1.000819       0.1651405E+10   0.2718547E+08   0.6194830E+08   0.2151842E+10   -1.392570        0.000000       -1.396559       -2099.9024429        63752.06        2946920.       0.1253057      1514100015   482222765   1.5982    
     2227080   -2.091821        1021637.        1.000686       0.1652427E+10   0.2713999E+08   0.6215163E+08   0.2153541E+10   -1.392570        0.000000       -1.396519       -2099.9024568        63591.44        2939554.       0.1255145      1515154233   482550503   1.6195    
     2227090   -2.107092        823047.1        1.000563       0.1653250E+10   0.2709753E+08   0.6232440E+08   0.2154949E+10   -1.392570        0.000000       -1.396645       -2099.9025060        63426.63        2932360.       0.1253136      1516050144   482856960   1.6169    
Total iteration number limit reached. Finishing FCIQMC loop...
 - - - - - - - - - - - - - - - - - - - - - - - -
 Total loop-time:    160.790859222412     
 Time lost due to load imbalance:    4.87280892362160     
 - - - - - - - - - - - - - - - - - - - - - - - -
 
Current reference: 
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 Number of superinitiators           1
 
Input DEFINEDET line (includes frozen orbs):
definedet    1-28
 
Most occupied         15 determinants as excitations from reference: 
 
 Excitation   ExcitLevel   Seniority    Walkers    Amplitude    Init?   Proc  Spin-Coup?
11111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    0    0    63410.02      0.59021  Y    836
11111111111111111111111111000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -20758.97      0.19322  Y    388
11111111111111111111001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -20734.58      0.19299  Y    611
11111111111111111111101111011000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    14822.62      0.09756  Y   2090  *
11111111111111111111011111101000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4   -13553.93      0.08921  Y   1274  *
11111111111111111100111111110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9754.077      0.09079  Y   1658
11111111111111111111001111001100000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    4    0    9751.405      0.09076  Y    790
11111111111111111111111100110000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9137.476      0.08505  Y   2187
11111111111111111111110011110000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9118.307      0.08487  Y   1800
11111111111111111101101111111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4   -8846.487      0.05822  Y   2429  *
11111111111111111110111111010010000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8814.325      0.05801  Y   1796  *
11111111111111111101111011110010000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8138.386      0.05356  Y    786  *
11111111111111111101111110110010000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8117.105      0.05342  Y   1729  *
11111111111111111110011111111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    7956.995      0.05237  Y   1336  *
11111111111111111111111101100000000010010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    7934.218      0.05222  Y    730  *
 * = Spin-coupled function implicitly has time-reversed determinant with same weight.
 

 Load balancing information based on the last iteration:
 Mean number of determinants/process  594547.2699218750
 Min number of determinants/process             585702
 Max number of determinants/process             600764


Calculating approximate errorbar for energy estimates...

Attempting automatic reblocking analysis on data from iteration:            0
Reading back in FCIMCStats datafile...
Number of comment lines found in file:            6
Number of data points found in file:           20
Number of useable data points:           20
Relaxation time for projected energy estimated to be        0 update cycles.
Relaxation time for shift estimated to be        0 update cycles.
WARNING: Error increases monotonically on the blocking graph for *denominator of projected energy*
         whilst performing Flyvbjerg and Petersen blocking analysis.
         Inspect BLOCKING files carefully. Manual reblocking may be necessary.
Number of blocks assumed for calculation of error in projected energy denominator:      10
WARNING: Error increases monotonically on the blocking graph for *numerator of projected energy*
         whilst performing Flyvbjerg and Petersen blocking analysis.
         Inspect BLOCKING files carefully. Manual reblocking may be necessary.
Number of blocks assumed for calculation of error in projected energy numerator:      10
WARNING: Error increases monotonically on the blocking graph for *shift*
         whilst performing Flyvbjerg and Petersen blocking analysis.
         Inspect BLOCKING files carefully. Manual reblocking may be necessary.
Number of blocks assumed for calculation of error in shift:      10
ProjE_denominator:      64081.4441982600 +/-        94.238823     Relative error:       0.1470610163E-02
ProjE_numerator:       -89495.3967465950 +/-        132.58069     Relative error:       0.1481424687E-02
 Current reference energy                           -2098.505578655801
 Projected correlation energy                          -1.396588323910
 Estimated error in Projected correlation energy        0.000922101070
 Shift correlation energy                              -1.553122200000
 Estimated error in shift correlation energy            0.149500929736

 Projected and shift energy estimates agree to within two sigma of largest error: EDiff =      0.15653388

 Total projected energy       -2099.90216698 +/-    0.922101E-03
 Total shift energy           -2100.05870086 +/-    0.149501    


 
 ================================================================
 Memory usage
 Maximum memory defined is (MB) :   99999.0
 Maximum memory used is    (MB) :     364.1
 
 Large memory allocations:
 
 Name              Allocated in       Deallocated in         Size
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 WalkVecDets       InitFCIMCPar       DeallocFciMCMemPar   83.4MB
 arr               InitFCIMCPar       DeallocFciMCMemPar   78.7MB
 arr               InitFCIMCPar       DeallocFciMCMemPar   78.7MB
 trial_space       init_trial_wf      create_trial_hashta  38.1MB
 arr               init_global_det_datclean_global_det_da  33.4MB
 UMat              IntInit            IntCleanup           32.7MB
 current_trial_ampsinit_trial_wf      end_trial_wf         16.7MB
 temp_ilut         read_walkers       read_walkers         13.5MB
 con_space         init_trial_wf      init_trial_wf         5.4MB
 temp_list         sort_space_by_proc sort_space_by_proc    5.3MB
 ================================================================

 ================================================================
 Timing report.

 Timing of most expensive procedures.
 Procedure                                 Calls       total time
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 WalkerTime                                 100     88.08
 AnnihilTime                                100     20.26
 SemiStochInitTime                            1     18.57
 DeathTime                                  100     17.71
 CommsTime                                  100     12.94
 AnnMainTime                                100     11.56
 NECICUBE                                     1      9.94
 SyncTime                                   227      7.70
 Compress Sort interface                    100      6.76
 POPS-read                                    1      4.80
 SortTime                                   100      3.02
 TrialInitTime                                1      1.01
                                              1      0.60
 Compression interface                      100      0.53
 SysInit                                      1      0.15
 SemiStochCommsTime                         100      0.08
 StatsCommsTime                              10      0.04
 NECI_RGS                                    65      0.04
                                              1      0.03
 DETHAM                                       2      0.01
                                              1      0.01
 SemiStochMultiplyTime                      100      0.01
 JACOBI                                       8      0.00
 MY_HPSI                                     65      0.00
 FRSBLK                                       1      0.00
 NECI_OVLAP                                  65      0.00
 NECI_MGS                                    65      0.00
 KRYREF                                       8      0.00
 NECI_RSDBLK                                104      0.00
 NECI_ROTATE                                 18      0.00
 NECI_PRPKRV                                  8      0.00
 MY_GSORTHO                                   8      0.00
 POPS-process                                 1      0.00
                                              1      0.00
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 Total                                 203.81

 Global wall clock time        203.93
 ================================================================
 Calculation ended 19/12/2019 at 12:23:05
 ================================================================
                                  
================================= 
Global information about the job: 
================================= 
  
Job owner: kguther(31129)
Job name:  lb_test
Node list: co[3079-3084,3089-3090,3092,3098,3103,3106,3108,3119-3120,3124,3128,3151-3153,3157-3166,3169,3171,3173,3180-3182,3185-3186,3189-3190,3195,3202,3205,3207,3209,3211,3216-3217,3220,3223,3229,3232-3234,3238,3243,3246,3249-3251,3253,3255-3256,3259]
Job start: Thu Dec 19 12:19:35 CET 2019
Job end:   Thu Dec 19 12:23:07 CET 2019
Work dir:  /cobra/ptmp/kguther/benchmarks/n0064/./
Command:   /cobra/ptmp/kguther/benchmarks/n0064/lb_test.submit
  
  
  
================================================================================ 
Information on jobsteps (Note: MaxRSS is per task, cf. "man sacct"): 
================================================================================ 
  
       JobID    JobName NNodes NTasks  NCPUS     MaxRSS    Elapsed ExitCode 
------------ ---------- ------ ------ ------ ---------- ---------- -------- 
2082379         lb_test     64          5120              00:03:32      0:0 
2082379.0          neci     64   2560   2560    988093K   00:03:28      0:0 
  
Maximum memory per node: 39.5237 GB
CPU utilization: 95.3 %
     


==> anc/output_file_load_imbalance_n0128.txt <==
 Number of processors:         5120
 Processor            1 /        5120  as head node.
 Sum:     13109760
 Memory Manager initialised with  99999.0 MB

 ================================================================
 Compiled on Nov 18 2019 at 10:43:35
 Compiled using configuration:
     cmake-Intel-par-CLUSTER
 VCS BASE repository version:
     f9a40b44450aad0c484ba39a6ab002f1e6766cb1
 Working directory: 
     /cobra/ptmp/kguther/benchmarks/n0128
 Running on: co1052
 Started running on 19/12/2019 at 16:54:03
 ================================================================

 Processing arguments
 cr2.inp                                                                        
                                                                                
                                                                                
                   
 Reading from file: cr2.inp
 Using the default set of defaults.

****************************************************************

TITLE

SYSTEM READ NOORDER
ELECTRONS  28
NOBRILLOUINTHEOREM
MOLPROMIMIC
nonuniformrandexcits pchb
HPHF 0
ENDSYS

CALC
METHODS
METHOD VERTEX FCIMC
ENDMETHODS
SEED        -7
TOTALWALKERS        1.6e9
NMCYC               100
STARTSINGLEPART            1
READPOPS
READPOPS-CHANGEREF
LOAD-BALANCE-BLOCKS
semi-stochastic
pops-core-approx 50000
trial-wavefunction
pops-trial 200
TIME            100
DIAGSHIFT      -0.05
SHIFTDAMP       0.1
STEPSSHIFT      10
JUMP-SHIFT
PROJE-CHANGEREF 1.2
DefineDet       1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28
MEMORYFACPART          3.5
MEMORYFACSPAWN         3.3
TRUNCINITIATOR
ADDTOINITIATOR        3
AVGROWTHRATE
AllRealCoeff
RealSpawnCutoff     0.1
ENDCALC

LOGGING
HDF5-POPS
popsfile -1
TIMING PRINT 100
ENDLOG
END

****************************************************************

 Allocating each processor as a separate node.
 I am the node root for node            0
======== SYSTEM ==========
  NUMBER OF ELECTRONS :    28
  No restriction on the spin state of the system, TSPN :  F
  GLOBAL MS :            0
  *** GENERIC SYSTEM ***  
  NUMBER OF SPIN ORBITALS IN BASIS :   152
*** CREATING BASIS FNs FROM FCIDUMP ***
  Maximum number of symmetries:   8
  Generating abelian symmetry table with  3 generators
  Number of symmetry classes: 8
*** READING PRIMITIVE INTEGRALS FROM FCIDUMP ***
 UMatSize:                4282201
Memory required for integral storage:      32.67060089     Mb/Shared Memory
Two-electron integrals with a magnitude over    0.1000000E-07 are screened
Ignoring integral (chem. notation) (  34  17|  59  35):   7.074000000000000E-009
Ignoring integral (chem. notation) (  34  31|  66  17):   5.404000000000000E-009
Ignoring integral (chem. notation) (  35  25|  62  59):   9.177000000000000E-009
Ignoring integral (chem. notation) (  39  17|  42   5):  -3.828000000000000E-009
Ignoring integral (chem. notation) (  39  32|  75  15):   8.884000000000000E-009
Ignoring integral (chem. notation) (  42   5|  39  17):  -3.828000000000000E-009
Ignoring integral (chem. notation) (  44   3|  58  20):  -1.322000000000000E-009
Ignoring integral (chem. notation) (  46  22|  65   8):  -5.112000000000000E-009
Ignoring integral (chem. notation) (  46  15|  66  41):   5.149000000000000E-009
Ignoring integral (chem. notation) (  47  11|  67  60):  -3.604000000000000E-009
Ignoring integral (chem. notation) (  48  15|  60  43):   7.326000000000000E-009
Ignoring integral (chem. notation) (  49  11|  58  21):  -4.840000000000000E-009
Ignoring integral (chem. notation) (  55  29|  64   3):  -8.712000000000001E-009
Ignoring integral (chem. notation) (  58  20|  44   3):  -1.322000000000000E-009
Ignoring integral (chem. notation) (  58  21|  49  11):  -4.840000000000000E-009
Ignoring integral (chem. notation) (  59  35|  34  17):   7.074000000000000E-009
Ignoring integral (chem. notation) (  60  43|  48  15):   7.326000000000000E-009
Ignoring integral (chem. notation) (  61  28|  72  14):   3.309000000000000E-009
Ignoring integral (chem. notation) (  62  59|  35  25):   9.177000000000000E-009
Ignoring integral (chem. notation) (  64   3|  55  29):  -8.712000000000001E-009
Ignoring integral (chem. notation) (  65   8|  46  22):  -5.112000000000000E-009
Ignoring integral (chem. notation) (  65   8|  74  50):   2.729000000000000E-009
Ignoring integral (chem. notation) (  65   4|  76  11):  -1.636000000000000E-009
Ignoring integral (chem. notation) (  66  17|  34  31):   5.404000000000000E-009
Ignoring integral (chem. notation) (  66  41|  46  15):   5.149000000000000E-009
Ignoring integral (chem. notation) (  66  45|  74  28):   9.015000000000000E-009
Ignoring integral (chem. notation) (  66  30|  75  42):   9.192000000000001E-009
Ignoring integral (chem. notation) (  66  40|  76  22):  -8.760000000000000E-009
Ignoring integral (chem. notation) (  67  60|  47  11):  -3.604000000000000E-009
Ignoring integral (chem. notation) (  67  18|  76  15):  -1.972000000000000E-009
Ignoring integral (chem. notation) (  72  14|  61  28):   3.309000000000000E-009
Ignoring integral (chem. notation) (  72  12|  74  11):  -8.005000000000000E-009
Ignoring integral (chem. notation) (  74  50|  65   8):   2.729000000000000E-009
Ignoring integral (chem. notation) (  74  28|  66  45):   9.015000000000000E-009
Ignoring integral (chem. notation) (  74  11|  72  12):  -8.005000000000000E-009
Ignoring integral (chem. notation) (  75  15|  39  32):   8.884000000000000E-009
Ignoring integral (chem. notation) (  75  42|  66  30):   9.192000000000001E-009
Ignoring integral (chem. notation) (  76  11|  65   4):  -1.636000000000000E-009
Ignoring integral (chem. notation) (  76  22|  66  40):  -8.760000000000000E-009
Ignoring integral (chem. notation) (  76  15|  67  18):  -1.972000000000000E-009
 Number of removed two-index integrals:                     40
 Number of non-zero integrals:                1097700
 ECORE=  -1864.72159929965     
 Setting normal GetUMatEl routine
 Defining FDet according to input
 Fermi det (D0):(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 Symmetry:  ( 0, 0, 0) 0
NECI called from MOLPRO, so assuming orbitals ordered by occupation number.
 N_alpha:14 ; N_beta:14 ; LMS: 0 ; NEl:28
Calculating orbital energies...
Reordering basis by orbital energies...
 
Ordering Basis (Closed):    0   0   0   0   0   0   0   0
Ordering Basis (Open  ):    0   0   0   0   0   0   0   0
      1      1      0      0      0     -1 ( 0, 0, 0) 0   0       -3.552253606       -3.552253606 #
      2      2      0      0      0      1 ( 0, 0, 0) 0   0       -3.552253606       -3.552253606 #
      3      9      0      0      0     -1 ( 0, 0, 4) 4   0       -3.478647082       -3.478647082 #
      4     10      0      0      0      1 ( 0, 0, 4) 4   0       -3.478647082       -3.478647082 #
      5      3      0      0      0     -1 ( 0, 0, 0) 0   0       -2.366704242       -2.366704242 #
      6      4      0      0      0      1 ( 0, 0, 0) 0   0       -2.366704242       -2.366704242 #
      7      5      0      0      0     -1 ( 0, 0, 1) 1   0       -2.249076855       -2.249076855 #
      8      6      0      0      0      1 ( 0, 0, 1) 1   0       -2.249076855       -2.249076855 #
      9      7      0      0      0     -1 ( 0, 0, 2) 2   0       -2.249059994       -2.249059994 #
     10      8      0      0      0      1 ( 0, 0, 2) 2   0       -2.249059994       -2.249059994 #
     11     13      0      0      0     -1 ( 0, 0, 5) 5   0       -2.195037868       -2.195037868 #
     12     14      0      0      0      1 ( 0, 0, 5) 5   0       -2.195037868       -2.195037868 #
     13     15      0      0      0     -1 ( 0, 0, 6) 6   0       -2.195013155       -2.195013155 #
     14     16      0      0      0      1 ( 0, 0, 6) 6   0       -2.195013155       -2.195013155 #
     15     11      0      0      0     -1 ( 0, 0, 4) 4   0       -2.129319795       -2.129319795 #
     16     12      0      0      0      1 ( 0, 0, 4) 4   0       -2.129319795       -2.129319795 #
     17     23      0      0      0     -1 ( 0, 0, 1) 1   0       -0.355207699       -0.355207699 #
     18     24      0      0      0      1 ( 0, 0, 1) 1   0       -0.355207699       -0.355207699 #
     19     25      0      0      0     -1 ( 0, 0, 2) 2   0       -0.355203445       -0.355203445 #
     20     26      0      0      0      1 ( 0, 0, 2) 2   0       -0.355203445       -0.355203445 #
     21     19      0      0      0     -1 ( 0, 0, 0) 0   0       -0.339185512       -0.339185512 #
     22     20      0      0      0      1 ( 0, 0, 0) 0   0       -0.339185512       -0.339185512 #
     23     27      0      0      0     -1 ( 0, 0, 3) 3   0       -0.243977638       -0.243977638 #
     24     28      0      0      0      1 ( 0, 0, 3) 3   0       -0.243977638       -0.243977638 #
     25     21      0      0      0     -1 ( 0, 0, 0) 0   0       -0.243865970       -0.243865970 #
     26     22      0      0      0      1 ( 0, 0, 0) 0   0       -0.243865970       -0.243865970 #
     27     17      0      0      0     -1 ( 0, 0, 0) 0   0       -0.226062171       -0.226062171 #
     28     18      0      0      0      1 ( 0, 0, 0) 0   0       -0.226062171       -0.226062171 #
     29     33      0      0      0     -1 ( 0, 0, 4) 4   0        0.097563568        0.097563568
     30     34      0      0      0      1 ( 0, 0, 4) 4   0        0.097563568        0.097563568
     31     39      0      0      0     -1 ( 0, 0, 7) 7   0        0.142588322        0.142588322
     32     40      0      0      0      1 ( 0, 0, 7) 7   0        0.142588322        0.142588322
     33     29      0      0      0     -1 ( 0, 0, 4) 4   0        0.142846740        0.142846740
     34     30      0      0      0      1 ( 0, 0, 4) 4   0        0.142846740        0.142846740
     35    145      0      0      0     -1 ( 0, 0, 6) 6   0        0.176767913        0.176767913
     36    146      0      0      0      1 ( 0, 0, 6) 6   0        0.176767913        0.176767913
     37    117      0      0      0     -1 ( 0, 0, 4) 4   0        0.177263882        0.177263882
     38    118      0      0      0      1 ( 0, 0, 4) 4   0        0.177263882        0.177263882
     39     77      0      0      0     -1 ( 0, 0, 2) 2   0        0.178197537        0.178197537
     40     78      0      0      0      1 ( 0, 0, 2) 2   0        0.178197537        0.178197537
     41     63      0      0      0     -1 ( 0, 0, 1) 1   0        0.179878409        0.179878409
     42     64      0      0      0      1 ( 0, 0, 1) 1   0        0.179878409        0.179878409
     43    131      0      0      0     -1 ( 0, 0, 5) 5   0        0.191307407        0.191307407
     44    132      0      0      0      1 ( 0, 0, 5) 5   0        0.191307407        0.191307407
     45     35      0      0      0     -1 ( 0, 0, 5) 5   0        0.258231026        0.258231026
     46     36      0      0      0      1 ( 0, 0, 5) 5   0        0.258231026        0.258231026
     47     37      0      0      0     -1 ( 0, 0, 6) 6   0        0.258132154        0.258132154
     48     38      0      0      0      1 ( 0, 0, 6) 6   0        0.258132154        0.258132154
     49     31      0      0      0     -1 ( 0, 0, 4) 4   0        0.261716848        0.261716848
     50     32      0      0      0      1 ( 0, 0, 4) 4   0        0.261716848        0.261716848
     51     41      0      0      0     -1 ( 0, 0, 0) 0   0        0.329100162        0.329100162
     52     42      0      0      0      1 ( 0, 0, 0) 0   0        0.329100162        0.329100162
     53     59      0      0      0     -1 ( 0, 0, 0) 0   0        0.339176741        0.339176741
     54     60      0      0      0      1 ( 0, 0, 0) 0   0        0.339176741        0.339176741
     55     89      0      0      0     -1 ( 0, 0, 2) 2   0        0.367794630        0.367794630
     56     90      0      0      0      1 ( 0, 0, 2) 2   0        0.367794630        0.367794630
     57     75      0      0      0     -1 ( 0, 0, 1) 1   0        0.376299565        0.376299565
     58     76      0      0      0      1 ( 0, 0, 1) 1   0        0.376299565        0.376299565
     59    151      0      0      0     -1 ( 0, 0, 7) 7   0        0.537584302        0.537584302
     60    152      0      0      0      1 ( 0, 0, 7) 7   0        0.537584302        0.537584302
     61     61      0      0      0     -1 ( 0, 0, 0) 0   0        0.588374714        0.588374714
     62     62      0      0      0      1 ( 0, 0, 0) 0   0        0.588374714        0.588374714
     63     73      0      0      0     -1 ( 0, 0, 1) 1   0        0.588796624        0.588796624
     64     74      0      0      0      1 ( 0, 0, 1) 1   0        0.588796624        0.588796624
     65    119      0      0      0     -1 ( 0, 0, 5) 5   0        0.608825472        0.608825472
     66    120      0      0      0      1 ( 0, 0, 5) 5   0        0.608825472        0.608825472
     67    133      0      0      0     -1 ( 0, 0, 6) 6   0        0.610230394        0.610230394
     68    134      0      0      0      1 ( 0, 0, 6) 6   0        0.610230394        0.610230394
     69     87      0      0      0     -1 ( 0, 0, 2) 2   0        0.613912503        0.613912503
     70     88      0      0      0      1 ( 0, 0, 2) 2   0        0.613912503        0.613912503
     71     85      0      0      0     -1 ( 0, 0, 2) 2   0        0.663764074        0.663764074
     72     86      0      0      0      1 ( 0, 0, 2) 2   0        0.663764074        0.663764074
     73     71      0      0      0     -1 ( 0, 0, 1) 1   0        0.698408020        0.698408020
     74     72      0      0      0      1 ( 0, 0, 1) 1   0        0.698408020        0.698408020
     75     57      0      0      0     -1 ( 0, 0, 0) 0   0        0.768027543        0.768027543
     76     58      0      0      0      1 ( 0, 0, 0) 0   0        0.768027543        0.768027543
     77     91      0      0      0     -1 ( 0, 0, 3) 3   0        0.827922688        0.827922688
     78     92      0      0      0      1 ( 0, 0, 3) 3   0        0.827922688        0.827922688
     79     43      0      0      0     -1 ( 0, 0, 0) 0   0        0.831182014        0.831182014
     80     44      0      0      0      1 ( 0, 0, 0) 0   0        0.831182014        0.831182014
     81     55      0      0      0     -1 ( 0, 0, 0) 0   0        0.849789490        0.849789490
     82     56      0      0      0      1 ( 0, 0, 0) 0   0        0.849789490        0.849789490
     83     95      0      0      0     -1 ( 0, 0, 3) 3   0        0.849815165        0.849815165
     84     96      0      0      0      1 ( 0, 0, 3) 3   0        0.849815165        0.849815165
     85    141      0      0      0     -1 ( 0, 0, 6) 6   0        0.855532434        0.855532434
     86    142      0      0      0      1 ( 0, 0, 6) 6   0        0.855532434        0.855532434
     87    127      0      0      0     -1 ( 0, 0, 5) 5   0        0.871330674        0.871330674
     88    128      0      0      0      1 ( 0, 0, 5) 5   0        0.871330674        0.871330674
     89    107      0      0      0     -1 ( 0, 0, 4) 4   0        0.990711982        0.990711982
     90    108      0      0      0      1 ( 0, 0, 4) 4   0        0.990711982        0.990711982
     91     45      0      0      0     -1 ( 0, 0, 0) 0   0        1.073031108        1.073031108
     92     46      0      0      0      1 ( 0, 0, 0) 0   0        1.073031108        1.073031108
     93     97      0      0      0     -1 ( 0, 0, 4) 4   0        1.103980033        1.103980033
     94     98      0      0      0      1 ( 0, 0, 4) 4   0        1.103980033        1.103980033
     95     53      0      0      0     -1 ( 0, 0, 0) 0   0        1.150137252        1.150137252
     96     54      0      0      0      1 ( 0, 0, 0) 0   0        1.150137252        1.150137252
     97     79      0      0      0     -1 ( 0, 0, 2) 2   0        1.152889696        1.152889696
     98     80      0      0      0      1 ( 0, 0, 2) 2   0        1.152889696        1.152889696
     99     65      0      0      0     -1 ( 0, 0, 1) 1   0        1.155042993        1.155042993
    100     66      0      0      0      1 ( 0, 0, 1) 1   0        1.155042993        1.155042993
    101    115      0      0      0     -1 ( 0, 0, 4) 4   0        1.160903661        1.160903661
    102    116      0      0      0      1 ( 0, 0, 4) 4   0        1.160903661        1.160903661
    103    111      0      0      0     -1 ( 0, 0, 4) 4   0        1.163845700        1.163845700
    104    112      0      0      0      1 ( 0, 0, 4) 4   0        1.163845700        1.163845700
    105     51      0      0      0     -1 ( 0, 0, 0) 0   0        1.170098759        1.170098759
    106     52      0      0      0      1 ( 0, 0, 0) 0   0        1.170098759        1.170098759
    107    129      0      0      0     -1 ( 0, 0, 5) 5   0        1.206804649        1.206804649
    108    130      0      0      0      1 ( 0, 0, 5) 5   0        1.206804649        1.206804649
    109    143      0      0      0     -1 ( 0, 0, 6) 6   0        1.230040399        1.230040399
    110    144      0      0      0      1 ( 0, 0, 6) 6   0        1.230040399        1.230040399
    111     99      0      0      0     -1 ( 0, 0, 4) 4   0        1.275214036        1.275214036
    112    100      0      0      0      1 ( 0, 0, 4) 4   0        1.275214036        1.275214036
    113    147      0      0      0     -1 ( 0, 0, 7) 7   0        1.280350585        1.280350585
    114    148      0      0      0      1 ( 0, 0, 7) 7   0        1.280350585        1.280350585
    115    101      0      0      0     -1 ( 0, 0, 4) 4   0        1.632690448        1.632690448
    116    102      0      0      0      1 ( 0, 0, 4) 4   0        1.632690448        1.632690448
    117     67      0      0      0     -1 ( 0, 0, 1) 1   0        2.026313013        2.026313013
    118     68      0      0      0      1 ( 0, 0, 1) 1   0        2.026313013        2.026313013
    119     93      0      0      0     -1 ( 0, 0, 3) 3   0        2.036441539        2.036441539
    120     94      0      0      0      1 ( 0, 0, 3) 3   0        2.036441539        2.036441539
    121     47      0      0      0     -1 ( 0, 0, 0) 0   0        2.040698231        2.040698231
    122     48      0      0      0      1 ( 0, 0, 0) 0   0        2.040698231        2.040698231
    123     81      0      0      0     -1 ( 0, 0, 2) 2   0        2.047466154        2.047466154
    124     82      0      0      0      1 ( 0, 0, 2) 2   0        2.047466154        2.047466154
    125     69      0      0      0     -1 ( 0, 0, 1) 1   0        2.311427984        2.311427984
    126     70      0      0      0      1 ( 0, 0, 1) 1   0        2.311427984        2.311427984
    127     83      0      0      0     -1 ( 0, 0, 2) 2   0        2.312096032        2.312096032
    128     84      0      0      0      1 ( 0, 0, 2) 2   0        2.312096032        2.312096032
    129    135      0      0      0     -1 ( 0, 0, 6) 6   0        2.325594488        2.325594488
    130    136      0      0      0      1 ( 0, 0, 6) 6   0        2.325594488        2.325594488
    131    121      0      0      0     -1 ( 0, 0, 5) 5   0        2.345869993        2.345869993
    132    122      0      0      0      1 ( 0, 0, 5) 5   0        2.345869993        2.345869993
    133    123      0      0      0     -1 ( 0, 0, 5) 5   0        2.424818216        2.424818216
    134    124      0      0      0      1 ( 0, 0, 5) 5   0        2.424818216        2.424818216
    135    137      0      0      0     -1 ( 0, 0, 6) 6   0        2.432985633        2.432985633
    136    138      0      0      0      1 ( 0, 0, 6) 6   0        2.432985633        2.432985633
    137     49      0      0      0     -1 ( 0, 0, 0) 0   0        2.600772718        2.600772718
    138     50      0      0      0      1 ( 0, 0, 0) 0   0        2.600772718        2.600772718
    139    103      0      0      0     -1 ( 0, 0, 4) 4   0        2.786304614        2.786304614
    140    104      0      0      0      1 ( 0, 0, 4) 4   0        2.786304614        2.786304614
    141    109      0      0      0     -1 ( 0, 0, 4) 4   0        2.842560466        2.842560466
    142    110      0      0      0      1 ( 0, 0, 4) 4   0        2.842560466        2.842560466
    143    105      0      0      0     -1 ( 0, 0, 4) 4   0        2.954051114        2.954051114
    144    106      0      0      0      1 ( 0, 0, 4) 4   0        2.954051114        2.954051114
    145    149      0      0      0     -1 ( 0, 0, 7) 7   0        2.963715025        2.963715025
    146    150      0      0      0      1 ( 0, 0, 7) 7   0        2.963715025        2.963715025
    147    125      0      0      0     -1 ( 0, 0, 5) 5   0        3.020854465        3.020854465
    148    126      0      0      0      1 ( 0, 0, 5) 5   0        3.020854465        3.020854465
    149    139      0      0      0     -1 ( 0, 0, 6) 6   0        3.038708566        3.038708566
    150    140      0      0      0      1 ( 0, 0, 6) 6   0        3.038708566        3.038708566
    151    113      0      0      0     -1 ( 0, 0, 4) 4   0        3.204791466        3.204791466
    152    114      0      0      0      1 ( 0, 0, 4) 4   0        3.204791466        3.204791466
 Fock operator energy:  -1909.07882936381     
 Setting normal GetUMatEl routine
 Number of simultaneous walker distributions:            1
 Number of sign components in bit representation of determinant:            1
Setting integer length of determinants as bit-strings to:      5
Setting integer bit-length of determinants as bit-strings to:     64
 SYMMETRY MULTIPLICATION TABLE
 No Symmetry table found.
          36  Symmetry PAIRS
           8  DISTINCT ORBITAL PAIR PRODUCT SYMS
 Symmetry and spin of orbitals correctly set up for excitation generators.
 Simply transferring this into a spin orbital representation.
 Not storing the H matrix.
 <D0|H|D0>=  -2098.50557865580     
 <D0|T|D0>=  -423.210728648138     
 FDet has    14 alpha electrons, and    14 beta electrons.
               91  alpha-alpha occupied electron pairs
               91  beta-beta occupied electron pairs
              196  alpha-beta occupied electron pairs
             1891 alpha-alpha (vacant) hole pairs
             1891 beta-beta (vacant) hole pairs
             3844 alpha-beta (vacant) hole pairs
 
 Performing Parallel FCIQMC....
 
 Generated reference determinants:
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28) E =  -2098.505578656
Symmetry of reference determinant is:          0
Symmetry of reference determinant from spin orbital symmetry info is:          0
*********** INITIATOR METHOD IN USE ***********
Starting with only the reference determinant in the fixed initiator space.
Value for seed is:            7
Running FCIQMC for    100.000 minutes OR             100 iterations.
Reference Energy set to:     -2098.5055786558
Highest energy determinant is (approximately):     -1983.56046569152    
Corresponding to a correlation energy of:      114.945112964276    
 Calculating approximate pDoubles for use with excitation generator by looking a excitations from reference.
 141114 double excitations, and     260 single excitations found from reference. This will be used to calculate pDoubles.
 pDoubles set to:       0.998161
 pSingles set to:       0.001839
 Connectivity of HF determinant is:       141374
Memory allocated for a maximum particle number per node of:        1093750
 Determinant related persistent storage requires:      16.689301 Mb / processor
Spawning vectors allowing for a total of      1031250 particles to be spawned in any one iteration per core.
Storing walkers in hash-table. Algorithm is now formally linear scaling with walker number
Length of hash-table:          218750
Length of hash-table as a fraction of targetwalkers:              0.70000
Reference processor is:      836
Initial reference is: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 
 ========== Reading in from HDF5 popsfile ==========
 File name: popsfile.h5
 Previous calculation
 Date: 2019-11-20 16:34:33
 Sequence no.:           9
 VCS ver: f9a40b44450aad0c484ba39a6ab002f1e6766cb1
 Build config: cmake-Intel-par-CLUSTER
 Build date: Nov 18 2019
 Build time: 10:43:46
 
 Reading in             1506600264  determinants
 Reading in                 294258  determinants on this process ...
 ... done
 
 Completed iterations:      2226990
 Resuming calculation after    312.926725115041       a.u.
 Initial shift:   -1.83218253764926     
 read-in tau optimization data: 
 time-step:   3.605691073338090E-004
 pSingles:   0.159971995253877     
 pDoubles:   0.840028004746123     
 pParallel:   0.201176865216000     
 continuing tau-search!
Moving load balancing block     83609 from processor    836 to    783
Moving load balancing block     83622 from processor    836 to   1405
Moving load balancing block     83608 from processor    836 to   2200
Moving load balancing block     83693 from processor    836 to    559
Moving load balancing block     83630 from processor    836 to   1990
Moving load balancing block     83635 from processor    836 to   3591
Moving load balancing block     83605 from processor    836 to   3344
Moving load balancing block     83662 from processor    836 to   4617
Moving load balancing block     83633 from processor    836 to   5104
Moving load balancing block     83610 from processor    836 to   5072
Moving load balancing block     83700 from processor    836 to   2129
Moving load balancing block     83627 from processor    836 to   2342
Moving load balancing block     83679 from processor    836 to   1198
Moving load balancing block     61137 from processor    611 to   1132
Moving load balancing block     83601 from processor    836 to   3981
Moving load balancing block    294898 from processor   2948 to   4570
Moving load balancing block     61174 from processor    611 to   3841
Moving load balancing block    294839 from processor   2948 to   1510
Moving load balancing block     83620 from processor    836 to   2527
Moving load balancing block     61176 from processor    611 to   1047
Moving load balancing block    209058 from processor   2090 to   2602
Moving load balancing block    127418 from processor   1274 to   3083
Moving load balancing block    294820 from processor   2948 to   5086
Moving load balancing block     83663 from processor    836 to   2405
Moving load balancing block     61197 from processor    611 to   2631
Moving load balancing block    421860 from processor   4218 to    884
Moving load balancing block    209020 from processor   2090 to   2436
Moving load balancing block     79035 from processor    790 to   1460
Moving load balancing block    127441 from processor   1274 to   3771
Moving load balancing block    294894 from processor   2948 to    705
Moving load balancing block    218743 from processor   2187 to   2012
Moving load balancing block     83602 from processor    836 to   3791
Moving load balancing block     61196 from processor    611 to   3810
Moving load balancing block    242915 from processor   2429 to   2535
Moving load balancing block     76481 from processor    764 to   1389
Moving load balancing block    179640 from processor   1796 to    902
Moving load balancing block     78608 from processor    786 to    710
Moving load balancing block    393050 from processor   3930 to     48
Moving load balancing block    452994 from processor   4529 to   3304
Moving load balancing block    436037 from processor   4360 to   5034
Moving load balancing block    421840 from processor   4218 to    662
Moving load balancing block     71520 from processor    715 to   2411
Moving load balancing block    496283 from processor   4962 to   4085
Moving load balancing block     73063 from processor    730 to    889
Moving load balancing block    209080 from processor   2090 to   1219
Moving load balancing block    431220 from processor   4312 to   2343
Moving load balancing block    428927 from processor   4289 to    871
Moving load balancing block    132318 from processor   1323 to   4055
Moving load balancing block    389608 from processor   3896 to   1820
Moving load balancing block    124405 from processor   1244 to   4017
Moving load balancing block     79066 from processor    790 to   3701
Moving load balancing block    127455 from processor   1274 to   3492
Moving load balancing block    294847 from processor   2948 to   1236
Moving load balancing block    218787 from processor   2187 to   1573
Moving load balancing block     99729 from processor    997 to   3925
Moving load balancing block    286850 from processor   2868 to    608
Moving load balancing block     83623 from processor    836 to   3393
Moving load balancing block    242932 from processor   2429 to    207
Moving load balancing block     61190 from processor    611 to   1151
Moving load balancing block    363581 from processor   3635 to   2199
Moving load balancing block    334655 from processor   3346 to   4742
Moving load balancing block    461135 from processor   4611 to   4898
Moving load balancing block    179671 from processor   1796 to   2186
Moving load balancing block     76402 from processor    764 to   5053
Moving load balancing block    299034 from processor   2990 to   2354
Moving load balancing block     78657 from processor    786 to   4721
Moving load balancing block    393099 from processor   3930 to   3113
Moving load balancing block    436209 from processor   4362 to   3001
Moving load balancing block    436068 from processor   4360 to   5008
Moving load balancing block    452965 from processor   4529 to   1214
Moving load balancing block    421833 from processor   4218 to   4190
Moving load balancing block    187721 from processor   1877 to   2848
Moving load balancing block     71569 from processor    715 to    866
Moving load balancing block    103018 from processor   1030 to   2737
Moving load balancing block      4769 from processor     47 to   2590
Moving load balancing block    496221 from processor   4962 to   3898
Moving load balancing block    501138 from processor   5011 to   4790
Moving load balancing block    404454 from processor   4044 to    378
Moving load balancing block    181998 from processor   1819 to   1833
Moving load balancing block    300243 from processor   3002 to   5088
Moving load balancing block     73010 from processor    730 to   3087
Moving load balancing block    408368 from processor   4083 to    747
Moving load balancing block    431289 from processor   4312 to   4247
Moving load balancing block    117481 from processor   1174 to   4787
Moving load balancing block    428974 from processor   4289 to   2042
Moving load balancing block    209067 from processor   2090 to   1235
Moving load balancing block    132356 from processor   1323 to   1668
Moving load balancing block    389607 from processor   3896 to   3341
Moving load balancing block    124486 from processor   1244 to   1906
Moving load balancing block    115874 from processor   1158 to   1498
Moving load balancing block     33336 from processor    333 to   4546
Moving load balancing block     79047 from processor    790 to   2401
Moving load balancing block     89903 from processor    899 to   4746
Moving load balancing block     51718 from processor    517 to    985
Moving load balancing block    447752 from processor   4477 to   1697
Moving load balancing block     61288 from processor    612 to   1507
Moving load balancing block    247091 from processor   2470 to    924
Moving load balancing block    461360 from processor   4613 to   3279
Moving load balancing block     71488 from processor    714 to   3268
Moving load balancing block    273012 from processor   2730 to    600
Moving load balancing block    356872 from processor   3568 to   2774
Moving load balancing block    386912 from processor   3869 to   4689
Moving load balancing block    380166 from processor   3801 to   3793
Moving load balancing block    506377 from processor   5063 to   4073
Moving load balancing block    127435 from processor   1274 to   3434
Moving load balancing block     35207 from processor    352 to   5073
Moving load balancing block    407710 from processor   4077 to   1130
Moving load balancing block    294811 from processor   2948 to   2666
Moving load balancing block     42535 from processor    425 to    201
Moving load balancing block     19475 from processor    194 to   4004
Moving load balancing block    218777 from processor   2187 to   3989
Moving load balancing block     18672 from processor    186 to   2092
Moving load balancing block     97590 from processor    975 to     96
Moving load balancing block    206201 from processor   2062 to    914
Moving load balancing block     99708 from processor    997 to   1883
Moving load balancing block    286842 from processor   2868 to   2270
Moving load balancing block    384721 from processor   3847 to   1952
Moving load balancing block    314829 from processor   3148 to   3288
Moving load balancing block    242989 from processor   2429 to   4719
Moving load balancing block      6259 from processor     62 to   1726
Moving load balancing block     83688 from processor    836 to   2068
Moving load balancing block    343922 from processor   3439 to    861
Moving load balancing block    204865 from processor   2048 to   1571
Moving load balancing block    458297 from processor   4582 to   2151
Moving load balancing block     98825 from processor    988 to   3524
Moving load balancing block    467496 from processor   4674 to   2453
Moving load balancing block     68855 from processor    688 to   1022
Moving load balancing block    372377 from processor   3723 to   4725
Moving load balancing block     61124 from processor    611 to   4198
Moving load balancing block    232764 from processor   2327 to   4729
Moving load balancing block    394513 from processor   3945 to   1545
Moving load balancing block    264093 from processor   2640 to    956
Moving load balancing block    367273 from processor   3672 to   1190
Moving load balancing block    116528 from processor   1165 to   2007
Moving load balancing block    489416 from processor   4894 to   4800
Moving load balancing block    363573 from processor   3635 to   2525
Moving load balancing block     69580 from processor    695 to   2663
Moving load balancing block    266749 from processor   2667 to   5068
Moving load balancing block    370866 from processor   3708 to   1336
Moving load balancing block    330918 from processor   3309 to   1928
Moving load balancing block     37251 from processor    372 to   3562
Moving load balancing block     46624 from processor    466 to   1567
Moving load balancing block    334625 from processor   3346 to    155
Moving load balancing block    151116 from processor   1511 to   3750
Moving load balancing block    384943 from processor   3849 to   3578
Moving load balancing block    110728 from processor   1107 to   2768
Moving load balancing block    363263 from processor   3632 to    699
Moving load balancing block    292106 from processor   2921 to   3673
Moving load balancing block    388319 from processor   3883 to   2216
Moving load balancing block    420985 from processor   4209 to   3235
Moving load balancing block    200079 from processor   2000 to   3015
Moving load balancing block    459386 from processor   4593 to   2316
Moving load balancing block    349132 from processor   3491 to   2858
Moving load balancing block    325932 from processor   3259 to   2156
Moving load balancing block    161814 from processor   1618 to   4895
Moving load balancing block    123921 from processor   1239 to    419
Moving load balancing block    511441 from processor   5114 to   1441
Moving load balancing block     37106 from processor    371 to   3528
Moving load balancing block    346148 from processor   3461 to   5070
Moving load balancing block     67584 from processor    675 to   4945
Moving load balancing block    319554 from processor   3195 to   4076
Moving load balancing block    171390 from processor   1713 to   3368
Moving load balancing block    421346 from processor   4213 to   3226
Moving load balancing block    281248 from processor   2812 to     21
Moving load balancing block    445606 from processor   4456 to    885
Moving load balancing block    498466 from processor   4984 to   3493
Moving load balancing block    182932 from processor   1829 to   3722
Moving load balancing block    265377 from processor   2653 to   2601
Moving load balancing block    479717 from processor   4797 to   3924
Moving load balancing block     29097 from processor    290 to   4649
Moving load balancing block    172933 from processor   1729 to   3396
Moving load balancing block    207320 from processor   2073 to   1664
Moving load balancing block     53298 from processor    532 to    479
Moving load balancing block     48803 from processor    488 to    257
Moving load balancing block    179334 from processor   1793 to   1277
Moving load balancing block    461155 from processor   4611 to   4158
Moving load balancing block     47681 from processor    476 to   1974
Moving load balancing block    170167 from processor   1701 to   4297
Moving load balancing block    481582 from processor   4815 to   4298
Moving load balancing block        76 from processor      0 to   1686
Moving load balancing block     16358 from processor    163 to   1876
Moving load balancing block     25196 from processor    251 to   4471
Moving load balancing block    295787 from processor   2957 to   4107
Moving load balancing block     61926 from processor    619 to    365
Moving load balancing block    187067 from processor   1870 to   4776
Moving load balancing block    355623 from processor   3556 to   2852
Moving load balancing block      2669 from processor     26 to    303
Moving load balancing block     15640 from processor    156 to   2860
Moving load balancing block    146961 from processor   1469 to   3007
Moving load balancing block     96707 from processor    967 to   3456
Moving load balancing block    385951 from processor   3859 to    602
Moving load balancing block    460064 from processor   4600 to   4143
Moving load balancing block    104553 from processor   1045 to    760
Moving load balancing block    200547 from processor   2005 to   3096
Moving load balancing block    140846 from processor   1408 to   1880
Moving load balancing block    179681 from processor   1796 to   3845
Moving load balancing block    362374 from processor   3623 to   3637
Moving load balancing block    299030 from processor   2990 to   4708
Moving load balancing block    278057 from processor   2780 to   2329
Moving load balancing block     95862 from processor    958 to   1771
Moving load balancing block    120011 from processor   1200 to   3410
Moving load balancing block     44148 from processor    441 to   3962
Moving load balancing block    430739 from processor   4307 to    614
Moving load balancing block     76423 from processor    764 to   3586
Moving load balancing block    120580 from processor   1205 to   1997
Moving load balancing block    151402 from processor   1514 to   4205
Moving load balancing block    114566 from processor   1145 to    446
Moving load balancing block    163664 from processor   1636 to   3707
Moving load balancing block    232247 from processor   2322 to   4141
Moving load balancing block    492327 from processor   4923 to   4053
Moving load balancing block    226129 from processor   2261 to   2849
Moving load balancing block    484628 from processor   4846 to   4433
Moving load balancing block    152055 from processor   1520 to    900
Moving load balancing block    328032 from processor   3280 to   3102
Moving load balancing block      3745 from processor     37 to   4524
Moving load balancing block     49975 from processor    499 to   2240
Moving load balancing block    433428 from processor   4334 to   1398
Moving load balancing block    304125 from processor   3041 to   4957
Moving load balancing block     41606 from processor    416 to   2727
Moving load balancing block    336241 from processor   3362 to   3269
Moving load balancing block    196893 from processor   1968 to   3278
Moving load balancing block    162918 from processor   1629 to   5012
Moving load balancing block    252085 from processor   2520 to   1016
Moving load balancing block    382318 from processor   3823 to   1786
Moving load balancing block    186880 from processor   1868 to    435
Moving load balancing block    375203 from processor   3752 to   1025
Moving load balancing block     61004 from processor    610 to   4418
Moving load balancing block    470047 from processor   4700 to   3249
Moving load balancing block    361690 from processor   3616 to   3986
Moving load balancing block    139761 from processor   1397 to    226
Moving load balancing block    197630 from processor   1976 to   3358
Moving load balancing block    276027 from processor   2760 to   3070
Moving load balancing block    112844 from processor   1128 to   1216
Moving load balancing block    371879 from processor   3718 to    469
Moving load balancing block    482765 from processor   4827 to   2789
Moving load balancing block    366568 from processor   3665 to   1788
 Initial memory (without excitgens + temp arrays) consists of :     120.401382 Mb/Processor
 Only one array of memory to store main particle list allocated...
 Initial memory allocation sucessful...
 =============================================
 Allocating PCHB excitation generator objects
 Generating samplers for PCHB excitation generator
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Finished excitation generator initialization
 Excitation generator requires  0.574091702699661      GB of memory
 Using initial time-step:   3.605691073338090E-004

============ Semi-stochastic initialisation ============
Generating the deterministic space...
 ... approximately using the factor of    10
Total size of deterministic space:    50000
Size of deterministic space on this processor:       14
Generating the Hamiltonian in the deterministic space...
Time to create auxiliary arrays:    0.580
Time to sort auxiliary arrays:    0.027
Arrays for Hamiltonian successfully allocated...
Time to create the Hamiltonian:    0.004
total_time:    0.611
Semi-stochastic initialisation complete.
Time (seconds) taken for semi-stochastic initialisation:   15.462


=========== Trial wavefunction initialisation ==========
Generating the trial space...
  Initialising wavefunctions by the Lanczos algorithm
  Aborting Lanczos and initialising trial states with direct diagonalisation
  MAXIMUM WIDTH OF HAMIL :           67
  TOTAL NUMBER OF NON-ZERO ELEMENTS :         1959
Size of trial space on this processor:        0
Total size of the trial space:      200
Calculating the number of states in the connected space...
Attempting to allocate con_space. Size =        5.357 Mb
States found on this processor, including repeats:   140426
Generating and storing the connected space...
Removing repeated states and sorting by processor...
Performing MPI communication of connected states...
Attempting to allocate temp_space. Size =        0.189 Mb
Attempting to allocate con_space. Size =        0.189 Mb
Total size of connected space:   24050840
Size of connected space on this processor:       4650
Generating the vector \sum_j H_{ij} \psi^T_j...
Energy eigenvalue(s) of the trial space:  -2099.18054287     
Trial wavefunction initialisation complete.
Total time (seconds) taken for trial wavefunction initialisation:    0.719

 
        Step    Shift           WalkerCng       GrowRate        TotWalkers      Annihil         NoDied          NoBorn          Proj.E          Av.Shift        Proj.E.Cyc    Trial.E.Cyc       NoatHF          NoatDoubs       AccRat        UniqueDets    NumDetsSpawned   IterTime
     2226990   -1.832183        0.000000        0.000000       0.1636149E+10    0.000000        0.000000        0.000000       -1.392569        0.000000        0.000000        0.0000000000        64756.44        0.000000        0.000000      1501729905           0   0.0000    
 Updating time-step. New time-step =   3.676178242767865E-004
 Updating singles/doubles bias. pSingles =   0.164825594644113      , pDoubles =
    0.835174405355887     
     2227000   -1.849782        2350750.        1.000647       0.1638500E+10   0.2680362E+08   0.5866068E+08   0.2088178E+10   -1.392569        0.000000       -1.396859       -2099.9025198        64665.62        2988421.       0.1228814      1502927598   478906724  0.87001    
     2227010   -1.889101        2405683.        1.001446       0.1640906E+10   0.2729626E+08   0.6002939E+08   0.2131524E+10   -1.392569        0.000000       -1.396799       -2099.9025133        64561.41        2984155.       0.1252562      1504794441   478050676  0.90989    
     2227020   -1.927857        2246051.        1.001426       0.1643152E+10   0.2727739E+08   0.6038199E+08   0.2134871E+10   -1.392570        0.000000       -1.396801       -2099.9025521        64446.57        2978867.       0.1252481      1506624976   478742119  0.90980    
     2227030   -1.963630        2054311.        1.001316       0.1645206E+10   0.2726396E+08   0.6072505E+08   0.2138036E+10   -1.392570        0.000000       -1.396794       -2099.9025457        64322.25        2973052.       0.1250020      1508376510   479399686  0.89034    
     2227040   -1.996032        1845241.        1.001192       0.1647052E+10   0.2723055E+08   0.6104264E+08   0.2140900E+10   -1.392570        0.000000       -1.396801       -2099.9025503        64187.78        2966773.       0.1249216      1510002637   479994328  0.88798    
     2227050   -2.024912        1624998.        1.001062       0.1648677E+10   0.2719404E+08   0.6133186E+08   0.2143425E+10   -1.392570        0.000000       -1.396706       -2099.9025295        64051.07        2960535.       0.1247822      1511478645   480536357  0.90531    
     2227060   -2.050312        1433712.        1.000934       0.1650110E+10   0.2716367E+08   0.6159159E+08   0.2145682E+10   -1.392570        0.000000       -1.396610       -2099.9025162        63904.34        2953943.       0.1252769      1512828890   480967567  0.90797    
     2227070   -2.072642        1238035.        1.000821       0.1651348E+10   0.2713258E+08   0.6182291E+08   0.2147644E+10   -1.392570        0.000000       -1.396588       -2099.9025660        63751.32        2947188.       0.1252551      1514041540   481369758  0.88743    
     2227080   -2.091230        997950.6        1.000684       0.1652346E+10   0.2709564E+08   0.6202628E+08   0.2149338E+10   -1.392570        0.000000       -1.396616       -2099.9025865        63593.24        2940150.       0.1252830      1515068693   481721843  0.89239    
     2227090   -2.106498        839973.1        1.000561       0.1653186E+10   0.2705045E+08   0.6219843E+08   0.2150770E+10   -1.392570        0.000000       -1.396558       -2099.9025629        63432.88        2932719.       0.1250599      1515984444   481985421  0.89288    
Total iteration number limit reached. Finishing FCIQMC loop...
 - - - - - - - - - - - - - - - - - - - - - - - -
 Total loop-time:    89.5761642456055     
 Time lost due to load imbalance:    1.73006007096026     
 - - - - - - - - - - - - - - - - - - - - - - - -
 
Current reference: 
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 Number of superinitiators           1
 
Input DEFINEDET line (includes frozen orbs):
definedet    1-28
 
Most occupied         15 determinants as excitations from reference: 
 
 Excitation   ExcitLevel   Seniority    Walkers    Amplitude    Init?   Proc  Spin-Coup?
11111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    0    0    63417.22      0.59025  Y    836
11111111111111111111111111000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -20755.82      0.19318  Y   2948
11111111111111111111001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -20735.13      0.19299  Y    611
11111111111111111111101111011000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    14823.75      0.09756  Y   2090  *
11111111111111111111011111101000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4   -13553.15      0.08920  Y   1274  *
11111111111111111100111111110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9758.523      0.09083  Y   4218
11111111111111111111001111001100000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    4    0    9739.111      0.09065  Y    790
11111111111111111111111100110000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9139.794      0.08507  Y   2187
11111111111111111111110011110000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9108.303      0.08477  Y   4360
11111111111111111101101111111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4   -8862.212      0.05833  Y   2429  *
11111111111111111110111111010010000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8822.985      0.05807  Y   1796  *
11111111111111111101111011110010000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8151.903      0.05365  Y    786  *
11111111111111111101111110110010000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8114.916      0.05341  Y   4289  *
11111111111111111110011111111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    7958.435      0.05238  Y   3896  *
11111111111111111111111101100000000010010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    7937.149      0.05224  Y    730  *
 * = Spin-coupled function implicitly has time-reversed determinant with same weight.
 

 Load balancing information based on the last iteration:
 Mean number of determinants/process  297301.5642578125
 Min number of determinants/process             291928
 Max number of determinants/process             300839


Calculating approximate errorbar for energy estimates...

Attempting automatic reblocking analysis on data from iteration:            0
Reading back in FCIMCStats datafile...
Number of comment lines found in file:            6
Number of data points found in file:           20
Number of useable data points:           20
Relaxation time for projected energy estimated to be        0 update cycles.
Relaxation time for shift estimated to be        0 update cycles.
WARNING: Error increases monotonically on the blocking graph for *denominator of projected energy*
         whilst performing Flyvbjerg and Petersen blocking analysis.
         Inspect BLOCKING files carefully. Manual reblocking may be necessary.
Number of blocks assumed for calculation of error in projected energy denominator:      10
WARNING: Error increases monotonically on the blocking graph for *numerator of projected energy*
         whilst performing Flyvbjerg and Petersen blocking analysis.
         Inspect BLOCKING files carefully. Manual reblocking may be necessary.
Number of blocks assumed for calculation of error in projected energy numerator:      10
WARNING: Error increases monotonically on the blocking graph for *shift*
         whilst performing Flyvbjerg and Petersen blocking analysis.
         Inspect BLOCKING files carefully. Manual reblocking may be necessary.
Number of blocks assumed for calculation of error in shift:      10
ProjE_denominator:      64003.6756782650 +/-        102.85027     Relative error:       0.1606943244E-02
ProjE_numerator:       -89391.6910880800 +/-        145.40904     Relative error:       0.1626650564E-02
 Current reference energy                           -2098.505578655801
 Projected correlation energy                          -1.396664959329
 Estimated error in Projected correlation energy        0.001010273699
 Shift correlation energy                              -1.596123550000
 Estimated error in shift correlation energy            0.135256625639

 Projected and shift energy estimates agree to within two sigma of largest error: EDiff =      0.19945859

 Total projected energy       -2099.90224362 +/-    0.101027E-02
 Total shift energy           -2100.10170221 +/-    0.135257    


 
 ================================================================
 Memory usage
 Maximum memory defined is (MB) :   99999.0
 Maximum memory used is    (MB) :     222.0
 
 Large memory allocations:
 
 Name              Allocated in       Deallocated in         Size
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 WalkVecDets       InitFCIMCPar       DeallocFciMCMemPar   41.7MB
 arr               InitFCIMCPar       DeallocFciMCMemPar   39.3MB
 arr               InitFCIMCPar       DeallocFciMCMemPar   39.3MB
 trial_space       init_trial_wf      create_trial_hashta  38.1MB
 UMat              IntInit            IntCleanup           32.7MB
 arr               init_global_det_datclean_global_det_da  16.7MB
 current_trial_ampsinit_trial_wf      end_trial_wf          8.3MB
 temp_ilut         read_walkers       read_walkers          6.7MB
 con_space         init_trial_wf      init_trial_wf         5.4MB
 temp_list         sort_space_by_proc sort_space_by_proc    5.3MB
 ================================================================

 ================================================================
 Timing report.

 Timing of most expensive procedures.
 Procedure                                 Calls       total time
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 SyncTime                                   442     43.65
 WalkerTime                                 100     42.97
 AnnihilTime                                100     19.64
 SemiStochInitTime                            1     15.46
 NECICUBE                                     1      9.34
 DeathTime                                  100      8.76
 CommsTime                                  100      7.71
 AnnMainTime                                100      5.54
 POPS-read                                    1      4.82
 Compress Sort interface                    100      3.14
 SortTime                                   100      1.50
 NECI_RGS                                    73      1.30
 TrialInitTime                                1      0.72
                                              1      0.58
 Compression interface                      100      0.26
 SysInit                                      1      0.17
 SemiStochCommsTime                         100      0.09
 JACOBI                                       9      0.06
 StatsCommsTime                              10      0.05
                                              1      0.03
 NECI_OVLAP                                  73      0.02
 DETHAM                                       2      0.01
                                              1      0.00
 SemiStochMultiplyTime                      100      0.00
 MY_HPSI                                     73      0.00
 FRSBLK                                       1      0.00
 NECI_MGS                                    73      0.00
 KRYREF                                       9      0.00
 NECI_RSDBLK                                117      0.00
 NECI_ROTATE                                 20      0.00
 NECI_PRPKRV                                  9      0.00
 MY_GSORTHO                                   9      0.00
 POPS-process                                 1      0.00
                                              1      0.00
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 Total                                 165.83

 Global wall clock time        165.95
 ================================================================
 Calculation ended 19/12/2019 at 16:56:49
 ================================================================
                                  
================================= 
Global information about the job: 
================================= 
  
Job owner: kguther(31129)
Job name:  lb_test
Node list: co[1052-1053,1056,1058,1067-1070,1111,1113,1117,1119,1121,1127-1128,1130-1134,1137,1139,1141-1150,1215-1216,1225-1226,1235-1242,1297-1298,1307-1319,1321-1322,1325-1328,1331-1341,1386,1390-1391,1456-1457,1459-1466,1470,1473,1480-1481,1488-1495,1502,1509-1514,1519-1522,1536,1563,1572,1581-1585,1587,1597-1603]
Job start: Thu Dec 19 16:53:56 CET 2019
Job end:   Thu Dec 19 16:56:49 CET 2019
Work dir:  /cobra/ptmp/kguther/benchmarks/n0128/./
Command:   /cobra/ptmp/kguther/benchmarks/n0128/lb_test.submit
  
  
  
================================================================================ 
Information on jobsteps (Note: MaxRSS is per task, cf. "man sacct"): 
================================================================================ 
  
       JobID    JobName NNodes NTasks  NCPUS     MaxRSS    Elapsed ExitCode 
------------ ---------- ------ ------ ------ ---------- ---------- -------- 
2082381         lb_test    128         10240              00:02:53      0:0 
2082381.0          neci    128   5120   5120    845727K   00:02:48      0:0 
  
Maximum memory per node: 33.8291 GB
CPU utilization: 94.2 %
     


==> anc/output_file_load_imbalance_n0256.txt <==
 Number of processors:        10240
 Processor            1 /       10240  as head node.
 Sum:     52433920
 Memory Manager initialised with  99999.0 MB

 ================================================================
 Compiled on Nov 18 2019 at 10:43:35
 Compiled using configuration:
     cmake-Intel-par-CLUSTER
 VCS BASE repository version:
     f9a40b44450aad0c484ba39a6ab002f1e6766cb1
 Working directory: 
     /cobra/ptmp/kguther/benchmarks/n0256
 Running on: co3003
 Started running on 20/12/2019 at 01:52:12
 ================================================================

 Processing arguments
 cr2.inp                                                                        
                                                                                
                                                                                
                   
 Reading from file: cr2.inp
 Using the default set of defaults.

****************************************************************

TITLE

SYSTEM READ NOORDER
ELECTRONS  28
NOBRILLOUINTHEOREM
MOLPROMIMIC
nonuniformrandexcits pchb
HPHF 0
ENDSYS

CALC
METHODS
METHOD VERTEX FCIMC
ENDMETHODS
SEED        -7
TOTALWALKERS        1.6e9
NMCYC               100
STARTSINGLEPART            1
READPOPS
READPOPS-CHANGEREF
LOAD-BALANCE-BLOCKS
semi-stochastic
pops-core-approx 50000
trial-wavefunction
pops-trial 200
TIME            100
DIAGSHIFT      -0.05
SHIFTDAMP       0.1
STEPSSHIFT      10
JUMP-SHIFT
PROJE-CHANGEREF 1.2
DefineDet       1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28
MEMORYFACPART          3.5
MEMORYFACSPAWN         3.3
TRUNCINITIATOR
ADDTOINITIATOR        3
AVGROWTHRATE
AllRealCoeff
RealSpawnCutoff     0.1
ENDCALC

LOGGING
HDF5-POPS
popsfile -1
TIMING PRINT 100
ENDLOG
END

****************************************************************

 Allocating each processor as a separate node.
 I am the node root for node            0
======== SYSTEM ==========
  NUMBER OF ELECTRONS :    28
  No restriction on the spin state of the system, TSPN :  F
  GLOBAL MS :            0
  *** GENERIC SYSTEM ***  
  NUMBER OF SPIN ORBITALS IN BASIS :   152
*** CREATING BASIS FNs FROM FCIDUMP ***
  Maximum number of symmetries:   8
  Generating abelian symmetry table with  3 generators
  Number of symmetry classes: 8
*** READING PRIMITIVE INTEGRALS FROM FCIDUMP ***
 UMatSize:                4282201
Memory required for integral storage:      32.67060089     Mb/Shared Memory
Two-electron integrals with a magnitude over    0.1000000E-07 are screened
Ignoring integral (chem. notation) (  34  17|  59  35):   7.074000000000000E-009
Ignoring integral (chem. notation) (  34  31|  66  17):   5.404000000000000E-009
Ignoring integral (chem. notation) (  35  25|  62  59):   9.177000000000000E-009
Ignoring integral (chem. notation) (  39  17|  42   5):  -3.828000000000000E-009
Ignoring integral (chem. notation) (  39  32|  75  15):   8.884000000000000E-009
Ignoring integral (chem. notation) (  42   5|  39  17):  -3.828000000000000E-009
Ignoring integral (chem. notation) (  44   3|  58  20):  -1.322000000000000E-009
Ignoring integral (chem. notation) (  46  22|  65   8):  -5.112000000000000E-009
Ignoring integral (chem. notation) (  46  15|  66  41):   5.149000000000000E-009
Ignoring integral (chem. notation) (  47  11|  67  60):  -3.604000000000000E-009
Ignoring integral (chem. notation) (  48  15|  60  43):   7.326000000000000E-009
Ignoring integral (chem. notation) (  49  11|  58  21):  -4.840000000000000E-009
Ignoring integral (chem. notation) (  55  29|  64   3):  -8.712000000000001E-009
Ignoring integral (chem. notation) (  58  20|  44   3):  -1.322000000000000E-009
Ignoring integral (chem. notation) (  58  21|  49  11):  -4.840000000000000E-009
Ignoring integral (chem. notation) (  59  35|  34  17):   7.074000000000000E-009
Ignoring integral (chem. notation) (  60  43|  48  15):   7.326000000000000E-009
Ignoring integral (chem. notation) (  61  28|  72  14):   3.309000000000000E-009
Ignoring integral (chem. notation) (  62  59|  35  25):   9.177000000000000E-009
Ignoring integral (chem. notation) (  64   3|  55  29):  -8.712000000000001E-009
Ignoring integral (chem. notation) (  65   8|  46  22):  -5.112000000000000E-009
Ignoring integral (chem. notation) (  65   8|  74  50):   2.729000000000000E-009
Ignoring integral (chem. notation) (  65   4|  76  11):  -1.636000000000000E-009
Ignoring integral (chem. notation) (  66  17|  34  31):   5.404000000000000E-009
Ignoring integral (chem. notation) (  66  41|  46  15):   5.149000000000000E-009
Ignoring integral (chem. notation) (  66  45|  74  28):   9.015000000000000E-009
Ignoring integral (chem. notation) (  66  30|  75  42):   9.192000000000001E-009
Ignoring integral (chem. notation) (  66  40|  76  22):  -8.760000000000000E-009
Ignoring integral (chem. notation) (  67  60|  47  11):  -3.604000000000000E-009
Ignoring integral (chem. notation) (  67  18|  76  15):  -1.972000000000000E-009
Ignoring integral (chem. notation) (  72  14|  61  28):   3.309000000000000E-009
Ignoring integral (chem. notation) (  72  12|  74  11):  -8.005000000000000E-009
Ignoring integral (chem. notation) (  74  50|  65   8):   2.729000000000000E-009
Ignoring integral (chem. notation) (  74  28|  66  45):   9.015000000000000E-009
Ignoring integral (chem. notation) (  74  11|  72  12):  -8.005000000000000E-009
Ignoring integral (chem. notation) (  75  15|  39  32):   8.884000000000000E-009
Ignoring integral (chem. notation) (  75  42|  66  30):   9.192000000000001E-009
Ignoring integral (chem. notation) (  76  11|  65   4):  -1.636000000000000E-009
Ignoring integral (chem. notation) (  76  22|  66  40):  -8.760000000000000E-009
Ignoring integral (chem. notation) (  76  15|  67  18):  -1.972000000000000E-009
 Number of removed two-index integrals:                     40
 Number of non-zero integrals:                1097700
 ECORE=  -1864.72159929965     
 Setting normal GetUMatEl routine
 Defining FDet according to input
 Fermi det (D0):(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 Symmetry:  ( 0, 0, 0) 0
NECI called from MOLPRO, so assuming orbitals ordered by occupation number.
 N_alpha:14 ; N_beta:14 ; LMS: 0 ; NEl:28
Calculating orbital energies...
Reordering basis by orbital energies...
 
Ordering Basis (Closed):    0   0   0   0   0   0   0   0
Ordering Basis (Open  ):    0   0   0   0   0   0   0   0
      1      1      0      0      0     -1 ( 0, 0, 0) 0   0       -3.552253606       -3.552253606 #
      2      2      0      0      0      1 ( 0, 0, 0) 0   0       -3.552253606       -3.552253606 #
      3      9      0      0      0     -1 ( 0, 0, 4) 4   0       -3.478647082       -3.478647082 #
      4     10      0      0      0      1 ( 0, 0, 4) 4   0       -3.478647082       -3.478647082 #
      5      3      0      0      0     -1 ( 0, 0, 0) 0   0       -2.366704242       -2.366704242 #
      6      4      0      0      0      1 ( 0, 0, 0) 0   0       -2.366704242       -2.366704242 #
      7      5      0      0      0     -1 ( 0, 0, 1) 1   0       -2.249076855       -2.249076855 #
      8      6      0      0      0      1 ( 0, 0, 1) 1   0       -2.249076855       -2.249076855 #
      9      7      0      0      0     -1 ( 0, 0, 2) 2   0       -2.249059994       -2.249059994 #
     10      8      0      0      0      1 ( 0, 0, 2) 2   0       -2.249059994       -2.249059994 #
     11     13      0      0      0     -1 ( 0, 0, 5) 5   0       -2.195037868       -2.195037868 #
     12     14      0      0      0      1 ( 0, 0, 5) 5   0       -2.195037868       -2.195037868 #
     13     15      0      0      0     -1 ( 0, 0, 6) 6   0       -2.195013155       -2.195013155 #
     14     16      0      0      0      1 ( 0, 0, 6) 6   0       -2.195013155       -2.195013155 #
     15     11      0      0      0     -1 ( 0, 0, 4) 4   0       -2.129319795       -2.129319795 #
     16     12      0      0      0      1 ( 0, 0, 4) 4   0       -2.129319795       -2.129319795 #
     17     23      0      0      0     -1 ( 0, 0, 1) 1   0       -0.355207699       -0.355207699 #
     18     24      0      0      0      1 ( 0, 0, 1) 1   0       -0.355207699       -0.355207699 #
     19     25      0      0      0     -1 ( 0, 0, 2) 2   0       -0.355203445       -0.355203445 #
     20     26      0      0      0      1 ( 0, 0, 2) 2   0       -0.355203445       -0.355203445 #
     21     19      0      0      0     -1 ( 0, 0, 0) 0   0       -0.339185512       -0.339185512 #
     22     20      0      0      0      1 ( 0, 0, 0) 0   0       -0.339185512       -0.339185512 #
     23     27      0      0      0     -1 ( 0, 0, 3) 3   0       -0.243977638       -0.243977638 #
     24     28      0      0      0      1 ( 0, 0, 3) 3   0       -0.243977638       -0.243977638 #
     25     21      0      0      0     -1 ( 0, 0, 0) 0   0       -0.243865970       -0.243865970 #
     26     22      0      0      0      1 ( 0, 0, 0) 0   0       -0.243865970       -0.243865970 #
     27     17      0      0      0     -1 ( 0, 0, 0) 0   0       -0.226062171       -0.226062171 #
     28     18      0      0      0      1 ( 0, 0, 0) 0   0       -0.226062171       -0.226062171 #
     29     33      0      0      0     -1 ( 0, 0, 4) 4   0        0.097563568        0.097563568
     30     34      0      0      0      1 ( 0, 0, 4) 4   0        0.097563568        0.097563568
     31     39      0      0      0     -1 ( 0, 0, 7) 7   0        0.142588322        0.142588322
     32     40      0      0      0      1 ( 0, 0, 7) 7   0        0.142588322        0.142588322
     33     29      0      0      0     -1 ( 0, 0, 4) 4   0        0.142846740        0.142846740
     34     30      0      0      0      1 ( 0, 0, 4) 4   0        0.142846740        0.142846740
     35    145      0      0      0     -1 ( 0, 0, 6) 6   0        0.176767913        0.176767913
     36    146      0      0      0      1 ( 0, 0, 6) 6   0        0.176767913        0.176767913
     37    117      0      0      0     -1 ( 0, 0, 4) 4   0        0.177263882        0.177263882
     38    118      0      0      0      1 ( 0, 0, 4) 4   0        0.177263882        0.177263882
     39     77      0      0      0     -1 ( 0, 0, 2) 2   0        0.178197537        0.178197537
     40     78      0      0      0      1 ( 0, 0, 2) 2   0        0.178197537        0.178197537
     41     63      0      0      0     -1 ( 0, 0, 1) 1   0        0.179878409        0.179878409
     42     64      0      0      0      1 ( 0, 0, 1) 1   0        0.179878409        0.179878409
     43    131      0      0      0     -1 ( 0, 0, 5) 5   0        0.191307407        0.191307407
     44    132      0      0      0      1 ( 0, 0, 5) 5   0        0.191307407        0.191307407
     45     35      0      0      0     -1 ( 0, 0, 5) 5   0        0.258231026        0.258231026
     46     36      0      0      0      1 ( 0, 0, 5) 5   0        0.258231026        0.258231026
     47     37      0      0      0     -1 ( 0, 0, 6) 6   0        0.258132154        0.258132154
     48     38      0      0      0      1 ( 0, 0, 6) 6   0        0.258132154        0.258132154
     49     31      0      0      0     -1 ( 0, 0, 4) 4   0        0.261716848        0.261716848
     50     32      0      0      0      1 ( 0, 0, 4) 4   0        0.261716848        0.261716848
     51     41      0      0      0     -1 ( 0, 0, 0) 0   0        0.329100162        0.329100162
     52     42      0      0      0      1 ( 0, 0, 0) 0   0        0.329100162        0.329100162
     53     59      0      0      0     -1 ( 0, 0, 0) 0   0        0.339176741        0.339176741
     54     60      0      0      0      1 ( 0, 0, 0) 0   0        0.339176741        0.339176741
     55     89      0      0      0     -1 ( 0, 0, 2) 2   0        0.367794630        0.367794630
     56     90      0      0      0      1 ( 0, 0, 2) 2   0        0.367794630        0.367794630
     57     75      0      0      0     -1 ( 0, 0, 1) 1   0        0.376299565        0.376299565
     58     76      0      0      0      1 ( 0, 0, 1) 1   0        0.376299565        0.376299565
     59    151      0      0      0     -1 ( 0, 0, 7) 7   0        0.537584302        0.537584302
     60    152      0      0      0      1 ( 0, 0, 7) 7   0        0.537584302        0.537584302
     61     61      0      0      0     -1 ( 0, 0, 0) 0   0        0.588374714        0.588374714
     62     62      0      0      0      1 ( 0, 0, 0) 0   0        0.588374714        0.588374714
     63     73      0      0      0     -1 ( 0, 0, 1) 1   0        0.588796624        0.588796624
     64     74      0      0      0      1 ( 0, 0, 1) 1   0        0.588796624        0.588796624
     65    119      0      0      0     -1 ( 0, 0, 5) 5   0        0.608825472        0.608825472
     66    120      0      0      0      1 ( 0, 0, 5) 5   0        0.608825472        0.608825472
     67    133      0      0      0     -1 ( 0, 0, 6) 6   0        0.610230394        0.610230394
     68    134      0      0      0      1 ( 0, 0, 6) 6   0        0.610230394        0.610230394
     69     87      0      0      0     -1 ( 0, 0, 2) 2   0        0.613912503        0.613912503
     70     88      0      0      0      1 ( 0, 0, 2) 2   0        0.613912503        0.613912503
     71     85      0      0      0     -1 ( 0, 0, 2) 2   0        0.663764074        0.663764074
     72     86      0      0      0      1 ( 0, 0, 2) 2   0        0.663764074        0.663764074
     73     71      0      0      0     -1 ( 0, 0, 1) 1   0        0.698408020        0.698408020
     74     72      0      0      0      1 ( 0, 0, 1) 1   0        0.698408020        0.698408020
     75     57      0      0      0     -1 ( 0, 0, 0) 0   0        0.768027543        0.768027543
     76     58      0      0      0      1 ( 0, 0, 0) 0   0        0.768027543        0.768027543
     77     91      0      0      0     -1 ( 0, 0, 3) 3   0        0.827922688        0.827922688
     78     92      0      0      0      1 ( 0, 0, 3) 3   0        0.827922688        0.827922688
     79     43      0      0      0     -1 ( 0, 0, 0) 0   0        0.831182014        0.831182014
     80     44      0      0      0      1 ( 0, 0, 0) 0   0        0.831182014        0.831182014
     81     55      0      0      0     -1 ( 0, 0, 0) 0   0        0.849789490        0.849789490
     82     56      0      0      0      1 ( 0, 0, 0) 0   0        0.849789490        0.849789490
     83     95      0      0      0     -1 ( 0, 0, 3) 3   0        0.849815165        0.849815165
     84     96      0      0      0      1 ( 0, 0, 3) 3   0        0.849815165        0.849815165
     85    141      0      0      0     -1 ( 0, 0, 6) 6   0        0.855532434        0.855532434
     86    142      0      0      0      1 ( 0, 0, 6) 6   0        0.855532434        0.855532434
     87    127      0      0      0     -1 ( 0, 0, 5) 5   0        0.871330674        0.871330674
     88    128      0      0      0      1 ( 0, 0, 5) 5   0        0.871330674        0.871330674
     89    107      0      0      0     -1 ( 0, 0, 4) 4   0        0.990711982        0.990711982
     90    108      0      0      0      1 ( 0, 0, 4) 4   0        0.990711982        0.990711982
     91     45      0      0      0     -1 ( 0, 0, 0) 0   0        1.073031108        1.073031108
     92     46      0      0      0      1 ( 0, 0, 0) 0   0        1.073031108        1.073031108
     93     97      0      0      0     -1 ( 0, 0, 4) 4   0        1.103980033        1.103980033
     94     98      0      0      0      1 ( 0, 0, 4) 4   0        1.103980033        1.103980033
     95     53      0      0      0     -1 ( 0, 0, 0) 0   0        1.150137252        1.150137252
     96     54      0      0      0      1 ( 0, 0, 0) 0   0        1.150137252        1.150137252
     97     79      0      0      0     -1 ( 0, 0, 2) 2   0        1.152889696        1.152889696
     98     80      0      0      0      1 ( 0, 0, 2) 2   0        1.152889696        1.152889696
     99     65      0      0      0     -1 ( 0, 0, 1) 1   0        1.155042993        1.155042993
    100     66      0      0      0      1 ( 0, 0, 1) 1   0        1.155042993        1.155042993
    101    115      0      0      0     -1 ( 0, 0, 4) 4   0        1.160903661        1.160903661
    102    116      0      0      0      1 ( 0, 0, 4) 4   0        1.160903661        1.160903661
    103    111      0      0      0     -1 ( 0, 0, 4) 4   0        1.163845700        1.163845700
    104    112      0      0      0      1 ( 0, 0, 4) 4   0        1.163845700        1.163845700
    105     51      0      0      0     -1 ( 0, 0, 0) 0   0        1.170098759        1.170098759
    106     52      0      0      0      1 ( 0, 0, 0) 0   0        1.170098759        1.170098759
    107    129      0      0      0     -1 ( 0, 0, 5) 5   0        1.206804649        1.206804649
    108    130      0      0      0      1 ( 0, 0, 5) 5   0        1.206804649        1.206804649
    109    143      0      0      0     -1 ( 0, 0, 6) 6   0        1.230040399        1.230040399
    110    144      0      0      0      1 ( 0, 0, 6) 6   0        1.230040399        1.230040399
    111     99      0      0      0     -1 ( 0, 0, 4) 4   0        1.275214036        1.275214036
    112    100      0      0      0      1 ( 0, 0, 4) 4   0        1.275214036        1.275214036
    113    147      0      0      0     -1 ( 0, 0, 7) 7   0        1.280350585        1.280350585
    114    148      0      0      0      1 ( 0, 0, 7) 7   0        1.280350585        1.280350585
    115    101      0      0      0     -1 ( 0, 0, 4) 4   0        1.632690448        1.632690448
    116    102      0      0      0      1 ( 0, 0, 4) 4   0        1.632690448        1.632690448
    117     67      0      0      0     -1 ( 0, 0, 1) 1   0        2.026313013        2.026313013
    118     68      0      0      0      1 ( 0, 0, 1) 1   0        2.026313013        2.026313013
    119     93      0      0      0     -1 ( 0, 0, 3) 3   0        2.036441539        2.036441539
    120     94      0      0      0      1 ( 0, 0, 3) 3   0        2.036441539        2.036441539
    121     47      0      0      0     -1 ( 0, 0, 0) 0   0        2.040698231        2.040698231
    122     48      0      0      0      1 ( 0, 0, 0) 0   0        2.040698231        2.040698231
    123     81      0      0      0     -1 ( 0, 0, 2) 2   0        2.047466154        2.047466154
    124     82      0      0      0      1 ( 0, 0, 2) 2   0        2.047466154        2.047466154
    125     69      0      0      0     -1 ( 0, 0, 1) 1   0        2.311427984        2.311427984
    126     70      0      0      0      1 ( 0, 0, 1) 1   0        2.311427984        2.311427984
    127     83      0      0      0     -1 ( 0, 0, 2) 2   0        2.312096032        2.312096032
    128     84      0      0      0      1 ( 0, 0, 2) 2   0        2.312096032        2.312096032
    129    135      0      0      0     -1 ( 0, 0, 6) 6   0        2.325594488        2.325594488
    130    136      0      0      0      1 ( 0, 0, 6) 6   0        2.325594488        2.325594488
    131    121      0      0      0     -1 ( 0, 0, 5) 5   0        2.345869993        2.345869993
    132    122      0      0      0      1 ( 0, 0, 5) 5   0        2.345869993        2.345869993
    133    123      0      0      0     -1 ( 0, 0, 5) 5   0        2.424818216        2.424818216
    134    124      0      0      0      1 ( 0, 0, 5) 5   0        2.424818216        2.424818216
    135    137      0      0      0     -1 ( 0, 0, 6) 6   0        2.432985633        2.432985633
    136    138      0      0      0      1 ( 0, 0, 6) 6   0        2.432985633        2.432985633
    137     49      0      0      0     -1 ( 0, 0, 0) 0   0        2.600772718        2.600772718
    138     50      0      0      0      1 ( 0, 0, 0) 0   0        2.600772718        2.600772718
    139    103      0      0      0     -1 ( 0, 0, 4) 4   0        2.786304614        2.786304614
    140    104      0      0      0      1 ( 0, 0, 4) 4   0        2.786304614        2.786304614
    141    109      0      0      0     -1 ( 0, 0, 4) 4   0        2.842560466        2.842560466
    142    110      0      0      0      1 ( 0, 0, 4) 4   0        2.842560466        2.842560466
    143    105      0      0      0     -1 ( 0, 0, 4) 4   0        2.954051114        2.954051114
    144    106      0      0      0      1 ( 0, 0, 4) 4   0        2.954051114        2.954051114
    145    149      0      0      0     -1 ( 0, 0, 7) 7   0        2.963715025        2.963715025
    146    150      0      0      0      1 ( 0, 0, 7) 7   0        2.963715025        2.963715025
    147    125      0      0      0     -1 ( 0, 0, 5) 5   0        3.020854465        3.020854465
    148    126      0      0      0      1 ( 0, 0, 5) 5   0        3.020854465        3.020854465
    149    139      0      0      0     -1 ( 0, 0, 6) 6   0        3.038708566        3.038708566
    150    140      0      0      0      1 ( 0, 0, 6) 6   0        3.038708566        3.038708566
    151    113      0      0      0     -1 ( 0, 0, 4) 4   0        3.204791466        3.204791466
    152    114      0      0      0      1 ( 0, 0, 4) 4   0        3.204791466        3.204791466
 Fock operator energy:  -1909.07882936381     
 Setting normal GetUMatEl routine
 Number of simultaneous walker distributions:            1
 Number of sign components in bit representation of determinant:            1
Setting integer length of determinants as bit-strings to:      5
Setting integer bit-length of determinants as bit-strings to:     64
 SYMMETRY MULTIPLICATION TABLE
 No Symmetry table found.
          36  Symmetry PAIRS
           8  DISTINCT ORBITAL PAIR PRODUCT SYMS
 Symmetry and spin of orbitals correctly set up for excitation generators.
 Simply transferring this into a spin orbital representation.
 Not storing the H matrix.
 <D0|H|D0>=  -2098.50557865580     
 <D0|T|D0>=  -423.210728648138     
 FDet has    14 alpha electrons, and    14 beta electrons.
               91  alpha-alpha occupied electron pairs
               91  beta-beta occupied electron pairs
              196  alpha-beta occupied electron pairs
             1891 alpha-alpha (vacant) hole pairs
             1891 beta-beta (vacant) hole pairs
             3844 alpha-beta (vacant) hole pairs
 
 Performing Parallel FCIQMC....
 
 Generated reference determinants:
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28) E =  -2098.505578656
Symmetry of reference determinant is:          0
Symmetry of reference determinant from spin orbital symmetry info is:          0
*********** INITIATOR METHOD IN USE ***********
Starting with only the reference determinant in the fixed initiator space.
Value for seed is:            7
Running FCIQMC for    100.000 minutes OR             100 iterations.
Reference Energy set to:     -2098.5055786558
Highest energy determinant is (approximately):     -1983.56046569152    
Corresponding to a correlation energy of:      114.945112964276    
 Calculating approximate pDoubles for use with excitation generator by looking a excitations from reference.
 141114 double excitations, and     260 single excitations found from reference. This will be used to calculate pDoubles.
 pDoubles set to:       0.998161
 pSingles set to:       0.001839
 Connectivity of HF determinant is:       141374
Memory allocated for a maximum particle number per node of:         546875
 Determinant related persistent storage requires:       8.344650 Mb / processor
Spawning vectors allowing for a total of       515625 particles to be spawned in any one iteration per core.
Storing walkers in hash-table. Algorithm is now formally linear scaling with walker number
Length of hash-table:          109375
Length of hash-table as a fraction of targetwalkers:              0.70000
Reference processor is:      836
Initial reference is: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 
 ========== Reading in from HDF5 popsfile ==========
 File name: popsfile.h5
 Previous calculation
 Date: 2019-11-20 16:34:33
 Sequence no.:           9
 VCS ver: f9a40b44450aad0c484ba39a6ab002f1e6766cb1
 Build config: cmake-Intel-par-CLUSTER
 Build date: Nov 18 2019
 Build time: 10:43:46
 
 Reading in             1506600264  determinants
 Reading in                 147129  determinants on this process ...
 ... done
 
 Completed iterations:      2226990
 Resuming calculation after    312.926725115041       a.u.
 Initial shift:   -1.83218253764926     
 read-in tau optimization data: 
 time-step:   3.605691073338090E-004
 pSingles:   0.159971995253877     
 pDoubles:   0.840028004746123     
 pParallel:   0.201176865216000     
 continuing tau-search!
Moving load balancing block     83630 from processor    836 to   7783
Moving load balancing block     83635 from processor    836 to   4298
Moving load balancing block     83692 from processor    836 to   5168
Moving load balancing block     83700 from processor    836 to   4584
Moving load balancing block     83678 from processor    836 to   9841
Moving load balancing block     83622 from processor    836 to   6318
Moving load balancing block     83662 from processor    836 to    705
Moving load balancing block     83609 from processor    836 to   4370
Moving load balancing block     83693 from processor    836 to   6525
Moving load balancing block     83679 from processor    836 to   9799
Moving load balancing block     83688 from processor    836 to   2662
Moving load balancing block     83659 from processor    836 to   1507
Moving load balancing block     83620 from processor    836 to   8430
Moving load balancing block     83633 from processor    836 to   5072
Moving load balancing block     83610 from processor    836 to   9769
Moving load balancing block     83618 from processor    836 to   5053
Moving load balancing block     83627 from processor    836 to   1071
Moving load balancing block     83667 from processor    836 to   2342
Moving load balancing block     83646 from processor    836 to   5867
Moving load balancing block     83602 from processor    836 to   8913
Moving load balancing block     83655 from processor    836 to   3268
Moving load balancing block     83648 from processor    836 to   7857
Moving load balancing block     83695 from processor    836 to   7751
Moving load balancing block     83605 from processor    836 to   2129
Moving load balancing block     83612 from processor    836 to   9690
Moving load balancing block     83608 from processor    836 to   7320
Moving load balancing block     61137 from processor    611 to   5679
Moving load balancing block    294820 from processor   2948 to   3113
Moving load balancing block     83669 from processor    836 to   1375
Moving load balancing block     61185 from processor    611 to   7319
Moving load balancing block    294847 from processor   2948 to   8891
Moving load balancing block     83619 from processor    836 to   4790
Moving load balancing block     61119 from processor    611 to   5423
Moving load balancing block    294827 from processor   2948 to   5782
Moving load balancing block     83623 from processor    836 to    783
Moving load balancing block     61131 from processor    611 to   5346
Moving load balancing block    294894 from processor   2948 to   8648
Moving load balancing block     83663 from processor    836 to   1880
Moving load balancing block     61197 from processor    611 to   2436
Moving load balancing block    209067 from processor   2090 to   8711
Moving load balancing block    294830 from processor   2948 to   2844
Moving load balancing block     61174 from processor    611 to   5903
Moving load balancing block     83699 from processor    836 to   1259
Moving load balancing block    639455 from processor   6394 to   1016
Moving load balancing block    209041 from processor   2090 to   3083
Moving load balancing block    294898 from processor   2948 to   8464
Moving load balancing block     61156 from processor    611 to    866
Moving load balancing block    639446 from processor   6394 to   6339
Moving load balancing block     83658 from processor    836 to   5957
Moving load balancing block    209051 from processor   2090 to   1686
Moving load balancing block    294843 from processor   2948 to   7572
Moving load balancing block    933833 from processor   9338 to   9686
Moving load balancing block    591035 from processor   5910 to   3682
Moving load balancing block     61196 from processor    611 to   2852
Moving load balancing block    639435 from processor   6394 to   3243
Moving load balancing block     83607 from processor    836 to   1770
Moving load balancing block    242989 from processor   2429 to   1235
Moving load balancing block    209085 from processor   2090 to   6693
Moving load balancing block    218777 from processor   2187 to   1201
Moving load balancing block    294880 from processor   2948 to   9405
Moving load balancing block    933804 from processor   9338 to   6962
Moving load balancing block    436037 from processor   4360 to   7006
Moving load balancing block    591014 from processor   5910 to   2870
Moving load balancing block    639436 from processor   6394 to   8162
Moving load balancing block     61112 from processor    611 to   7910
Moving load balancing block     83652 from processor    836 to   7940
Moving load balancing block    691611 from processor   6916 to   6593
Moving load balancing block     78619 from processor    786 to   9291
Moving load balancing block    393050 from processor   3930 to     15
Moving load balancing block    242915 from processor   2429 to   8698
Moving load balancing block    588481 from processor   5884 to   3701
Moving load balancing block    940957 from processor   9409 to   2163
Moving load balancing block    585048 from processor   5850 to   7162
Moving load balancing block    209050 from processor   2090 to   6105
Moving load balancing block    218787 from processor   2187 to   3102
Moving load balancing block    496210 from processor   4962 to   3841
Moving load balancing block    294834 from processor   2948 to   7525
Moving load balancing block    389656 from processor   3896 to   5006
Moving load balancing block    964935 from processor   9649 to   3075
Moving load balancing block    611708 from processor   6117 to   8554
Moving load balancing block    933809 from processor   9338 to    446
Moving load balancing block    124405 from processor   1244 to     51
Moving load balancing block    436008 from processor   4360 to   5695
Moving load balancing block    591067 from processor   5910 to   8217
Moving load balancing block    583535 from processor   5835 to  10190
Moving load balancing block    639480 from processor   6394 to   9802
Moving load balancing block     61178 from processor    611 to   7026
Moving load balancing block    644327 from processor   6443 to  10224
Moving load balancing block     83680 from processor    836 to   9920
Moving load balancing block    691640 from processor   6916 to   8461
Moving load balancing block    286855 from processor   2868 to   9849
Moving load balancing block     78674 from processor    786 to   6406
Moving load balancing block    393056 from processor   3930 to   8499
Moving load balancing block    363530 from processor   3635 to   3269
Moving load balancing block    242932 from processor   2429 to   7649
Moving load balancing block    334655 from processor   3346 to    541
Moving load balancing block    431220 from processor   4312 to   8424
Moving load balancing block    588477 from processor   5884 to   2696
Moving load balancing block    940974 from processor   9409 to   3054
Moving load balancing block    585098 from processor   5850 to   6561
Moving load balancing block    209002 from processor   2090 to   9367
Moving load balancing block    218720 from processor   2187 to   9737
Moving load balancing block    496283 from processor   4962 to   7888
Moving load balancing block    294836 from processor   2948 to   3943
Moving load balancing block    389673 from processor   3896 to   9101
Moving load balancing block    964952 from processor   9649 to   6865
Moving load balancing block    611701 from processor   6117 to   5388
Moving load balancing block    124434 from processor   1244 to   7647
Moving load balancing block    933851 from processor   9338 to   6687
Moving load balancing block    436052 from processor   4360 to   3413
Moving load balancing block    591098 from processor   5910 to   8471
Moving load balancing block    404458 from processor   4044 to   6618
Moving load balancing block    583531 from processor   5835 to   2230
Moving load balancing block    644366 from processor   6443 to   8660
Moving load balancing block    639405 from processor   6394 to   5981
Moving load balancing block     61142 from processor    611 to   7722
Moving load balancing block    691635 from processor   6916 to   8694
Moving load balancing block    286817 from processor   2868 to    248
Moving load balancing block     78608 from processor    786 to   5073
Moving load balancing block     83691 from processor    836 to   2836
Moving load balancing block    948237 from processor   9482 to   3393
Moving load balancing block    615078 from processor   6150 to   8346
Moving load balancing block    408368 from processor   4083 to    999
Moving load balancing block    393099 from processor   3930 to   4836
Moving load balancing block    363596 from processor   3635 to   1990
Moving load balancing block    461135 from processor   4611 to   1771
Moving load balancing block    501190 from processor   5011 to   6857
Moving load balancing block    242998 from processor   2429 to   2771
Moving load balancing block    334664 from processor   3346 to  10084
Moving load balancing block    431216 from processor   4312 to  10132
Moving load balancing block    940949 from processor   9409 to   6203
Moving load balancing block    588402 from processor   5884 to   5216
Moving load balancing block    585063 from processor   5850 to   7721
Moving load balancing block    209011 from processor   2090 to   9193
Moving load balancing block    218770 from processor   2187 to   9475
Moving load balancing block    300300 from processor   3002 to    973
Moving load balancing block    496225 from processor   4962 to   3733
Moving load balancing block    601937 from processor   6019 to   7306
Moving load balancing block    868812 from processor   8688 to   9562
Moving load balancing block    294822 from processor   2948 to   4064
Moving load balancing block    389688 from processor   3896 to   5313
Moving load balancing block    964919 from processor   9649 to   5722
Moving load balancing block    611710 from processor   6117 to   1132
Moving load balancing block    124453 from processor   1244 to   1389
Moving load balancing block     33385 from processor    333 to   5432
Moving load balancing block    436013 from processor   4360 to   8179
Moving load balancing block    933894 from processor   9338 to   5765
Moving load balancing block     71459 from processor    714 to   6817
Moving load balancing block    404486 from processor   4044 to   8638
Moving load balancing block    591010 from processor   5910 to   4055
Moving load balancing block    627874 from processor   6278 to   7110
Moving load balancing block    117436 from processor   1174 to   4654
Moving load balancing block    583569 from processor   5835 to   1405
Moving load balancing block    644336 from processor   6443 to   1883
Moving load balancing block     19475 from processor    194 to   2907
Moving load balancing block      4758 from processor     47 to   4703
Moving load balancing block    639413 from processor   6394 to   2200
Moving load balancing block    386990 from processor   3869 to   2573
Moving load balancing block     61202 from processor    612 to   3173
Moving load balancing block     61103 from processor    611 to   2091
Moving load balancing block    187733 from processor   1877 to   3472
Moving load balancing block    896721 from processor   8967 to   5395
Moving load balancing block    693956 from processor   6939 to   6826
Moving load balancing block    691626 from processor   6916 to   4689
Moving load balancing block    628528 from processor   6285 to   5321
Moving load balancing block    286848 from processor   2868 to   9568
Moving load balancing block     78657 from processor    786 to   9227
Moving load balancing block     42580 from processor    425 to   7710
Moving load balancing block    204824 from processor   2048 to  10165
Moving load balancing block    247060 from processor   2470 to   1021
Moving load balancing block    407702 from processor   4077 to  10191
Moving load balancing block     83645 from processor    836 to   1022
Moving load balancing block    948209 from processor   9482 to   9997
Moving load balancing block     18688 from processor    186 to   6788
Moving load balancing block     51750 from processor    517 to   4776
Moving load balancing block    615011 from processor   6150 to   6987
Moving load balancing block    959709 from processor   9597 to   2612
Moving load balancing block    970446 from processor   9704 to    151
Moving load balancing block    408379 from processor   4083 to   5086
Moving load balancing block    467429 from processor   4674 to   8265
Moving load balancing block    363581 from processor   3635 to    748
Moving load balancing block    393086 from processor   3930 to   2012
Moving load balancing block    461179 from processor   4611 to   7274
Moving load balancing block    501168 from processor   5011 to   4851
Moving load balancing block    334625 from processor   3346 to    378
Moving load balancing block    622728 from processor   6227 to   7347
Moving load balancing block    242934 from processor   2429 to   3272
Moving load balancing block    361685 from processor   3616 to   8736
Moving load balancing block    431289 from processor   4312 to   2043
Moving load balancing block    461387 from processor   4613 to   3027
Moving load balancing block    940959 from processor   9409 to   2694
Moving load balancing block    588416 from processor   5884 to   3839
Moving load balancing block    206221 from processor   2062 to   1592
Moving load balancing block    932969 from processor   9329 to   6166
Moving load balancing block    459310 from processor   4593 to   9235
Moving load balancing block    585058 from processor   5850 to   4085
Moving load balancing block    777377 from processor   7773 to   5551
Moving load balancing block    547207 from processor   5472 to   8447
Moving load balancing block    811015 from processor   8110 to   1655
Moving load balancing block    579525 from processor   5795 to   1430
Moving load balancing block    719399 from processor   7193 to   3562
Moving load balancing block    209080 from processor   2090 to   2343
Moving load balancing block    957670 from processor   9576 to   4854
Moving load balancing block    218730 from processor   2187 to   1808
Moving load balancing block    906513 from processor   9065 to   7786
Moving load balancing block    300243 from processor   3002 to     59
Moving load balancing block    496209 from processor   4962 to   4052
Moving load balancing block    370866 from processor   3708 to   1019
Moving load balancing block    831554 from processor   8315 to   8930
Moving load balancing block    663125 from processor   6631 to   9825
Moving load balancing block    273011 from processor   2730 to   1082
Moving load balancing block    601993 from processor   6019 to   2177
Moving load balancing block    892184 from processor   8921 to   5280
Moving load balancing block    868877 from processor   8688 to   5230
Moving load balancing block     15631 from processor    156 to   9962
Moving load balancing block     97526 from processor    975 to    994
Moving load balancing block    652851 from processor   6528 to   6854
Moving load balancing block     98803 from processor    988 to    122
Moving load balancing block    389654 from processor   3896 to    889
Moving load balancing block    371852 from processor   3718 to   1876
Moving load balancing block    964933 from processor   9649 to   6250
Moving load balancing block    266749 from processor   2667 to   3524
Moving load balancing block    232764 from processor   2327 to   9106
Moving load balancing block    294810 from processor   2948 to   8399
Moving load balancing block    477787 from processor   4777 to   8422
Moving load balancing block    124446 from processor   1244 to   5175
Moving load balancing block    611742 from processor   6117 to    702
Moving load balancing block    768666 from processor   7686 to   6691
Moving load balancing block    170178 from processor   1701 to   8020
Moving load balancing block    807914 from processor   8079 to   4533
Moving load balancing block     33302 from processor    333 to   1820
Moving load balancing block     71428 from processor    714 to    469
Moving load balancing block    436004 from processor   4360 to   6196
Moving load balancing block    627856 from processor   6278 to   9776
Moving load balancing block    933860 from processor   9338 to   6091
Moving load balancing block    404493 from processor   4044 to   3001
Moving load balancing block    591092 from processor   5910 to   6537
Moving load balancing block    492386 from processor   4923 to   5265
Moving load balancing block    117481 from processor   1174 to   6004
Moving load balancing block    182983 from processor   1829 to   7401
Moving load balancing block     47651 from processor    476 to   3072
Moving load balancing block    644356 from processor   6443 to   5174
Moving load balancing block     19470 from processor    194 to      7
Moving load balancing block    583580 from processor   5835 to   8376
Moving load balancing block     61288 from processor    612 to   7047
Moving load balancing block      4762 from processor     47 to   5734
Moving load balancing block    305333 from processor   3053 to   5755
Moving load balancing block    386952 from processor   3869 to   6034
Moving load balancing block    336229 from processor   3362 to   1489
Moving load balancing block    388389 from processor   3883 to   3236
Moving load balancing block    295751 from processor   2957 to   9045
Moving load balancing block    855965 from processor   8559 to    559
Moving load balancing block    708757 from processor   7087 to   6908
Moving load balancing block    304125 from processor   3041 to   9789
Moving load balancing block    970289 from processor   9702 to   9778
Moving load balancing block    325997 from processor   3259 to   4617
Moving load balancing block    639497 from processor   6394 to   9269
Moving load balancing block    314889 from processor   3148 to   6385
Moving load balancing block    299067 from processor   2990 to   9198
Moving load balancing block    884365 from processor   8843 to   1726
Moving load balancing block    781427 from processor   7814 to   3135
Moving load balancing block    787911 from processor   7879 to    871
Moving load balancing block    187707 from processor   1877 to   4945
Moving load balancing block    484628 from processor   4846 to   2535
Moving load balancing block     61147 from processor    611 to   8830
Moving load balancing block    469115 from processor   4691 to   1398
Moving load balancing block     48803 from processor    488 to   6079
Moving load balancing block    514668 from processor   5146 to   7968
Moving load balancing block    115994 from processor   1159 to   9024
Moving load balancing block    620155 from processor   6201 to   2207
Moving load balancing block    921124 from processor   9211 to   5327
Moving load balancing block    712079 from processor   7120 to   9044
Moving load balancing block    725512 from processor   7255 to   8022
Moving load balancing block    709646 from processor   7096 to    295
Moving load balancing block    158773 from processor   1587 to   6894
Moving load balancing block     24299 from processor    242 to   6240
Moving load balancing block    896705 from processor   8967 to   6018
Moving load balancing block    942739 from processor   9427 to   6167
Moving load balancing block    993582 from processor   9935 to   6825
Moving load balancing block    161067 from processor   1610 to   4906
Moving load balancing block    565226 from processor   5652 to   4379
Moving load balancing block    693971 from processor   6939 to   1545
Moving load balancing block    278055 from processor   2780 to   6630
Moving load balancing block    548954 from processor   5489 to   8127
Moving load balancing block    123978 from processor   1239 to   8207
Moving load balancing block    112059 from processor   1120 to   8259
Moving load balancing block    506347 from processor   5063 to  10128
Moving load balancing block     95812 from processor    958 to   2218
Moving load balancing block    264048 from processor   2640 to    710
Moving load balancing block    179394 from processor   1793 to   1251
Moving load balancing block    628598 from processor   6285 to   9591
Moving load balancing block    691671 from processor   6916 to   2390
Moving load balancing block    340497 from processor   3404 to    188
Moving load balancing block    895109 from processor   8951 to   1229
Moving load balancing block    110578 from processor   1105 to   2134
Moving load balancing block    875263 from processor   8752 to   2241
Moving load balancing block    616553 from processor   6165 to   6045
Moving load balancing block    286808 from processor   2868 to   8355
Moving load balancing block      6277 from processor     62 to   1510
Moving load balancing block    580855 from processor   5808 to   2024
Moving load balancing block     42518 from processor    425 to   5728
Moving load balancing block    808152 from processor   8081 to   4076
Moving load balancing block    204848 from processor   2048 to   4297
Moving load balancing block     78605 from processor    786 to   7441
Moving load balancing block    247043 from processor   2470 to   7622
Moving load balancing block    512076 from processor   5120 to   6336
Moving load balancing block    407712 from processor   4077 to   7980
Moving load balancing block    228522 from processor   2285 to   5470
Moving load balancing block    357403 from processor   3574 to   7909
Moving load balancing block    115202 from processor   1152 to   2687
Moving load balancing block    171310 from processor   1713 to   2821
Moving load balancing block    976722 from processor   9767 to   7271
Moving load balancing block     61910 from processor    619 to   2319
Moving load balancing block    581520 from processor   5815 to   3791
Moving load balancing block    433609 from processor   4336 to   3893
Moving load balancing block    366053 from processor   3660 to  10076
Moving load balancing block     18684 from processor    186 to    815
Moving load balancing block    553606 from processor   5536 to   7122
Moving load balancing block    878568 from processor   8785 to   6022
Moving load balancing block     51783 from processor    517 to   6731
Moving load balancing block    959706 from processor   9597 to   1047
Moving load balancing block    948229 from processor   9482 to   1328
Moving load balancing block    476389 from processor   4763 to   3493
Moving load balancing block    970431 from processor   9704 to   8576
Moving load balancing block    667672 from processor   6676 to   8272
Moving load balancing block    615072 from processor   6150 to   2926
Moving load balancing block     67959 from processor    679 to   7927
Moving load balancing block    897975 from processor   8979 to   8800
Moving load balancing block    408304 from processor   4083 to   2566
Moving load balancing block    509114 from processor   5091 to   3818
Moving load balancing block    372094 from processor   3720 to   6743
Moving load balancing block    867623 from processor   8676 to   4120
Moving load balancing block    467417 from processor   4674 to   6356
Moving load balancing block    837556 from processor   8375 to   8056
Moving load balancing block    123142 from processor   1231 to   4062
Moving load balancing block    744247 from processor   7442 to   6180
Moving load balancing block     83668 from processor    836 to   6787
Moving load balancing block   1010423 from processor  10104 to   3213
Moving load balancing block    192111 from processor   1921 to   9508
Moving load balancing block    112819 from processor   1128 to   7931
Moving load balancing block    675646 from processor   6756 to   4091
Moving load balancing block    609073 from processor   6090 to   1273
Moving load balancing block    515745 from processor   5157 to   2348
Moving load balancing block    363582 from processor   3635 to   5839
Moving load balancing block    393052 from processor   3930 to   1151
Moving load balancing block    461160 from processor   4611 to   4337
Moving load balancing block    334700 from processor   3346 to   5847
Moving load balancing block    479749 from processor   4797 to   7531
Moving load balancing block    553313 from processor   5533 to   7692
Moving load balancing block    501141 from processor   5011 to    576
Moving load balancing block     40699 from processor    406 to   1531
Moving load balancing block    331008 from processor   3310 to   5888
Moving load balancing block    622796 from processor   6227 to   6061
Moving load balancing block    738129 from processor   7381 to   8612
Moving load balancing block    582232 from processor   5822 to   9472
Moving load balancing block    361690 from processor   3616 to   2954
Moving load balancing block    384943 from processor   3849 to   5921
Moving load balancing block    351741 from processor   3517 to   8109
Moving load balancing block    549208 from processor   5492 to   9111
Moving load balancing block    934631 from processor   9346 to   5602
Moving load balancing block     41813 from processor    418 to   1833
Moving load balancing block    242943 from processor   2429 to   6307
Moving load balancing block    732145 from processor   7321 to   1403
Moving load balancing block    367231 from processor   3672 to   5034
Moving load balancing block    904644 from processor   9046 to   5869
Moving load balancing block    492847 from processor   4928 to   4860
Moving load balancing block    512157 from processor   5121 to   2624
Moving load balancing block    861179 from processor   8611 to   4793
Moving load balancing block    237464 from processor   2374 to   4746
Moving load balancing block    142966 from processor   1429 to   4466
Moving load balancing block    903526 from processor   9035 to   6872
Moving load balancing block    195769 from processor   1957 to   8503
Moving load balancing block    289385 from processor   2893 to   6374
Moving load balancing block    431217 from processor   4312 to   6580
Moving load balancing block    461360 from processor   4613 to   4205
Moving load balancing block    853325 from processor   8533 to     36
Moving load balancing block    792419 from processor   7924 to   4898
Moving load balancing block    292144 from processor   2921 to   7276
Moving load balancing block    832937 from processor   8329 to   9084
Moving load balancing block    647213 from processor   6472 to   1086
Moving load balancing block    436177 from processor   4361 to   1952
Moving load balancing block    933369 from processor   9333 to   2745
Moving load balancing block    769331 from processor   7693 to   4742
Moving load balancing block    861727 from processor   8617 to   1460
Moving load balancing block    972098 from processor   9720 to   5692
Moving load balancing block    595071 from processor   5950 to   5126
Moving load balancing block    249616 from processor   2496 to   5776
Moving load balancing block     40265 from processor    402 to   2068
Moving load balancing block     29194 from processor    291 to    296
Moving load balancing block    106989 from processor   1069 to    404
Moving load balancing block    127874 from processor   1278 to   3779
Moving load balancing block    693089 from processor   6930 to   4427
Moving load balancing block    839332 from processor   8393 to  10208
Moving load balancing block    686337 from processor   6863 to   8385
Moving load balancing block    825704 from processor   8257 to    760
Moving load balancing block    940968 from processor   9409 to   1075
Moving load balancing block    206201 from processor   2062 to   1836
Moving load balancing block    916146 from processor   9161 to   2488
Moving load balancing block    216450 from processor   2164 to   9376
Moving load balancing block    490508 from processor   4905 to   1327
Moving load balancing block    267301 from processor   2673 to   4198
Moving load balancing block     29097 from processor    290 to   5664
Moving load balancing block    378513 from processor   3785 to   7390
Moving load balancing block    497593 from processor   4975 to   4546
Moving load balancing block    611640 from processor   6116 to   2482
Moving load balancing block    588414 from processor   5884 to   8070
Moving load balancing block    632758 from processor   6327 to   8827
Moving load balancing block    615123 from processor   6151 to   9042
Moving load balancing block    219655 from processor   2196 to   9215
Moving load balancing block    282761 from processor   2827 to   1864
Moving load balancing block    162949 from processor   1629 to   3314
Moving load balancing block    994751 from processor   9947 to   7094
Moving load balancing block     46658 from processor    466 to  10136
Moving load balancing block    751661 from processor   7516 to   7090
Moving load balancing block    246866 from processor   2468 to    397
Moving load balancing block    759618 from processor   7596 to   5207
Moving load balancing block    187067 from processor   1870 to   7336
Moving load balancing block    673845 from processor   6738 to   7379
Moving load balancing block    663406 from processor   6634 to   7683
Moving load balancing block   1001215 from processor  10012 to   9190
Moving load balancing block    459386 from processor   4593 to   7656
Moving load balancing block    932912 from processor   9329 to   7934
Moving load balancing block     16282 from processor    162 to   8098
Moving load balancing block    362853 from processor   3628 to   9164
Moving load balancing block    375216 from processor   3752 to    336
Moving load balancing block    382387 from processor   3823 to   3202
Moving load balancing block    292286 from processor   2922 to   5104
Moving load balancing block    560142 from processor   5601 to    723
Moving load balancing block   1002053 from processor  10020 to   5158
Moving load balancing block    776403 from processor   7764 to   6474
Moving load balancing block    841056 from processor   8410 to   9812
Moving load balancing block     72126 from processor    721 to   4780
Moving load balancing block    777307 from processor   7773 to   7048
Moving load balancing block    547300 from processor   5472 to   3982
Moving load balancing block    346175 from processor   3461 to    580
Moving load balancing block    252085 from processor   2520 to   9129
Moving load balancing block    585062 from processor   5850 to   7432
Moving load balancing block    894802 from processor   8948 to   8645
Moving load balancing block    436576 from processor   4365 to   3344
Moving load balancing block    805880 from processor   8058 to   7212
Moving load balancing block    552727 from processor   5527 to   4089
Moving load balancing block    811034 from processor   8110 to   6335
Moving load balancing block    585225 from processor   5852 to   9226
Moving load balancing block    962513 from processor   9625 to   9497
Moving load balancing block    579532 from processor   5795 to   6259
Moving load balancing block    330936 from processor   3309 to   5065
Moving load balancing block    742807 from processor   7428 to   9553
Moving load balancing block    172028 from processor   1720 to    399
Moving load balancing block    457342 from processor   4573 to   3722
Moving load balancing block    719372 from processor   7193 to   9137
Moving load balancing block   1000500 from processor  10004 to   4190
Moving load balancing block    672945 from processor   6729 to  10174
Moving load balancing block    868474 from processor   8684 to   1059
Moving load balancing block     20819 from processor    208 to   9077
Moving load balancing block    581466 from processor   5814 to   9280
Moving load balancing block    658630 from processor   6586 to   5203
Moving load balancing block     37106 from processor    371 to   6212
Moving load balancing block    573070 from processor   5730 to   1782
Moving load balancing block    991142 from processor   9911 to   4143
Moving load balancing block    906511 from processor   9065 to   8292
Moving load balancing block    388726 from processor   3887 to   9237
Moving load balancing block    994837 from processor   9948 to    136
Moving load balancing block    957642 from processor   9576 to   5562
Moving load balancing block   1001416 from processor  10014 to   1411
Moving load balancing block    735888 from processor   7358 to   4202
Moving load balancing block    865466 from processor   8654 to   9124
Moving load balancing block    617204 from processor   6172 to   3107
Moving load balancing block    737734 from processor   7377 to   9118
Moving load balancing block    877988 from processor   8779 to   2354
Moving load balancing block    704023 from processor   7040 to   6263
Moving load balancing block   1014818 from processor  10148 to   9839
Moving load balancing block    454822 from processor   4548 to   1839
Moving load balancing block     28525 from processor    285 to   5864
Moving load balancing block    603173 from processor   6031 to   8091
Moving load balancing block    698922 from processor   6989 to   3591
Moving load balancing block     16358 from processor    163 to   7270
Moving load balancing block   1018377 from processor  10183 to   9299
Moving load balancing block    393819 from processor   3938 to   2515
Moving load balancing block    795505 from processor   7955 to   3474
Moving load balancing block    209058 from processor   2090 to   5598
Moving load balancing block     41724 from processor    417 to   7339
Moving load balancing block    489404 from processor   4894 to   6096
Moving load balancing block    894909 from processor   8949 to   6123
Moving load balancing block    564309 from processor   5643 to   3336
Moving load balancing block    265653 from processor   2656 to   6073
Moving load balancing block      2004 from processor     20 to   9654
Moving load balancing block    160477 from processor   1604 to    877
Moving load balancing block    218707 from processor   2187 to   5379
Moving load balancing block    468153 from processor   4681 to   6935
Moving load balancing block    204001 from processor   2040 to   9750
Moving load balancing block    604253 from processor   6042 to   3546
Moving load balancing block    698880 from processor   6988 to   6632
Moving load balancing block    655024 from processor   6550 to   2858
Moving load balancing block    323723 from processor   3237 to   3026
Moving load balancing block    674514 from processor   6745 to   3637
Moving load balancing block    969679 from processor   9696 to   5485
Moving load balancing block    348980 from processor   3489 to   2525
Moving load balancing block    669634 from processor   6696 to   4598
Moving load balancing block    874017 from processor   8740 to    962
Moving load balancing block    511462 from processor   5114 to   5904
Moving load balancing block    958926 from processor   9589 to   2891
Moving load balancing block    816651 from processor   8166 to   4637
Moving load balancing block    935104 from processor   9351 to   9138
Moving load balancing block    695495 from processor   6954 to   4128
Moving load balancing block    562820 from processor   5628 to   9815
Moving load balancing block    731317 from processor   7313 to    770
Moving load balancing block    232414 from processor   2324 to   3163
Moving load balancing block    139761 from processor   1397 to   6784
Moving load balancing block     68933 from processor    689 to   3997
Moving load balancing block    100704 from processor   1007 to   5169
Moving load balancing block    341792 from processor   3417 to   7176
Moving load balancing block      9897 from processor     98 to   7573
Moving load balancing block    898253 from processor   8982 to   4577
Moving load balancing block     93348 from processor    933 to   6559
Moving load balancing block    257070 from processor   2570 to   7991
Moving load balancing block    542920 from processor   5429 to   2534
Moving load balancing block    756416 from processor   7564 to   1480
Moving load balancing block    439196 from processor   4391 to   8911
Moving load balancing block    139235 from processor   1392 to   1196
Moving load balancing block    463581 from processor   4635 to   4314
Moving load balancing block    987015 from processor   9870 to   8128
Moving load balancing block    120082 from processor   1200 to   5872
Moving load balancing block    300250 from processor   3002 to   7703
Moving load balancing block    652970 from processor   6529 to   9010
Moving load balancing block    840090 from processor   8400 to    152
Moving load balancing block    207856 from processor   2078 to   2124
Moving load balancing block    569993 from processor   5699 to   4359
Moving load balancing block    786757 from processor   7867 to   2401
Moving load balancing block    860777 from processor   8607 to   8517
Moving load balancing block    966001 from processor   9660 to  10097
Moving load balancing block    180214 from processor   1802 to   2494
Moving load balancing block    915394 from processor   9153 to   7450
Moving load balancing block    480573 from processor   4805 to   4147
Moving load balancing block    988975 from processor   9889 to   9623
Moving load balancing block    504058 from processor   5040 to   8494
Moving load balancing block    793253 from processor   7932 to   2597
Moving load balancing block    362374 from processor   3623 to   4381
Moving load balancing block    823244 from processor   8232 to   6222
Moving load balancing block     67398 from processor    673 to  10025
Moving load balancing block    684927 from processor   6849 to    902
Moving load balancing block    720808 from processor   7208 to    884
Moving load balancing block    241457 from processor   2414 to   2544
Moving load balancing block    433446 from processor   4334 to   6753
Moving load balancing block     31263 from processor    312 to   9018
Moving load balancing block    260864 from processor   2608 to  10078
Moving load balancing block    546065 from processor   5460 to    687
Moving load balancing block    454207 from processor   4542 to   2329
Moving load balancing block    679355 from processor   6793 to   3129
Moving load balancing block    806213 from processor   8062 to   7331
Moving load balancing block    545742 from processor   5457 to   1164
Moving load balancing block    315124 from processor   3151 to   5526
Moving load balancing block    842924 from processor   8429 to   8888
Moving load balancing block    463829 from processor   4638 to   8138
Moving load balancing block    200523 from processor   2005 to   3837
Moving load balancing block    494960 from processor   4949 to   6310
Moving load balancing block    960176 from processor   9601 to    708
Moving load balancing block    847061 from processor   8470 to   3668
Moving load balancing block    332593 from processor   3325 to   5243
Moving load balancing block    310664 from processor   3106 to    138
Moving load balancing block    697137 from processor   6971 to   6252
Moving load balancing block    608707 from processor   6087 to   3070
Moving load balancing block    620294 from processor   6202 to   6044
Moving load balancing block    630349 from processor   6303 to   8524
Moving load balancing block    390016 from processor   3900 to   3486
Moving load balancing block    525628 from processor   5256 to   5117
Moving load balancing block    550536 from processor   5505 to   6464
Moving load balancing block    518779 from processor   5187 to   7660
Moving load balancing block    735606 from processor   7356 to   7973
Moving load balancing block    538940 from processor   5389 to   8408
Moving load balancing block    496249 from processor   4962 to    153
Moving load balancing block    259578 from processor   2595 to    255
Moving load balancing block    219792 from processor   2197 to   2146
Moving load balancing block    617911 from processor   6179 to   8705
Moving load balancing block    411264 from processor   4112 to   9218
Moving load balancing block    561982 from processor   5619 to  10154
Moving load balancing block    475615 from processor   4756 to    428
Moving load balancing block    557414 from processor   5574 to    936
Moving load balancing block    696550 from processor   6965 to   4411
Moving load balancing block    802419 from processor   8024 to   6917
Moving load balancing block   1011347 from processor  10113 to   2578
Moving load balancing block    258431 from processor   2584 to   4825
Moving load balancing block    300452 from processor   3004 to    874
Moving load balancing block    473082 from processor   4730 to    900
Moving load balancing block    274448 from processor   2744 to   6409
Moving load balancing block    468424 from processor   4684 to   1125
Moving load balancing block    556101 from processor   5561 to   3198
Moving load balancing block    905946 from processor   9059 to   3548
Moving load balancing block   1002232 from processor  10022 to  10119
Moving load balancing block    178929 from processor   1789 to   4787
Moving load balancing block   1010581 from processor  10105 to   6692
Moving load balancing block    343167 from processor   3431 to    631
Moving load balancing block    994675 from processor   9946 to  10206
Moving load balancing block    120590 from processor   1205 to   8870
Moving load balancing block    146982 from processor   1469 to   8965
Moving load balancing block    857827 from processor   8578 to   9297
Moving load balancing block    237392 from processor   2373 to   5789
Moving load balancing block    756512 from processor   7565 to   5830
Moving load balancing block   1010341 from processor  10103 to   7697
Moving load balancing block     96621 from processor    966 to   3673
Moving load balancing block    991569 from processor   9915 to   5422
Moving load balancing block    637282 from processor   6372 to   5958
Moving load balancing block    696873 from processor   6968 to   9109
Moving load balancing block    661480 from processor   6614 to  10015
Moving load balancing block    353526 from processor   3535 to    192
Moving load balancing block    805008 from processor   8050 to   1542
Moving load balancing block   1015951 from processor  10159 to   1821
Moving load balancing block    550294 from processor   5502 to  10090
Moving load balancing block    617470 from processor   6174 to   1747
Moving load balancing block     49319 from processor    493 to   7851
Moving load balancing block    301251 from processor   3012 to    676
Moving load balancing block    574979 from processor   5749 to   2463
Moving load balancing block    350846 from processor   3508 to   7969
Moving load balancing block     62444 from processor    624 to    206
Moving load balancing block    399888 from processor   3998 to   2411
Moving load balancing block    279519 from processor   2795 to   2917
Moving load balancing block    840722 from processor   8407 to   6198
Moving load balancing block    370805 from processor   3708 to   9456
Moving load balancing block    856997 from processor   8569 to   4707
Moving load balancing block    810472 from processor   8104 to   6076
Moving load balancing block    962495 from processor   9624 to   6456
Moving load balancing block    571168 from processor   5711 to   7847
Moving load balancing block    735336 from processor   7353 to   7655
Moving load balancing block    866375 from processor   8663 to   9579
Moving load balancing block    862377 from processor   8623 to   1214
Moving load balancing block    152911 from processor   1529 to   4926
Moving load balancing block    715637 from processor   7156 to   1987
Moving load balancing block   1007247 from processor  10072 to   3038
Moving load balancing block    474482 from processor   4744 to   3420
Moving load balancing block    462334 from processor   4623 to   8373
Moving load balancing block    793536 from processor   7935 to   9964
Moving load balancing block    626124 from processor   6261 to   4017
Moving load balancing block    273028 from processor   2730 to   7201
Moving load balancing block    519124 from processor   5191 to   8885
Moving load balancing block     29879 from processor    298 to   3410
Moving load balancing block     45192 from processor    451 to   4211
Moving load balancing block     47389 from processor    473 to   7355
Moving load balancing block    502536 from processor   5025 to   1197
Moving load balancing block    976165 from processor   9761 to     53
Moving load balancing block    663187 from processor   6631 to  10203
Moving load balancing block    734591 from processor   7345 to  10221
Moving load balancing block    688888 from processor   6888 to   5427
Moving load balancing block    252465 from processor   2524 to    597
Moving load balancing block    982018 from processor   9820 to    329
Moving load balancing block    397197 from processor   3971 to   3066
Moving load balancing block    397720 from processor   3977 to   7997
Moving load balancing block    508569 from processor   5085 to   5029
Moving load balancing block    768893 from processor   7688 to   5819
Moving load balancing block   1020026 from processor  10200 to   7408
Moving load balancing block    198200 from processor   1981 to   1094
Moving load balancing block    854070 from processor   8540 to   5841
Moving load balancing block    935476 from processor   9354 to   6334
Moving load balancing block    831566 from processor   8315 to   6544
Moving load balancing block    178597 from processor   1785 to   1277
Moving load balancing block    915895 from processor   9158 to   5141
Moving load balancing block     55553 from processor    555 to   6534
Moving load balancing block    590587 from processor   5905 to    802
Moving load balancing block    955465 from processor   9554 to   2769
Moving load balancing block    978728 from processor   9787 to   8536
Moving load balancing block    456458 from processor   4564 to   5189
Moving load balancing block    866568 from processor   8665 to   6828
Moving load balancing block    403611 from processor   4036 to   7127
Moving load balancing block    877788 from processor   8777 to   8745
Moving load balancing block     65987 from processor    659 to   1527
Moving load balancing block    303314 from processor   3033 to   2979
Moving load balancing block    709305 from processor   7093 to   6295
Moving load balancing block   1023411 from processor  10234 to   3863
Moving load balancing block    329922 from processor   3299 to   2338
Moving load balancing block    892158 from processor   8921 to   3819
Moving load balancing block    868849 from processor   8688 to   4918
Moving load balancing block     25120 from processor    251 to   6807
Moving load balancing block     91562 from processor    915 to   2509
Moving load balancing block     96342 from processor    963 to   3111
Moving load balancing block    601918 from processor   6019 to   3437
Moving load balancing block    361124 from processor   3611 to   8859
Moving load balancing block    558624 from processor   5586 to   5663
Moving load balancing block    401409 from processor   4014 to    901
Moving load balancing block    484249 from processor   4842 to   1944
Moving load balancing block    754705 from processor   7547 to   3015
Moving load balancing block    886412 from processor   8864 to   9485
Moving load balancing block    909600 from processor   9095 to   5858
Moving load balancing block    937518 from processor   9375 to   8369
Moving load balancing block    840566 from processor   8405 to   5844
Moving load balancing block    281237 from processor   2812 to   3043
Moving load balancing block    522110 from processor   5221 to   3096
Moving load balancing block    826697 from processor   8266 to   3260
Moving load balancing block    698350 from processor   6983 to   7831
Moving load balancing block    529258 from processor   5292 to   1559
Moving load balancing block    860265 from processor   8602 to   1652
Moving load balancing block    804309 from processor   8043 to   3485
Moving load balancing block     15664 from processor    156 to   4031
Moving load balancing block    575628 from processor   5756 to   4670
Moving load balancing block     86748 from processor    867 to   9811
Moving load balancing block    577735 from processor   5777 to   5275
Moving load balancing block    678518 from processor   6785 to   5499
Moving load balancing block     84145 from processor    841 to   7523
Moving load balancing block    232709 from processor   2327 to   2786
Moving load balancing block    386473 from processor   3864 to   4673
Moving load balancing block    159503 from processor   1595 to   8334
Moving load balancing block    537196 from processor   5371 to   9173
Moving load balancing block    636737 from processor   6367 to   9831
Moving load balancing block    879262 from processor   8792 to   4814
Moving load balancing block    946812 from processor   9468 to   8478
Moving load balancing block    223747 from processor   2237 to   2233
Moving load balancing block    102069 from processor   1020 to   5720
Moving load balancing block    736499 from processor   7364 to   9278
Moving load balancing block    477497 from processor   4774 to    490
Moving load balancing block   1022802 from processor  10228 to   7359
Moving load balancing block    118965 from processor   1189 to   7894
Moving load balancing block     97538 from processor    975 to   2633
Moving load balancing block     99063 from processor    990 to   6319
Moving load balancing block    939535 from processor   9395 to   6973
Moving load balancing block    100276 from processor   1002 to   9546
Moving load balancing block    897050 from processor   8970 to     12
Moving load balancing block    534156 from processor   5341 to   4725
Moving load balancing block    232064 from processor   2320 to   5599
Moving load balancing block    574034 from processor   5740 to   9136
Moving load balancing block    477772 from processor   4777 to   2194
Moving load balancing block    673442 from processor   6734 to   3911
Moving load balancing block    575313 from processor   5753 to   9858
Moving load balancing block    137707 from processor   1377 to   1470
Moving load balancing block    371879 from processor   3718 to   5597
Moving load balancing block    345290 from processor   3452 to   9436
Moving load balancing block    567438 from processor   5674 to   1804
Moving load balancing block    626433 from processor   6264 to   2173
Moving load balancing block    640783 from processor   6407 to   7938
Moving load balancing block    652801 from processor   6528 to   8529
Moving load balancing block    960775 from processor   9607 to   3396
Moving load balancing block    154905 from processor   1549 to   7199
Moving load balancing block    568408 from processor   5684 to   2781
Moving load balancing block    172933 from processor   1729 to    564
Moving load balancing block    387219 from processor   3872 to   3810
Moving load balancing block    559527 from processor   5595 to   7824
Moving load balancing block    768660 from processor   7686 to   8371
Moving load balancing block    496525 from processor   4965 to   2309
Moving load balancing block    673989 from processor   6739 to   2787
Moving load balancing block    578434 from processor   5784 to   4418
Moving load balancing block     98877 from processor    988 to   6219
Moving load balancing block    427757 from processor   4277 to   7370
Moving load balancing block    266736 from processor   2667 to    840
Moving load balancing block    616059 from processor   6160 to   3278
Moving load balancing block     40379 from processor    403 to    426
Moving load balancing block    196826 from processor   1968 to   2341
Moving load balancing block    956073 from processor   9560 to   6998
Moving load balancing block    160769 from processor   1607 to   4397
Moving load balancing block    441485 from processor   4414 to   7294
Moving load balancing block    788081 from processor   7880 to   1329
Moving load balancing block    925361 from processor   9253 to   2305
Moving load balancing block    338236 from processor   3382 to   3981
Moving load balancing block    876786 from processor   8767 to   7035
Moving load balancing block    716337 from processor   7163 to   7435
Moving load balancing block    147349 from processor   1473 to   8587
Moving load balancing block    785853 from processor   7858 to  10118
Moving load balancing block   1021859 from processor  10218 to    651
Moving load balancing block    199187 from processor   1991 to   3898
Moving load balancing block    640287 from processor   6402 to   5956
Moving load balancing block    836432 from processor   8364 to   6970
Moving load balancing block    599204 from processor   5992 to   8786
Moving load balancing block    807947 from processor   8079 to  10137
Moving load balancing block    812349 from processor   8123 to   6519
Moving load balancing block    837764 from processor   8377 to   8403
Moving load balancing block     89535 from processor    895 to   1956
Moving load balancing block    409907 from processor   4099 to   1624
Moving load balancing block    964917 from processor   9649 to   9612
Moving load balancing block   1003614 from processor  10036 to   3241
Moving load balancing block     77372 from processor    773 to   3492
Moving load balancing block    114566 from processor   1145 to   1191
Moving load balancing block    943245 from processor   9432 to   3290
Moving load balancing block     87522 from processor    875 to   3262
Moving load balancing block    564577 from processor   5645 to   4358
Moving load balancing block    701889 from processor   7018 to   4806
Moving load balancing block     55846 from processor    558 to   5068
Moving load balancing block    124476 from processor   1244 to   6624
Moving load balancing block    389645 from processor   3896 to   9275
Moving load balancing block    152086 from processor   1520 to  10207
Moving load balancing block    242136 from processor   2421 to    627
Moving load balancing block    998325 from processor   9983 to   6432
Moving load balancing block    513026 from processor   5130 to   7474
Moving load balancing block    884900 from processor   8848 to    885
Moving load balancing block    983357 from processor   9833 to   1293
Moving load balancing block    549111 from processor   5491 to   5626
Moving load balancing block    737689 from processor   7376 to   7704
Moving load balancing block    449247 from processor   4492 to   8876
Moving load balancing block    964180 from processor   9641 to   9828
Moving load balancing block    170105 from processor   1701 to   2251
Moving load balancing block    533389 from processor   5333 to   2446
Moving load balancing block    906165 from processor   9061 to   8603
Moving load balancing block    748360 from processor   7483 to   9906
Moving load balancing block    207591 from processor   2075 to    419
Moving load balancing block    397849 from processor   3978 to   1337
Moving load balancing block    547654 from processor   5476 to   5466
Moving load balancing block    645353 from processor   6453 to   9907
Moving load balancing block    920758 from processor   9207 to  10053
Moving load balancing block    165963 from processor   1659 to   7595
Moving load balancing block    790151 from processor   7901 to    766
Moving load balancing block    850519 from processor   8505 to   1355
Moving load balancing block    518243 from processor   5182 to   2527
Moving load balancing block    775455 from processor   7754 to   2300
Moving load balancing block   1009866 from processor  10098 to   5555
Moving load balancing block    611782 from processor   6117 to   6830
Moving load balancing block    780833 from processor   7808 to   1179
Moving load balancing block    837893 from processor   8378 to   1249
Moving load balancing block    867176 from processor   8671 to    288
Moving load balancing block    386640 from processor   3866 to   2602
Moving load balancing block    854170 from processor   8541 to   6275
Moving load balancing block    779298 from processor   7792 to   6694
Moving load balancing block    139916 from processor   1399 to   4517
Moving load balancing block    851021 from processor   8510 to   8007
Moving load balancing block    325460 from processor   3254 to   2774
Moving load balancing block     71402 from processor    714 to   6229
Moving load balancing block    256145 from processor   2561 to    600
Moving load balancing block    369727 from processor   3697 to   2501
Moving load balancing block    971864 from processor   9718 to   6272
Moving load balancing block     92800 from processor    927 to   7132
Moving load balancing block    749903 from processor   7499 to   8956
Moving load balancing block    938671 from processor   9386 to   2316
Moving load balancing block    952912 from processor   9529 to   7406
Moving load balancing block    361007 from processor   3610 to   8458
Moving load balancing block     37280 from processor    372 to   1236
Moving load balancing block    626566 from processor   6265 to   1570
Moving load balancing block     40576 from processor    405 to   6060
Moving load balancing block    628259 from processor   6282 to   6906
Moving load balancing block    294813 from processor   2948 to   8824
Moving load balancing block    573154 from processor   5731 to   9342
Moving load balancing block    995158 from processor   9951 to  10091
Moving load balancing block    407592 from processor   4075 to   1582
Moving load balancing block    850772 from processor   8507 to   3809
Moving load balancing block    500971 from processor   5009 to   8831
Moving load balancing block    719118 from processor   7191 to    282
Moving load balancing block    252617 from processor   2526 to   1348
Moving load balancing block    661181 from processor   6611 to   1387
Moving load balancing block    935384 from processor   9353 to   2267
Moving load balancing block    535680 from processor   5356 to   7086
Moving load balancing block    988621 from processor   9886 to   7533
Moving load balancing block     51914 from processor    519 to   7777
Moving load balancing block    412932 from processor   4129 to   8488
Moving load balancing block    664009 from processor   6640 to   6341
Moving load balancing block    805107 from processor   8051 to   6843
Moving load balancing block    920137 from processor   9201 to   3983
Moving load balancing block    642609 from processor   6426 to   4775
Moving load balancing block    799408 from processor   7994 to   4574
Moving load balancing block     37488 from processor    374 to   5026
Moving load balancing block    906874 from processor   9068 to   7936
Moving load balancing block    850663 from processor   8506 to   8775
Moving load balancing block     82436 from processor    824 to   9401
Moving load balancing block    810086 from processor   8100 to    660
Moving load balancing block    760493 from processor   7604 to   3962
Moving load balancing block    863542 from processor   8635 to    921
Moving load balancing block     89299 from processor    892 to   2985
Moving load balancing block    807654 from processor   8076 to   3671
Moving load balancing block    658961 from processor   6589 to   5991
Moving load balancing block    157714 from processor   1577 to   8955
Moving load balancing block    456161 from processor   4561 to   9097
Moving load balancing block    857048 from processor   8570 to    797
Moving load balancing block    255068 from processor   2550 to   1662
Moving load balancing block    425617 from processor   4256 to   8639
Moving load balancing block    430542 from processor   4305 to   2346
Moving load balancing block    612070 from processor   6120 to   3032
Moving load balancing block    179912 from processor   1799 to   4543
Moving load balancing block    258360 from processor   2583 to   4791
Moving load balancing block    355079 from processor   3550 to   7334
Moving load balancing block    861560 from processor   8615 to   9228
Moving load balancing block    978173 from processor   9781 to   4957
Moving load balancing block     34454 from processor    344 to    355
Moving load balancing block    685524 from processor   6855 to    775
Moving load balancing block    489149 from processor   4891 to   2645
Moving load balancing block    522973 from processor   5229 to   3516
Moving load balancing block    612802 from processor   6128 to   9310
Moving load balancing block    761770 from processor   7617 to   3781
Moving load balancing block    959648 from processor   9596 to   3850
Moving load balancing block    223902 from processor   2239 to    697
Moving load balancing block    585746 from processor   5857 to   3005
Moving load balancing block    699724 from processor   6997 to   4650
Moving load balancing block     44076 from processor    440 to    997
Moving load balancing block    216988 from processor   2169 to   1396
Moving load balancing block    367949 from processor   3679 to   3586
Moving load balancing block    671158 from processor   6711 to   8311
Moving load balancing block    743859 from processor   7438 to   1910
Moving load balancing block    470258 from processor   4702 to   4292
Moving load balancing block    780480 from processor   7804 to   4760
Moving load balancing block    406323 from processor   4063 to   6271
Moving load balancing block    405094 from processor   4050 to  10111
Moving load balancing block    969235 from processor   9692 to   3082
Moving load balancing block     88615 from processor    886 to   9862
Moving load balancing block    404283 from processor   4042 to    400
Moving load balancing block    405694 from processor   4056 to   2714
Moving load balancing block    597171 from processor   5971 to   4341
Moving load balancing block    782147 from processor   7821 to   6563
Moving load balancing block    496667 from processor   4966 to   7044
Moving load balancing block     33351 from processor    333 to   7708
Moving load balancing block    134574 from processor   1345 to   2311
Moving load balancing block    216521 from processor   2165 to   6628
Moving load balancing block    858121 from processor   8581 to  10018
Moving load balancing block    161853 from processor   1618 to   1897
Moving load balancing block    436080 from processor   4360 to   6145
Moving load balancing block    873355 from processor   8733 to   7315
Moving load balancing block    637633 from processor   6376 to   2510
Moving load balancing block    388649 from processor   3886 to   3394
Moving load balancing block    730149 from processor   7301 to   5240
Moving load balancing block    727848 from processor   7278 to   5304
Moving load balancing block    599699 from processor   5996 to   6130
Moving load balancing block    364617 from processor   3646 to   9213
Moving load balancing block     14252 from processor    142 to   9317
Moving load balancing block    525574 from processor   5255 to   6009
Moving load balancing block    627837 from processor   6278 to   2970
Moving load balancing block    297402 from processor   2974 to   4781
Moving load balancing block    473930 from processor   4739 to   5809
Moving load balancing block    627471 from processor   6274 to    128
Moving load balancing block    806508 from processor   8065 to   4524
Moving load balancing block    492028 from processor   4920 to   5162
Moving load balancing block    825358 from processor   8253 to   6597
Moving load balancing block    981903 from processor   9819 to   8727
Moving load balancing block    117011 from processor   1170 to    164
Moving load balancing block     96718 from processor    967 to   2351
Moving load balancing block    283038 from processor   2830 to   7045
Moving load balancing block    202066 from processor   2020 to   8188
Moving load balancing block    494402 from processor   4944 to   6636
Moving load balancing block     54510 from processor    545 to   8961
Moving load balancing block    686609 from processor   6866 to    608
Moving load balancing block    789246 from processor   7892 to   4522
Moving load balancing block    871648 from processor   8716 to   8894
Moving load balancing block    574123 from processor   5741 to   7205
Moving load balancing block    791702 from processor   7917 to   2613
Moving load balancing block    414699 from processor   4146 to   1168
Moving load balancing block    846257 from processor   8462 to   8655
Moving load balancing block    462285 from processor   4622 to  10100
Moving load balancing block    239110 from processor   2391 to   4759
Moving load balancing block    386719 from processor   3867 to   5352
Moving load balancing block    611357 from processor   6113 to   8832
Moving load balancing block    841108 from processor   8411 to    175
Moving load balancing block    193827 from processor   1938 to   1513
Moving load balancing block    569008 from processor   5690 to   4507
Moving load balancing block    610085 from processor   6100 to   5288
Moving load balancing block    501988 from processor   5019 to   7175
Moving load balancing block    933823 from processor   9338 to   8862
Moving load balancing block    303667 from processor   3036 to   9464
Moving load balancing block    349606 from processor   3496 to   7644
Moving load balancing block    379201 from processor   3792 to    924
Moving load balancing block    538618 from processor   5386 to   5521
Moving load balancing block    923162 from processor   9231 to   6730
Moving load balancing block    106713 from processor   1067 to   6476
Moving load balancing block    505059 from processor   5050 to   7521
Moving load balancing block    634055 from processor   6340 to   9205
Moving load balancing block    708860 from processor   7088 to    257
Moving load balancing block    131590 from processor   1315 to   7507
Moving load balancing block    412432 from processor   4124 to    339
Moving load balancing block    453423 from processor   4534 to    872
Moving load balancing block    336412 from processor   3364 to    278
Moving load balancing block    588982 from processor   5889 to    353
Moving load balancing block    550740 from processor   5507 to   1368
Moving load balancing block    254119 from processor   2541 to   2850
Moving load balancing block    315423 from processor   3154 to   3903
Moving load balancing block    116689 from processor   1166 to   6805
Moving load balancing block    286111 from processor   2861 to   1226
Moving load balancing block    286589 from processor   2865 to   4258
Moving load balancing block    785076 from processor   7850 to   1407
Moving load balancing block    187376 from processor   1873 to   5118
Moving load balancing block    876351 from processor   8763 to   8994
Moving load balancing block      6995 from processor     69 to   2999
Moving load balancing block    857397 from processor   8573 to   9897
Moving load balancing block    251367 from processor   2513 to    661
Moving load balancing block    539269 from processor   5392 to   3094
Moving load balancing block     54967 from processor    549 to   5289
Moving load balancing block    228874 from processor   2288 to   6345
Moving load balancing block    976855 from processor   9768 to   2614
Moving load balancing block      9012 from processor     90 to   4338
Moving load balancing block    238677 from processor   2386 to   6778
Moving load balancing block    478647 from processor   4786 to   7515
Moving load balancing block    659449 from processor   6594 to   9729
Moving load balancing block    804182 from processor   8041 to   9844
Moving load balancing block    420704 from processor   4207 to  10188
Moving load balancing block    798127 from processor   7981 to   1679
Moving load balancing block    896978 from processor   8969 to   3946
Moving load balancing block    395997 from processor   3959 to   4875
Moving load balancing block    865852 from processor   8658 to     45
Moving load balancing block    885644 from processor   8856 to   3231
Moving load balancing block    566516 from processor   5665 to   5403
Moving load balancing block    459912 from processor   4599 to   8302
Moving load balancing block    688241 from processor   6882 to   5522
Moving load balancing block    618726 from processor   6187 to   2716
Moving load balancing block    997927 from processor   9979 to   3048
Moving load balancing block    618656 from processor   6186 to   3440
Moving load balancing block    182952 from processor   1829 to   5632
Moving load balancing block      7344 from processor     73 to   6260
Moving load balancing block    211020 from processor   2110 to   7041
Moving load balancing block    810863 from processor   8108 to   9126
Moving load balancing block     92082 from processor    920 to   9460
Moving load balancing block    330105 from processor   3301 to   9955
Moving load balancing block    728348 from processor   7283 to    396
Moving load balancing block    102882 from processor   1028 to   8768
Moving load balancing block    903952 from processor   9039 to   7818
Moving load balancing block    308445 from processor   3084 to   9279
Moving load balancing block     68820 from processor    688 to   1119
Moving load balancing block    453157 from processor   4531 to   3168
Moving load balancing block    767476 from processor   7674 to   5799
Moving load balancing block    298991 from processor   2989 to   8052
Moving load balancing block    424691 from processor   4246 to   2652
Moving load balancing block    852010 from processor   8520 to   5712
Moving load balancing block    646614 from processor   6466 to   6243
Moving load balancing block    889337 from processor   8893 to   8323
Moving load balancing block    998618 from processor   9986 to   1065
Moving load balancing block    159321 from processor   1593 to   5097
Moving load balancing block    404440 from processor   4044 to   5377
Moving load balancing block    619056 from processor   6190 to   8313
Moving load balancing block    642134 from processor   6421 to   3589
Moving load balancing block    701468 from processor   7014 to   7117
Moving load balancing block    531827 from processor   5318 to    207
Moving load balancing block    655882 from processor   6558 to   5089
Moving load balancing block    829446 from processor   8294 to   7463
Moving load balancing block    878918 from processor   8789 to   8675
Moving load balancing block    753726 from processor   7537 to   5518
Moving load balancing block    879893 from processor   8798 to   5902
Moving load balancing block     44184 from processor    441 to   7263
Moving load balancing block    124072 from processor   1240 to   9845
Moving load balancing block    795326 from processor   7953 to   3289
Moving load balancing block    283192 from processor   2831 to  10227
Moving load balancing block    814749 from processor   8147 to   5573
Moving load balancing block    963858 from processor   9638 to   1621
Moving load balancing block   1000856 from processor  10008 to   6940
Moving load balancing block     32878 from processor    328 to   1791
Moving load balancing block    194525 from processor   1945 to   7169
Moving load balancing block    246227 from processor   2462 to   1410
Moving load balancing block    340312 from processor   3403 to   6579
Moving load balancing block    409851 from processor   4098 to   9261
Moving load balancing block    640508 from processor   6405 to   5805
Moving load balancing block    709561 from processor   7095 to   7944
Moving load balancing block    920656 from processor   9206 to    554
Moving load balancing block    708240 from processor   7082 to   1479
Moving load balancing block    826829 from processor   8268 to   5625
Moving load balancing block    180968 from processor   1809 to   7588
Moving load balancing block    700201 from processor   7002 to   3125
Moving load balancing block    856383 from processor   8563 to   4032
Moving load balancing block   1007132 from processor  10071 to   5985
Moving load balancing block    100475 from processor   1004 to   2478
Moving load balancing block    594552 from processor   5945 to   4210
Moving load balancing block    957211 from processor   9572 to   5031
Moving load balancing block    528368 from processor   5283 to   2796
Moving load balancing block    577573 from processor   5775 to   6755
Moving load balancing block    893862 from processor   8938 to   9714
Moving load balancing block    117410 from processor   1174 to   1597
Moving load balancing block    772097 from processor   7720 to   2998
Moving load balancing block     84737 from processor    847 to    219
Moving load balancing block    364534 from processor   3645 to   2240
Moving load balancing block    712574 from processor   7125 to   2748
Moving load balancing block    124105 from processor   1241 to   6205
Moving load balancing block    602308 from processor   6023 to   2041
Moving load balancing block    943919 from processor   9439 to   2776
Moving load balancing block    955788 from processor   9557 to   2959
Moving load balancing block   1017517 from processor  10175 to   7141
Moving load balancing block    380256 from processor   3802 to   7436
Moving load balancing block    328434 from processor   3284 to   3925
Moving load balancing block   1014633 from processor  10146 to   5088
Moving load balancing block    561734 from processor   5617 to   6509
Moving load balancing block    239312 from processor   2393 to   2587
Moving load balancing block     16580 from processor    165 to    421
Moving load balancing block    343643 from processor   3436 to   4644
Moving load balancing block    486240 from processor   4862 to   7882
Moving load balancing block    897368 from processor   8973 to   8208
Moving load balancing block    276023 from processor   2760 to   9850
Moving load balancing block    675993 from processor   6759 to    903
Moving load balancing block    706917 from processor   7069 to   3989
Moving load balancing block    868144 from processor   8681 to   5623
Moving load balancing block     62364 from processor    623 to   6515
Moving load balancing block    307876 from processor   3078 to   7610
Moving load balancing block    400686 from processor   4006 to   8026
Moving load balancing block    492380 from processor   4923 to   3915
Moving load balancing block    636957 from processor   6369 to   4843
Moving load balancing block    835183 from processor   8351 to   5005
Moving load balancing block    944208 from processor   9442 to   8904
Moving load balancing block    102992 from processor   1029 to   3368
Moving load balancing block    254071 from processor   2540 to   6838
Moving load balancing block    311058 from processor   3110 to    224
Moving load balancing block    518666 from processor   5186 to   6050
Moving load balancing block    591051 from processor   5910 to   6280
Moving load balancing block    853929 from processor   8539 to   2797
Moving load balancing block    854433 from processor   8544 to   6732
Moving load balancing block     47681 from processor    476 to   7332
Moving load balancing block    290027 from processor   2900 to   5177
Moving load balancing block    632566 from processor   6325 to   6953
Moving load balancing block    930139 from processor   9301 to   9709
Moving load balancing block    968561 from processor   9685 to   6786
Moving load balancing block    335404 from processor   3354 to   9150
Moving load balancing block    925452 from processor   9254 to   9712
Moving load balancing block    149657 from processor   1496 to   5978
Moving load balancing block    264219 from processor   2642 to    618
Moving load balancing block    681845 from processor   6818 to   2636
Moving load balancing block    777989 from processor   7779 to   4840
Moving load balancing block    243961 from processor   2439 to   9224
Moving load balancing block    194954 from processor   1949 to   5366
Moving load balancing block    349126 from processor   3491 to  10041
Moving load balancing block    915994 from processor   9159 to   5592
Moving load balancing block    974265 from processor   9742 to   1719
Moving load balancing block    766917 from processor   7669 to   7395
Moving load balancing block    814021 from processor   8140 to   7911
Moving load balancing block     69584 from processor    695 to  10219
Moving load balancing block    492289 from processor   4922 to   2035
Moving load balancing block    515179 from processor   5151 to   2575
Moving load balancing block    471565 from processor   4715 to   5965
Moving load balancing block     34527 from processor    345 to    155
Moving load balancing block    416669 from processor   4166 to   1212
Moving load balancing block    266904 from processor   2669 to   2503
Moving load balancing block    350522 from processor   3505 to   2960
Moving load balancing block    428419 from processor   4284 to   5539
Moving load balancing block    874336 from processor   8743 to   7797
Moving load balancing block    567864 from processor   5678 to   2405
Moving load balancing block     67177 from processor    671 to   4264
Moving load balancing block    424864 from processor   4248 to   7033
Moving load balancing block    466027 from processor   4660 to   1009
Moving load balancing block    842896 from processor   8428 to   1434
Moving load balancing block    341963 from processor   3419 to   1951
Moving load balancing block    749758 from processor   7497 to   3355
Moving load balancing block    907432 from processor   9074 to   6848
Moving load balancing block    160616 from processor   1606 to   9916
Moving load balancing block    525826 from processor   5258 to   2007
Moving load balancing block    811387 from processor   8113 to   6663
Moving load balancing block      3292 from processor     32 to   7170
Moving load balancing block    735124 from processor   7351 to  10088
Moving load balancing block    600313 from processor   6003 to   7632
Moving load balancing block    671766 from processor   6717 to   8301
Moving load balancing block     16915 from processor    169 to     46
Moving load balancing block    871985 from processor   8719 to   5887
Moving load balancing block   1017677 from processor  10176 to   3523
Moving load balancing block    258818 from processor   2588 to   4943
Moving load balancing block    267674 from processor   2676 to   9316
Moving load balancing block    821424 from processor   8214 to    170
Moving load balancing block     61261 from processor    612 to   1954
Moving load balancing block    542031 from processor   5420 to   3137
Moving load balancing block    650639 from processor   6506 to   3526
Moving load balancing block    758270 from processor   7582 to   3772
Moving load balancing block    867247 from processor   8672 to   6084
Moving load balancing block    366763 from processor   3667 to   7409
Moving load balancing block    995933 from processor   9959 to   8417
Moving load balancing block     64443 from processor    644 to   2032
Moving load balancing block    438520 from processor   4385 to   2299
Moving load balancing block    678224 from processor   6782 to   2759
Moving load balancing block    922225 from processor   9222 to   3367
Moving load balancing block    855543 from processor   8555 to   3638
Moving load balancing block    754325 from processor   7543 to   5338
Moving load balancing block    906485 from processor   9064 to   8900
Moving load balancing block    602764 from processor   6027 to   4141
Moving load balancing block     99600 from processor    995 to   7013
Moving load balancing block    179422 from processor   1794 to   1997
Moving load balancing block    189872 from processor   1898 to   2149
Moving load balancing block    834133 from processor   8341 to   8353
Moving load balancing block    273513 from processor   2735 to   1093
Moving load balancing block    644318 from processor   6443 to   2885
Moving load balancing block    629200 from processor   6291 to   7976
Moving load balancing block    901182 from processor   9011 to   5900
Moving load balancing block     50420 from processor    504 to   8115
Moving load balancing block    305376 from processor   3053 to   9489
Moving load balancing block     19446 from processor    194 to    498
Moving load balancing block    195514 from processor   1955 to   1192
Moving load balancing block    285613 from processor   2856 to   6005
Moving load balancing block    545852 from processor   5458 to   7360
Moving load balancing block    324606 from processor   3246 to   3288
Moving load balancing block    337997 from processor   3379 to   4191
Moving load balancing block    580029 from processor   5800 to   6721
Moving load balancing block    765020 from processor   7650 to   7855
Moving load balancing block    944187 from processor   9441 to   8197
Moving load balancing block    638490 from processor   6384 to   4887
Moving load balancing block    851554 from processor   8515 to   1432
Moving load balancing block    953744 from processor   9537 to   5008
Moving load balancing block    795988 from processor   7959 to   7268
Moving load balancing block    817009 from processor   8170 to   8260
Moving load balancing block    380168 from processor   3801 to   3100
Moving load balancing block    387840 from processor   3878 to   7427
Moving load balancing block    729137 from processor   7291 to   7823
Moving load balancing block    758118 from processor   7581 to   8372
Moving load balancing block    937247 from processor   9372 to   9110
Moving load balancing block   1019469 from processor  10194 to   5319
Moving load balancing block    504865 from processor   5048 to   7414
Moving load balancing block    632014 from processor   6320 to   2108
Moving load balancing block    324836 from processor   3248 to   3311
Moving load balancing block     55646 from processor    556 to   4696
 Initial memory (without excitgens + temp arrays) consists of :      60.200691 Mb/Processor
 Only one array of memory to store main particle list allocated...
 Initial memory allocation sucessful...
 =============================================
 Allocating PCHB excitation generator objects
 Generating samplers for PCHB excitation generator
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Finished excitation generator initialization
 Excitation generator requires  0.574091702699661      GB of memory
 Using initial time-step:   3.605691073338090E-004

============ Semi-stochastic initialisation ============
Generating the deterministic space...
 ... approximately using the factor of    10
Total size of deterministic space:    50000
Size of deterministic space on this processor:        3
Generating the Hamiltonian in the deterministic space...
Time to create auxiliary arrays:    0.589
Time to sort auxiliary arrays:    0.027
Arrays for Hamiltonian successfully allocated...
Time to create the Hamiltonian:    0.001
total_time:    0.617
Semi-stochastic initialisation complete.
Time (seconds) taken for semi-stochastic initialisation:   14.885


=========== Trial wavefunction initialisation ==========
Generating the trial space...
  Initialising wavefunctions by the Lanczos algorithm
  Aborting Lanczos and initialising trial states with direct diagonalisation
  MAXIMUM WIDTH OF HAMIL :           73
  TOTAL NUMBER OF NON-ZERO ELEMENTS :         1988
Size of trial space on this processor:        0
Total size of the trial space:      200
Calculating the number of states in the connected space...
Attempting to allocate con_space. Size =        5.357 Mb
States found on this processor, including repeats:   140426
Generating and storing the connected space...
Removing repeated states and sorting by processor...
Performing MPI communication of connected states...
Attempting to allocate temp_space. Size =        0.098 Mb
Attempting to allocate con_space. Size =        0.098 Mb
Total size of connected space:   24168978
Size of connected space on this processor:       2405
Generating the vector \sum_j H_{ij} \psi^T_j...
Energy eigenvalue(s) of the trial space:  -2099.17835920     
Trial wavefunction initialisation complete.
Total time (seconds) taken for trial wavefunction initialisation:    0.771

 
        Step    Shift           WalkerCng       GrowRate        TotWalkers      Annihil         NoDied          NoBorn          Proj.E          Av.Shift        Proj.E.Cyc    Trial.E.Cyc       NoatHF          NoatDoubs       AccRat        UniqueDets    NumDetsSpawned   IterTime
     2226990   -1.832183        0.000000        0.000000       0.1636149E+10    0.000000        0.000000        0.000000       -1.392569        0.000000        0.000000        0.0000000000        64756.44        0.000000        0.000000      1502694905           0   0.0000    
 Updating time-step. New time-step =   3.671442969254245E-004
 Updating singles/doubles bias. pSingles =   0.165901380141924      , pDoubles =
    0.834098619858076     
     2227000   -1.850147        2387621.        1.000660       0.1638537E+10   0.2679972E+08   0.5866154E+08   0.2088174E+10   -1.392569        0.000000       -1.396902       -2099.9025446        64665.95        2988192.       0.1227354      1502935076   478895560  0.43973    
     2227010   -1.889656        2396780.        1.001452       0.1640934E+10   0.2725061E+08   0.5995557E+08   0.2128834E+10   -1.392569        0.000000       -1.396897       -2099.9025512        64556.10        2983496.       0.1249670      1504794979   477471311  0.43632    
     2227020   -1.928457        2260932.        1.001426       0.1643195E+10   0.2723826E+08   0.6030861E+08   0.2132205E+10   -1.392570        0.000000       -1.396971       -2099.9025979        64438.41        2978403.       0.1250302      1506646798   478197117  0.40015    
     2227030   -1.964583        2070008.        1.001327       0.1645265E+10   0.2721631E+08   0.6065235E+08   0.2135356E+10   -1.392570        0.000000       -1.396958       -2099.9026246        64313.30        2972620.       0.1248596      1508414386   478885542  0.37877    
     2227040   -1.997334        1867509.        1.001203       0.1647132E+10   0.2719010E+08   0.6097263E+08   0.2138144E+10   -1.392570        0.000000       -1.397013       -2099.9026156        64182.70        2967162.       0.1249802      1510058345   479453439  0.37844    
     2227050   -2.026732        1651931.        1.001080       0.1648784E+10   0.2716852E+08   0.6126503E+08   0.2140829E+10   -1.392570        0.000000       -1.396999       -2099.9026530        64044.84        2960905.       0.1249246      1511577503   479957525  0.40089    
     2227060   -2.052461        1434723.        1.000945       0.1650219E+10   0.2713237E+08   0.6152845E+08   0.2143070E+10   -1.392570        0.000000       -1.396959       -2099.9026675        63894.90        2953934.       0.1246666      1512936709   480424993  0.39832    
     2227070   -2.074362        1203023.        1.000804       0.1651422E+10   0.2710192E+08   0.6176031E+08   0.2145104E+10   -1.392570        0.000000       -1.396915       -2099.9026184        63742.04        2946622.       0.1252435      1514121155   480861598  0.41662    
     2227080   -2.092892        1011356.        1.000681       0.1652433E+10   0.2706125E+08   0.6196063E+08   0.2146747E+10   -1.392570        0.000000       -1.396869       -2099.9026037        63584.52        2938960.       0.1251233      1515164300   481193965  0.41362    
     2227090   -2.108183        823168.3        1.000562       0.1653257E+10   0.2700682E+08   0.6213235E+08   0.2148181E+10   -1.392570        0.000000       -1.396878       -2099.9025927        63421.90        2931900.       0.1250690      1516058128   481507660  0.46460    
Total iteration number limit reached. Finishing FCIQMC loop...
 - - - - - - - - - - - - - - - - - - - - - - - -
 Total loop-time:    41.3029937744141     
 Time lost due to load imbalance:    1.38578424748356     
 - - - - - - - - - - - - - - - - - - - - - - - -
 
Current reference: 
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 Number of superinitiators           1
 
Input DEFINEDET line (includes frozen orbs):
definedet    1-28
 
Most occupied         15 determinants as excitations from reference: 
 
 Excitation   ExcitLevel   Seniority    Walkers    Amplitude    Init?   Proc  Spin-Coup?
11111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    0    0    63406.61      0.59013  Y    836
11111111111111111111111111000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -20757.95      0.19319  Y   2948
11111111111111111111001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -20749.66      0.19312  Y    611
11111111111111111111101111011000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    14822.39      0.09755  Y   2090  *
11111111111111111111011111101000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4   -13558.66      0.08923  Y   6394  *
11111111111111111100111111110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9760.609      0.09084  Y   9338
11111111111111111111001111001100000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    4    0    9757.083      0.09081  Y   5910
11111111111111111111111100110000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9147.385      0.08513  Y   2187
11111111111111111111110011110000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9116.705      0.08485  Y   4360
11111111111111111101101111111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4   -8866.433      0.05835  Y   2429  *
11111111111111111110111111010010000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8822.028      0.05806  Y   6916  *
11111111111111111101111011110010000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8147.169      0.05362  Y    786  *
11111111111111111101111110110010000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8100.910      0.05331  Y   9409  *
11111111111111111110011111111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    7964.610      0.05242  Y   3896  *
11111111111111111111111101100000000010010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    7939.075      0.05225  Y   5850  *
 * = Spin-coupled function implicitly has time-reversed determinant with same weight.
 

 Load balancing information based on the last iteration:
 Mean number of determinants/process  148694.1682617188
 Min number of determinants/process             145821
 Max number of determinants/process             150656


Calculating approximate errorbar for energy estimates...

Attempting automatic reblocking analysis on data from iteration:            0
Reading back in FCIMCStats datafile...
Number of comment lines found in file:            6
Number of data points found in file:           20
Number of useable data points:           20

*** ERROR *** Failure to automatically detect equilibration time for shift value.
Skipping blocking analysis and calculation of average shift.
Continued running suggested if accurate shift estimate required.
Relaxation time for projected energy estimated to be        0 update cycles.
Number of blocks assumed for calculation of error in projected energy denominator:      10
Number of blocks assumed for calculation of error in projected energy numerator:      10
ProjE_denominator:      64422.4680037600 +/-        132.75043     Relative error:       0.2060623202E-02
ProjE_numerator:       -89985.6720605900 +/-        183.86302     Relative error:       0.2043247781E-02
 Current reference energy                           -2098.505578655801
 Projected correlation energy                          -1.396805723980
 Estimated error in Projected correlation energy        0.001282593201
 No reliable averaged shift correlation energy could be obtained automatically

 Total projected energy       -2099.90238438 +/-    0.128259E-02


 
 ================================================================
 Memory usage
 Maximum memory defined is (MB) :   99999.0
 Maximum memory used is    (MB) :     155.4
 
 Large memory allocations:
 
 Name              Allocated in       Deallocated in         Size
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 trial_space       init_trial_wf      create_trial_hashta  38.1MB
 UMat              IntInit            IntCleanup           32.7MB
 WalkVecDets       InitFCIMCPar       DeallocFciMCMemPar   20.9MB
 arr               InitFCIMCPar       DeallocFciMCMemPar   19.7MB
 arr               InitFCIMCPar       DeallocFciMCMemPar   19.7MB
 arr               init_global_det_datclean_global_det_da   8.3MB
 con_space         init_trial_wf      init_trial_wf         5.4MB
 temp_list         sort_space_by_proc sort_space_by_proc    5.3MB
 current_trial_ampsinit_trial_wf      end_trial_wf          4.2MB
 arr               init_load_balance  clean_load_balance    3.9MB
 ================================================================

 ================================================================
 Timing report.

 Timing of most expensive procedures.
 Procedure                                 Calls       total time
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 SyncTime                                  1379    109.68
 WalkerTime                                 100     22.35
 NECICUBE                                     1     16.27
 SemiStochInitTime                            1     14.88
 CommsTime                                  100      6.03
 POPS-read                                    1      5.47
 DeathTime                                  100      4.42
 AnnihilTime                                100      3.19
 AnnMainTime                                100      2.79
 Compress Sort interface                    100      1.49
 TrialInitTime                                1      0.77
 SortTime                                   100      0.76
                                              1      0.59
 NECI_RGS                                    65      0.48
 JACOBI                                       8      0.45
 SysInit                                      1      0.30
 Compression interface                      100      0.13
 SemiStochCommsTime                         100      0.12
 StatsCommsTime                              10      0.05
                                              1      0.03
 MY_HPSI                                     65      0.02
 DETHAM                                       2      0.01
                                              1      0.00
 SemiStochMultiplyTime                      100      0.00
 FRSBLK                                       1      0.00
 NECI_OVLAP                                  65      0.00
 NECI_MGS                                    65      0.00
 NECI_RSDBLK                                104      0.00
 KRYREF                                       8      0.00
 NECI_ROTATE                                 18      0.00
 NECI_PRPKRV                                  8      0.00
 MY_GSORTHO                                   8      0.00
 POPS-process                                 1      0.00
                                              1      0.00
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 Total                                 190.29

 Global wall clock time        190.41
 ================================================================
 Calculation ended 20/12/2019 at 01:55:22
 ================================================================
                                  
================================= 
Global information about the job: 
================================= 
  
Job owner: kguther(31129)
Job name:  lb_test
Node list: co[3003,3005-3006,3015,3019,3023,3028,3030,3032,3035,3041-3042,3044-3054,3064,3088,3102,3104-3105,3109-3116,3118,3123,3130,3135-3150,3175,3221-3222,3224-3227,3235-3237,3247-3248,3252,3260,3262,3268-3276,3278,3284,3288,3295-3297,3300,3304-3309,3313,3315,3318-3323,3325-3326,3341-3352,3354-3368,3372-3422,3427-3429,3432,3434,3438-3439,3446-3456,3461-3464,3467,3472,3474-3482,3484-3485,3489-3500,3505-3506,3509,3511,3514,3517,3532-3554]
Job start: Fri Dec 20 01:52:04 CET 2019
Job end:   Fri Dec 20 01:55:22 CET 2019
Work dir:  /cobra/ptmp/kguther/benchmarks/n0256/./
Command:   /cobra/ptmp/kguther/benchmarks/n0256/lb_test.submit
  
  
  
================================================================================ 
Information on jobsteps (Note: MaxRSS is per task, cf. "man sacct"): 
================================================================================ 
  
       JobID    JobName NNodes NTasks  NCPUS     MaxRSS    Elapsed ExitCode 
------------ ---------- ------ ------ ------ ---------- ---------- -------- 
2082382         lb_test    256         20480              00:03:18      0:0 
2082382.0          neci    256  10240  10240    834351K   00:03:14      0:0 
  
Maximum memory per node: 33.374 GB
CPU utilization: 94.9 %
     


==> anc/output_file_load_imbalance_n0512.txt <==
 Number of processors:        20480
 Processor            1 /       20480  as head node.
 Sum:    209725440
 Memory Manager initialised with  99999.0 MB

 ================================================================
 Compiled on Nov 18 2019 at 10:43:35
 Compiled using configuration:
     cmake-Intel-par-CLUSTER
 VCS BASE repository version:
     f9a40b44450aad0c484ba39a6ab002f1e6766cb1
 Working directory: 
     /cobra/ptmp/kguther/benchmarks/n0512
 Running on: co5000
 Started running on 20/12/2019 at 05:20:40
 ================================================================

 Processing arguments
 cr2.inp                                                                        
                                                                                
                                                                                
                   
 Reading from file: cr2.inp
 Using the default set of defaults.

****************************************************************

TITLE

SYSTEM READ NOORDER
ELECTRONS  28
NOBRILLOUINTHEOREM
MOLPROMIMIC
nonuniformrandexcits pchb
HPHF 0
ENDSYS

CALC
METHODS
METHOD VERTEX FCIMC
ENDMETHODS
SEED        -7
TOTALWALKERS        1.6e9
NMCYC               100
STARTSINGLEPART            1
READPOPS
READPOPS-CHANGEREF
LOAD-BALANCE-BLOCKS
semi-stochastic
pops-core-approx 50000
trial-wavefunction
pops-trial 200
TIME            100
DIAGSHIFT      -0.05
SHIFTDAMP       0.1
STEPSSHIFT      10
JUMP-SHIFT
PROJE-CHANGEREF 1.2
DefineDet       1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28
MEMORYFACPART          3.5
MEMORYFACSPAWN         3.3
TRUNCINITIATOR
ADDTOINITIATOR        3
AVGROWTHRATE
AllRealCoeff
RealSpawnCutoff     0.1
ENDCALC

LOGGING
HDF5-POPS
popsfile -1
TIMING PRINT 100
ENDLOG
END

****************************************************************

 Allocating each processor as a separate node.
 I am the node root for node            0
======== SYSTEM ==========
  NUMBER OF ELECTRONS :    28
  No restriction on the spin state of the system, TSPN :  F
  GLOBAL MS :            0
  *** GENERIC SYSTEM ***  
  NUMBER OF SPIN ORBITALS IN BASIS :   152
*** CREATING BASIS FNs FROM FCIDUMP ***
  Maximum number of symmetries:   8
  Generating abelian symmetry table with  3 generators
  Number of symmetry classes: 8
*** READING PRIMITIVE INTEGRALS FROM FCIDUMP ***
 UMatSize:                4282201
Memory required for integral storage:      32.67060089     Mb/Shared Memory
Two-electron integrals with a magnitude over    0.1000000E-07 are screened
Ignoring integral (chem. notation) (  34  17|  59  35):   7.074000000000000E-009
Ignoring integral (chem. notation) (  34  31|  66  17):   5.404000000000000E-009
Ignoring integral (chem. notation) (  35  25|  62  59):   9.177000000000000E-009
Ignoring integral (chem. notation) (  39  17|  42   5):  -3.828000000000000E-009
Ignoring integral (chem. notation) (  39  32|  75  15):   8.884000000000000E-009
Ignoring integral (chem. notation) (  42   5|  39  17):  -3.828000000000000E-009
Ignoring integral (chem. notation) (  44   3|  58  20):  -1.322000000000000E-009
Ignoring integral (chem. notation) (  46  22|  65   8):  -5.112000000000000E-009
Ignoring integral (chem. notation) (  46  15|  66  41):   5.149000000000000E-009
Ignoring integral (chem. notation) (  47  11|  67  60):  -3.604000000000000E-009
Ignoring integral (chem. notation) (  48  15|  60  43):   7.326000000000000E-009
Ignoring integral (chem. notation) (  49  11|  58  21):  -4.840000000000000E-009
Ignoring integral (chem. notation) (  55  29|  64   3):  -8.712000000000001E-009
Ignoring integral (chem. notation) (  58  20|  44   3):  -1.322000000000000E-009
Ignoring integral (chem. notation) (  58  21|  49  11):  -4.840000000000000E-009
Ignoring integral (chem. notation) (  59  35|  34  17):   7.074000000000000E-009
Ignoring integral (chem. notation) (  60  43|  48  15):   7.326000000000000E-009
Ignoring integral (chem. notation) (  61  28|  72  14):   3.309000000000000E-009
Ignoring integral (chem. notation) (  62  59|  35  25):   9.177000000000000E-009
Ignoring integral (chem. notation) (  64   3|  55  29):  -8.712000000000001E-009
Ignoring integral (chem. notation) (  65   8|  46  22):  -5.112000000000000E-009
Ignoring integral (chem. notation) (  65   8|  74  50):   2.729000000000000E-009
Ignoring integral (chem. notation) (  65   4|  76  11):  -1.636000000000000E-009
Ignoring integral (chem. notation) (  66  17|  34  31):   5.404000000000000E-009
Ignoring integral (chem. notation) (  66  41|  46  15):   5.149000000000000E-009
Ignoring integral (chem. notation) (  66  45|  74  28):   9.015000000000000E-009
Ignoring integral (chem. notation) (  66  30|  75  42):   9.192000000000001E-009
Ignoring integral (chem. notation) (  66  40|  76  22):  -8.760000000000000E-009
Ignoring integral (chem. notation) (  67  60|  47  11):  -3.604000000000000E-009
Ignoring integral (chem. notation) (  67  18|  76  15):  -1.972000000000000E-009
Ignoring integral (chem. notation) (  72  14|  61  28):   3.309000000000000E-009
Ignoring integral (chem. notation) (  72  12|  74  11):  -8.005000000000000E-009
Ignoring integral (chem. notation) (  74  50|  65   8):   2.729000000000000E-009
Ignoring integral (chem. notation) (  74  28|  66  45):   9.015000000000000E-009
Ignoring integral (chem. notation) (  74  11|  72  12):  -8.005000000000000E-009
Ignoring integral (chem. notation) (  75  15|  39  32):   8.884000000000000E-009
Ignoring integral (chem. notation) (  75  42|  66  30):   9.192000000000001E-009
Ignoring integral (chem. notation) (  76  11|  65   4):  -1.636000000000000E-009
Ignoring integral (chem. notation) (  76  22|  66  40):  -8.760000000000000E-009
Ignoring integral (chem. notation) (  76  15|  67  18):  -1.972000000000000E-009
 Number of removed two-index integrals:                     40
 Number of non-zero integrals:                1097700
 ECORE=  -1864.72159929965     
 Setting normal GetUMatEl routine
 Defining FDet according to input
 Fermi det (D0):(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 Symmetry:  ( 0, 0, 0) 0
NECI called from MOLPRO, so assuming orbitals ordered by occupation number.
 N_alpha:14 ; N_beta:14 ; LMS: 0 ; NEl:28
Calculating orbital energies...
Reordering basis by orbital energies...
 
Ordering Basis (Closed):    0   0   0   0   0   0   0   0
Ordering Basis (Open  ):    0   0   0   0   0   0   0   0
      1      1      0      0      0     -1 ( 0, 0, 0) 0   0       -3.552253606       -3.552253606 #
      2      2      0      0      0      1 ( 0, 0, 0) 0   0       -3.552253606       -3.552253606 #
      3      9      0      0      0     -1 ( 0, 0, 4) 4   0       -3.478647082       -3.478647082 #
      4     10      0      0      0      1 ( 0, 0, 4) 4   0       -3.478647082       -3.478647082 #
      5      3      0      0      0     -1 ( 0, 0, 0) 0   0       -2.366704242       -2.366704242 #
      6      4      0      0      0      1 ( 0, 0, 0) 0   0       -2.366704242       -2.366704242 #
      7      5      0      0      0     -1 ( 0, 0, 1) 1   0       -2.249076855       -2.249076855 #
      8      6      0      0      0      1 ( 0, 0, 1) 1   0       -2.249076855       -2.249076855 #
      9      7      0      0      0     -1 ( 0, 0, 2) 2   0       -2.249059994       -2.249059994 #
     10      8      0      0      0      1 ( 0, 0, 2) 2   0       -2.249059994       -2.249059994 #
     11     13      0      0      0     -1 ( 0, 0, 5) 5   0       -2.195037868       -2.195037868 #
     12     14      0      0      0      1 ( 0, 0, 5) 5   0       -2.195037868       -2.195037868 #
     13     15      0      0      0     -1 ( 0, 0, 6) 6   0       -2.195013155       -2.195013155 #
     14     16      0      0      0      1 ( 0, 0, 6) 6   0       -2.195013155       -2.195013155 #
     15     11      0      0      0     -1 ( 0, 0, 4) 4   0       -2.129319795       -2.129319795 #
     16     12      0      0      0      1 ( 0, 0, 4) 4   0       -2.129319795       -2.129319795 #
     17     23      0      0      0     -1 ( 0, 0, 1) 1   0       -0.355207699       -0.355207699 #
     18     24      0      0      0      1 ( 0, 0, 1) 1   0       -0.355207699       -0.355207699 #
     19     25      0      0      0     -1 ( 0, 0, 2) 2   0       -0.355203445       -0.355203445 #
     20     26      0      0      0      1 ( 0, 0, 2) 2   0       -0.355203445       -0.355203445 #
     21     19      0      0      0     -1 ( 0, 0, 0) 0   0       -0.339185512       -0.339185512 #
     22     20      0      0      0      1 ( 0, 0, 0) 0   0       -0.339185512       -0.339185512 #
     23     27      0      0      0     -1 ( 0, 0, 3) 3   0       -0.243977638       -0.243977638 #
     24     28      0      0      0      1 ( 0, 0, 3) 3   0       -0.243977638       -0.243977638 #
     25     21      0      0      0     -1 ( 0, 0, 0) 0   0       -0.243865970       -0.243865970 #
     26     22      0      0      0      1 ( 0, 0, 0) 0   0       -0.243865970       -0.243865970 #
     27     17      0      0      0     -1 ( 0, 0, 0) 0   0       -0.226062171       -0.226062171 #
     28     18      0      0      0      1 ( 0, 0, 0) 0   0       -0.226062171       -0.226062171 #
     29     33      0      0      0     -1 ( 0, 0, 4) 4   0        0.097563568        0.097563568
     30     34      0      0      0      1 ( 0, 0, 4) 4   0        0.097563568        0.097563568
     31     39      0      0      0     -1 ( 0, 0, 7) 7   0        0.142588322        0.142588322
     32     40      0      0      0      1 ( 0, 0, 7) 7   0        0.142588322        0.142588322
     33     29      0      0      0     -1 ( 0, 0, 4) 4   0        0.142846740        0.142846740
     34     30      0      0      0      1 ( 0, 0, 4) 4   0        0.142846740        0.142846740
     35    145      0      0      0     -1 ( 0, 0, 6) 6   0        0.176767913        0.176767913
     36    146      0      0      0      1 ( 0, 0, 6) 6   0        0.176767913        0.176767913
     37    117      0      0      0     -1 ( 0, 0, 4) 4   0        0.177263882        0.177263882
     38    118      0      0      0      1 ( 0, 0, 4) 4   0        0.177263882        0.177263882
     39     77      0      0      0     -1 ( 0, 0, 2) 2   0        0.178197537        0.178197537
     40     78      0      0      0      1 ( 0, 0, 2) 2   0        0.178197537        0.178197537
     41     63      0      0      0     -1 ( 0, 0, 1) 1   0        0.179878409        0.179878409
     42     64      0      0      0      1 ( 0, 0, 1) 1   0        0.179878409        0.179878409
     43    131      0      0      0     -1 ( 0, 0, 5) 5   0        0.191307407        0.191307407
     44    132      0      0      0      1 ( 0, 0, 5) 5   0        0.191307407        0.191307407
     45     35      0      0      0     -1 ( 0, 0, 5) 5   0        0.258231026        0.258231026
     46     36      0      0      0      1 ( 0, 0, 5) 5   0        0.258231026        0.258231026
     47     37      0      0      0     -1 ( 0, 0, 6) 6   0        0.258132154        0.258132154
     48     38      0      0      0      1 ( 0, 0, 6) 6   0        0.258132154        0.258132154
     49     31      0      0      0     -1 ( 0, 0, 4) 4   0        0.261716848        0.261716848
     50     32      0      0      0      1 ( 0, 0, 4) 4   0        0.261716848        0.261716848
     51     41      0      0      0     -1 ( 0, 0, 0) 0   0        0.329100162        0.329100162
     52     42      0      0      0      1 ( 0, 0, 0) 0   0        0.329100162        0.329100162
     53     59      0      0      0     -1 ( 0, 0, 0) 0   0        0.339176741        0.339176741
     54     60      0      0      0      1 ( 0, 0, 0) 0   0        0.339176741        0.339176741
     55     89      0      0      0     -1 ( 0, 0, 2) 2   0        0.367794630        0.367794630
     56     90      0      0      0      1 ( 0, 0, 2) 2   0        0.367794630        0.367794630
     57     75      0      0      0     -1 ( 0, 0, 1) 1   0        0.376299565        0.376299565
     58     76      0      0      0      1 ( 0, 0, 1) 1   0        0.376299565        0.376299565
     59    151      0      0      0     -1 ( 0, 0, 7) 7   0        0.537584302        0.537584302
     60    152      0      0      0      1 ( 0, 0, 7) 7   0        0.537584302        0.537584302
     61     61      0      0      0     -1 ( 0, 0, 0) 0   0        0.588374714        0.588374714
     62     62      0      0      0      1 ( 0, 0, 0) 0   0        0.588374714        0.588374714
     63     73      0      0      0     -1 ( 0, 0, 1) 1   0        0.588796624        0.588796624
     64     74      0      0      0      1 ( 0, 0, 1) 1   0        0.588796624        0.588796624
     65    119      0      0      0     -1 ( 0, 0, 5) 5   0        0.608825472        0.608825472
     66    120      0      0      0      1 ( 0, 0, 5) 5   0        0.608825472        0.608825472
     67    133      0      0      0     -1 ( 0, 0, 6) 6   0        0.610230394        0.610230394
     68    134      0      0      0      1 ( 0, 0, 6) 6   0        0.610230394        0.610230394
     69     87      0      0      0     -1 ( 0, 0, 2) 2   0        0.613912503        0.613912503
     70     88      0      0      0      1 ( 0, 0, 2) 2   0        0.613912503        0.613912503
     71     85      0      0      0     -1 ( 0, 0, 2) 2   0        0.663764074        0.663764074
     72     86      0      0      0      1 ( 0, 0, 2) 2   0        0.663764074        0.663764074
     73     71      0      0      0     -1 ( 0, 0, 1) 1   0        0.698408020        0.698408020
     74     72      0      0      0      1 ( 0, 0, 1) 1   0        0.698408020        0.698408020
     75     57      0      0      0     -1 ( 0, 0, 0) 0   0        0.768027543        0.768027543
     76     58      0      0      0      1 ( 0, 0, 0) 0   0        0.768027543        0.768027543
     77     91      0      0      0     -1 ( 0, 0, 3) 3   0        0.827922688        0.827922688
     78     92      0      0      0      1 ( 0, 0, 3) 3   0        0.827922688        0.827922688
     79     43      0      0      0     -1 ( 0, 0, 0) 0   0        0.831182014        0.831182014
     80     44      0      0      0      1 ( 0, 0, 0) 0   0        0.831182014        0.831182014
     81     55      0      0      0     -1 ( 0, 0, 0) 0   0        0.849789490        0.849789490
     82     56      0      0      0      1 ( 0, 0, 0) 0   0        0.849789490        0.849789490
     83     95      0      0      0     -1 ( 0, 0, 3) 3   0        0.849815165        0.849815165
     84     96      0      0      0      1 ( 0, 0, 3) 3   0        0.849815165        0.849815165
     85    141      0      0      0     -1 ( 0, 0, 6) 6   0        0.855532434        0.855532434
     86    142      0      0      0      1 ( 0, 0, 6) 6   0        0.855532434        0.855532434
     87    127      0      0      0     -1 ( 0, 0, 5) 5   0        0.871330674        0.871330674
     88    128      0      0      0      1 ( 0, 0, 5) 5   0        0.871330674        0.871330674
     89    107      0      0      0     -1 ( 0, 0, 4) 4   0        0.990711982        0.990711982
     90    108      0      0      0      1 ( 0, 0, 4) 4   0        0.990711982        0.990711982
     91     45      0      0      0     -1 ( 0, 0, 0) 0   0        1.073031108        1.073031108
     92     46      0      0      0      1 ( 0, 0, 0) 0   0        1.073031108        1.073031108
     93     97      0      0      0     -1 ( 0, 0, 4) 4   0        1.103980033        1.103980033
     94     98      0      0      0      1 ( 0, 0, 4) 4   0        1.103980033        1.103980033
     95     53      0      0      0     -1 ( 0, 0, 0) 0   0        1.150137252        1.150137252
     96     54      0      0      0      1 ( 0, 0, 0) 0   0        1.150137252        1.150137252
     97     79      0      0      0     -1 ( 0, 0, 2) 2   0        1.152889696        1.152889696
     98     80      0      0      0      1 ( 0, 0, 2) 2   0        1.152889696        1.152889696
     99     65      0      0      0     -1 ( 0, 0, 1) 1   0        1.155042993        1.155042993
    100     66      0      0      0      1 ( 0, 0, 1) 1   0        1.155042993        1.155042993
    101    115      0      0      0     -1 ( 0, 0, 4) 4   0        1.160903661        1.160903661
    102    116      0      0      0      1 ( 0, 0, 4) 4   0        1.160903661        1.160903661
    103    111      0      0      0     -1 ( 0, 0, 4) 4   0        1.163845700        1.163845700
    104    112      0      0      0      1 ( 0, 0, 4) 4   0        1.163845700        1.163845700
    105     51      0      0      0     -1 ( 0, 0, 0) 0   0        1.170098759        1.170098759
    106     52      0      0      0      1 ( 0, 0, 0) 0   0        1.170098759        1.170098759
    107    129      0      0      0     -1 ( 0, 0, 5) 5   0        1.206804649        1.206804649
    108    130      0      0      0      1 ( 0, 0, 5) 5   0        1.206804649        1.206804649
    109    143      0      0      0     -1 ( 0, 0, 6) 6   0        1.230040399        1.230040399
    110    144      0      0      0      1 ( 0, 0, 6) 6   0        1.230040399        1.230040399
    111     99      0      0      0     -1 ( 0, 0, 4) 4   0        1.275214036        1.275214036
    112    100      0      0      0      1 ( 0, 0, 4) 4   0        1.275214036        1.275214036
    113    147      0      0      0     -1 ( 0, 0, 7) 7   0        1.280350585        1.280350585
    114    148      0      0      0      1 ( 0, 0, 7) 7   0        1.280350585        1.280350585
    115    101      0      0      0     -1 ( 0, 0, 4) 4   0        1.632690448        1.632690448
    116    102      0      0      0      1 ( 0, 0, 4) 4   0        1.632690448        1.632690448
    117     67      0      0      0     -1 ( 0, 0, 1) 1   0        2.026313013        2.026313013
    118     68      0      0      0      1 ( 0, 0, 1) 1   0        2.026313013        2.026313013
    119     93      0      0      0     -1 ( 0, 0, 3) 3   0        2.036441539        2.036441539
    120     94      0      0      0      1 ( 0, 0, 3) 3   0        2.036441539        2.036441539
    121     47      0      0      0     -1 ( 0, 0, 0) 0   0        2.040698231        2.040698231
    122     48      0      0      0      1 ( 0, 0, 0) 0   0        2.040698231        2.040698231
    123     81      0      0      0     -1 ( 0, 0, 2) 2   0        2.047466154        2.047466154
    124     82      0      0      0      1 ( 0, 0, 2) 2   0        2.047466154        2.047466154
    125     69      0      0      0     -1 ( 0, 0, 1) 1   0        2.311427984        2.311427984
    126     70      0      0      0      1 ( 0, 0, 1) 1   0        2.311427984        2.311427984
    127     83      0      0      0     -1 ( 0, 0, 2) 2   0        2.312096032        2.312096032
    128     84      0      0      0      1 ( 0, 0, 2) 2   0        2.312096032        2.312096032
    129    135      0      0      0     -1 ( 0, 0, 6) 6   0        2.325594488        2.325594488
    130    136      0      0      0      1 ( 0, 0, 6) 6   0        2.325594488        2.325594488
    131    121      0      0      0     -1 ( 0, 0, 5) 5   0        2.345869993        2.345869993
    132    122      0      0      0      1 ( 0, 0, 5) 5   0        2.345869993        2.345869993
    133    123      0      0      0     -1 ( 0, 0, 5) 5   0        2.424818216        2.424818216
    134    124      0      0      0      1 ( 0, 0, 5) 5   0        2.424818216        2.424818216
    135    137      0      0      0     -1 ( 0, 0, 6) 6   0        2.432985633        2.432985633
    136    138      0      0      0      1 ( 0, 0, 6) 6   0        2.432985633        2.432985633
    137     49      0      0      0     -1 ( 0, 0, 0) 0   0        2.600772718        2.600772718
    138     50      0      0      0      1 ( 0, 0, 0) 0   0        2.600772718        2.600772718
    139    103      0      0      0     -1 ( 0, 0, 4) 4   0        2.786304614        2.786304614
    140    104      0      0      0      1 ( 0, 0, 4) 4   0        2.786304614        2.786304614
    141    109      0      0      0     -1 ( 0, 0, 4) 4   0        2.842560466        2.842560466
    142    110      0      0      0      1 ( 0, 0, 4) 4   0        2.842560466        2.842560466
    143    105      0      0      0     -1 ( 0, 0, 4) 4   0        2.954051114        2.954051114
    144    106      0      0      0      1 ( 0, 0, 4) 4   0        2.954051114        2.954051114
    145    149      0      0      0     -1 ( 0, 0, 7) 7   0        2.963715025        2.963715025
    146    150      0      0      0      1 ( 0, 0, 7) 7   0        2.963715025        2.963715025
    147    125      0      0      0     -1 ( 0, 0, 5) 5   0        3.020854465        3.020854465
    148    126      0      0      0      1 ( 0, 0, 5) 5   0        3.020854465        3.020854465
    149    139      0      0      0     -1 ( 0, 0, 6) 6   0        3.038708566        3.038708566
    150    140      0      0      0      1 ( 0, 0, 6) 6   0        3.038708566        3.038708566
    151    113      0      0      0     -1 ( 0, 0, 4) 4   0        3.204791466        3.204791466
    152    114      0      0      0      1 ( 0, 0, 4) 4   0        3.204791466        3.204791466
 Fock operator energy:  -1909.07882936381     
 Setting normal GetUMatEl routine
 Number of simultaneous walker distributions:            1
 Number of sign components in bit representation of determinant:            1
Setting integer length of determinants as bit-strings to:      5
Setting integer bit-length of determinants as bit-strings to:     64
 SYMMETRY MULTIPLICATION TABLE
 No Symmetry table found.
          36  Symmetry PAIRS
           8  DISTINCT ORBITAL PAIR PRODUCT SYMS
 Symmetry and spin of orbitals correctly set up for excitation generators.
 Simply transferring this into a spin orbital representation.
 Not storing the H matrix.
 <D0|H|D0>=  -2098.50557865580     
 <D0|T|D0>=  -423.210728648138     
 FDet has    14 alpha electrons, and    14 beta electrons.
               91  alpha-alpha occupied electron pairs
               91  beta-beta occupied electron pairs
              196  alpha-beta occupied electron pairs
             1891 alpha-alpha (vacant) hole pairs
             1891 beta-beta (vacant) hole pairs
             3844 alpha-beta (vacant) hole pairs
 
 Performing Parallel FCIQMC....
 
 Generated reference determinants:
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28) E =  -2098.505578656
Symmetry of reference determinant is:          0
Symmetry of reference determinant from spin orbital symmetry info is:          0
*********** INITIATOR METHOD IN USE ***********
Starting with only the reference determinant in the fixed initiator space.
Value for seed is:            7
Running FCIQMC for    100.000 minutes OR             100 iterations.
Reference Energy set to:     -2098.5055786558
Highest energy determinant is (approximately):     -1983.56046569152    
Corresponding to a correlation energy of:      114.945112964276    
 Calculating approximate pDoubles for use with excitation generator by looking a excitations from reference.
 141114 double excitations, and     260 single excitations found from reference. This will be used to calculate pDoubles.
 pDoubles set to:       0.998161
 pSingles set to:       0.001839
 Connectivity of HF determinant is:       141374
Low memory requested for walkers, so increasing memory to 20Mb to avoid memory errors
Memory allocated for a maximum particle number per node of:         436906
 Determinant related persistent storage requires:       6.666656 Mb / processor
Spawning vectors allowing for a total of       257813 particles to be spawned in any one iteration per core.
Storing walkers in hash-table. Algorithm is now formally linear scaling with walker number
Length of hash-table:           54688
Length of hash-table as a fraction of targetwalkers:              0.70000
Reference processor is:    11076
Initial reference is: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 
 ========== Reading in from HDF5 popsfile ==========
 File name: popsfile.h5
 Previous calculation
 Date: 2019-11-20 16:34:33
 Sequence no.:           9
 VCS ver: f9a40b44450aad0c484ba39a6ab002f1e6766cb1
 Build config: cmake-Intel-par-CLUSTER
 Build date: Nov 18 2019
 Build time: 10:43:46
 
 Reading in             1506600264  determinants
 Reading in                  73565  determinants on this process ...
 ... done
 
 Completed iterations:      2226990
 Resuming calculation after    312.926725115041       a.u.
 Initial shift:   -1.83218253764926     
 read-in tau optimization data: 
 time-step:   3.605691073338090E-004
 pSingles:   0.159971995253877     
 pDoubles:   0.840028004746123     
 pParallel:   0.201176865216000     
 continuing tau-search!
Moving load balancing block   1107620 from processor  11076 to   3243
Moving load balancing block   1107667 from processor  11076 to   4298
Moving load balancing block   1107632 from processor  11076 to   3943
Moving load balancing block   1107648 from processor  11076 to   4584
Moving load balancing block   1107630 from processor  11076 to  18368
Moving load balancing block   1107693 from processor  11076 to  10945
Moving load balancing block   1107664 from processor  11076 to  11499
Moving load balancing block   1107669 from processor  11076 to  16858
Moving load balancing block   1107635 from processor  11076 to   9799
Moving load balancing block   1107688 from processor  11076 to  11239
Moving load balancing block   1107689 from processor  11076 to  11747
Moving load balancing block   1107641 from processor  11076 to   7783
Moving load balancing block   1107645 from processor  11076 to  12371
Moving load balancing block   1107692 from processor  11076 to    770
Moving load balancing block   1107627 from processor  11076 to   5053
Moving load balancing block   1107678 from processor  11076 to   5782
Moving load balancing block   1107622 from processor  11076 to   7390
Moving load balancing block   1107602 from processor  11076 to  15326
Moving load balancing block   1107633 from processor  11076 to  19433
Moving load balancing block   1107679 from processor  11076 to  13973
Moving load balancing block   1107611 from processor  11076 to   2463
Moving load balancing block   1107696 from processor  11076 to  15586
Moving load balancing block   1107607 from processor  11076 to   9690
Moving load balancing block   1107658 from processor  11076 to   7319
Moving load balancing block   1107662 from processor  11076 to  17350
Moving load balancing block   1107609 from processor  11076 to  10583
Moving load balancing block   1107618 from processor  11076 to  12252
Moving load balancing block   1107638 from processor  11076 to  18128
Moving load balancing block   1107652 from processor  11076 to   6854
Moving load balancing block   1107695 from processor  11076 to  13191
Moving load balancing block   1107601 from processor  11076 to   8070
Moving load balancing block   1107677 from processor  11076 to  12899
Moving load balancing block   1107668 from processor  11076 to  16833
Moving load balancing block   1107686 from processor  11076 to   4703
Moving load balancing block   1107684 from processor  11076 to  16614
Moving load balancing block   1107614 from processor  11076 to   1836
Moving load balancing block   1107625 from processor  11076 to   2907
Moving load balancing block   1107631 from processor  11076 to  14151
Moving load balancing block   1107655 from processor  11076 to  18209
Moving load balancing block   1107700 from processor  11076 to   9328
Moving load balancing block   1107604 from processor  11076 to   5072
Moving load balancing block   1107660 from processor  11076 to   7656
Moving load balancing block   1107626 from processor  11076 to  15919
Moving load balancing block   1107644 from processor  11076 to   6525
Moving load balancing block   1107665 from processor  11076 to   2633
Moving load balancing block   1107610 from processor  11076 to   6687
Moving load balancing block   1107672 from processor  11076 to   7162
Moving load balancing block   1107623 from processor  11076 to   1871
Moving load balancing block   1107612 from processor  11076 to   7531
Moving load balancing block   1107629 from processor  11076 to  17765
Moving load balancing block   1107663 from processor  11076 to  12491
Moving load balancing block   1107605 from processor  11076 to   1434
Moving load balancing block   1085137 from processor  10851 to  15672
Moving load balancing block   1318849 from processor  13188 to  19607
Moving load balancing block   1107671 from processor  11076 to   7857
Moving load balancing block   1085105 from processor  10851 to  11615
Moving load balancing block   1318827 from processor  13188 to  17057
Moving load balancing block   1107646 from processor  11076 to   5286
Moving load balancing block   1085150 from processor  10851 to   8464
Moving load balancing block   1318820 from processor  13188 to   3413
Moving load balancing block   1107699 from processor  11076 to   9666
Moving load balancing block   1318894 from processor  13188 to  10775
Moving load balancing block   1085112 from processor  10851 to   9291
Moving load balancing block   1107643 from processor  11076 to  19501
Moving load balancing block   1318880 from processor  13188 to   7507
Moving load balancing block   1085114 from processor  10851 to  20009
Moving load balancing block   1107653 from processor  11076 to  11729
Moving load balancing block   1318813 from processor  13188 to   5688
Moving load balancing block   1085104 from processor  10851 to  12777
Moving load balancing block   1318822 from processor  13188 to   3973
Moving load balancing block   1107649 from processor  11076 to   5250
Moving load balancing block   1085108 from processor  10851 to  15091
Moving load balancing block   1318879 from processor  13188 to   1389
Moving load balancing block   1085119 from processor  10851 to   3269
Moving load balancing block   1107691 from processor  11076 to   8461
Moving load balancing block    209050 from processor   2090 to   9436
Moving load balancing block   1318825 from processor  13188 to   7882
Moving load balancing block   1085154 from processor  10851 to  17889
Moving load balancing block   1107656 from processor  11076 to  18556
Moving load balancing block    209085 from processor   2090 to   5991
Moving load balancing block    639455 from processor   6394 to   6693
Moving load balancing block   1318885 from processor  13188 to   3809
Moving load balancing block   1085200 from processor  10851 to   9920
Moving load balancing block   1107675 from processor  11076 to  19748
Moving load balancing block    209041 from processor   2090 to   2926
Moving load balancing block    639480 from processor   6394 to  12120
Moving load balancing block   1318811 from processor  13188 to    241
Moving load balancing block   1085120 from processor  10851 to  12806
Moving load balancing block   1107676 from processor  11076 to  13084
Moving load balancing block    209058 from processor   2090 to  13962
Moving load balancing block    639435 from processor   6394 to  17266
Moving load balancing block   1318838 from processor  13188 to   4759
Moving load balancing block   1085103 from processor  10851 to   2082
Moving load balancing block    209075 from processor   2090 to   5830
Moving load balancing block   1107683 from processor  11076 to  19351
Moving load balancing block    639461 from processor   6394 to  13076
Moving load balancing block   1318834 from processor  13188 to  11023
Moving load balancing block   1085131 from processor  10851 to  15382
Moving load balancing block    209051 from processor   2090 to   9024
Moving load balancing block   1107628 from processor  11076 to   9841
Moving load balancing block   1957823 from processor  19578 to   4790
Moving load balancing block    639466 from processor   6394 to   5168
Moving load balancing block   1318839 from processor  13188 to   3113
Moving load balancing block   1085195 from processor  10851 to  19579
Moving load balancing block    209062 from processor   2090 to  11097
Moving load balancing block   1615014 from processor  16150 to    973
Moving load balancing block   1107666 from processor  11076 to  15903
Moving load balancing block   1957833 from processor  19578 to   9045
Moving load balancing block    639431 from processor   6394 to   6318
Moving load balancing block   1318872 from processor  13188 to   7347
Moving load balancing block   1085153 from processor  10851 to   7006
Moving load balancing block   1615091 from processor  16150 to   7132
Moving load balancing block    209066 from processor   2090 to   2161
Moving load balancing block   1242790 from processor  12427 to     59
Moving load balancing block    242989 from processor   2429 to   2136
Moving load balancing block   1107682 from processor  11076 to   3750
Moving load balancing block   1957828 from processor  19578 to   9226
Moving load balancing block    436093 from processor   4360 to  15094
Moving load balancing block    393048 from processor   3930 to  10889
Moving load balancing block    639430 from processor   6394 to  11111
Moving load balancing block   1318804 from processor  13188 to  12048
Moving load balancing block   1085187 from processor  10851 to  10618
Moving load balancing block   1715663 from processor  17156 to   6105
Moving load balancing block   1242777 from processor  12427 to   6504
Moving load balancing block   1615051 from processor  16150 to  11908
Moving load balancing block    209052 from processor   2090 to  10709
Moving load balancing block    242943 from processor   2429 to  15791
Moving load balancing block    588433 from processor   5884 to   3418
Moving load balancing block   1957804 from processor  19578 to  10686
Moving load balancing block    436008 from processor   4360 to  20354
Moving load balancing block    393058 from processor   3930 to   1273
Moving load balancing block   1107608 from processor  11076 to   5957
Moving load balancing block    639413 from processor   6394 to  10378
Moving load balancing block   1102617 from processor  11026 to  15663
Moving load balancing block   1318843 from processor  13188 to  18985
Moving load balancing block   1715635 from processor  17156 to   6561
Moving load balancing block   1085156 from processor  10851 to  10522
Moving load balancing block    124405 from processor   1244 to  12008
Moving load balancing block    940954 from processor   9409 to  15408
Moving load balancing block   1242720 from processor  12427 to   4814
Moving load balancing block   1615092 from processor  16150 to  10255
Moving load balancing block    389608 from processor   3896 to  10267
Moving load balancing block    209061 from processor   2090 to  16436
Moving load balancing block   1609062 from processor  16090 to  18402
Moving load balancing block    242946 from processor   2429 to   8173
Moving load balancing block    286897 from processor   2868 to  18739
Moving load balancing block    588408 from processor   5884 to   9297
Moving load balancing block   1668327 from processor  16683 to   6335
Moving load balancing block    436037 from processor   4360 to  12374
Moving load balancing block   1957853 from processor  19578 to  16005
Moving load balancing block    393099 from processor   3930 to  16977
Moving load balancing block    964935 from processor   9649 to   1065
Moving load balancing block   1107680 from processor  11076 to  12241
Moving load balancing block    639488 from processor   6394 to  19509
Moving load balancing block    611782 from processor   6117 to   3236
Moving load balancing block   1102643 from processor  11026 to  11926
Moving load balancing block   1520206 from processor  15202 to     36
Moving load balancing block   1607531 from processor  16075 to   6843
Moving load balancing block   1318874 from processor  13188 to  12184
Moving load balancing block   1715633 from processor  17156 to   3668
Moving load balancing block   1455248 from processor  14552 to  15935
Moving load balancing block   1085142 from processor  10851 to  18657
Moving load balancing block    124434 from processor   1244 to   8977
Moving load balancing block    940957 from processor   9409 to   2793
Moving load balancing block   1242730 from processor  12427 to   7683
Moving load balancing block   1615035 from processor  16150 to  16913
Moving load balancing block    389673 from processor   3896 to  18878
Moving load balancing block    334628 from processor   3346 to  19438
Moving load balancing block    209078 from processor   2090 to   9124
Moving load balancing block    363532 from processor   3635 to  17812
Moving load balancing block   1609017 from processor  16090 to  17066
Moving load balancing block    286855 from processor   2868 to    853
Moving load balancing block    242940 from processor   2429 to   7044
Moving load balancing block   1668333 from processor  16683 to   6660
Moving load balancing block    588461 from processor   5884 to   5900
Moving load balancing block    436052 from processor   4360 to   8424
Moving load balancing block   1957841 from processor  19578 to  12904
Moving load balancing block    393001 from processor   3930 to   9228
Moving load balancing block    964981 from processor   9649 to   7037
Moving load balancing block    611708 from processor   6117 to  16107
Moving load balancing block    639406 from processor   6394 to  20461
Moving load balancing block   1520225 from processor  15202 to   1071
Moving load balancing block   1102679 from processor  11026 to   7728
Moving load balancing block   1107616 from processor  11076 to  20202
Moving load balancing block   1607580 from processor  16075 to   5131
Moving load balancing block   1715645 from processor  17156 to   8660
Moving load balancing block   1318815 from processor  13188 to  15553
Moving load balancing block   1455219 from processor  14552 to  19201
Moving load balancing block    124476 from processor   1244 to  13272
Moving load balancing block   1085148 from processor  10851 to  16468
Moving load balancing block    940939 from processor   9409 to   8693
Moving load balancing block   1242756 from processor  12427 to  17382
Moving load balancing block    389672 from processor   3896 to   1542
Moving load balancing block   1615065 from processor  16150 to   8378
Moving load balancing block    334655 from processor   3346 to   5034
Moving load balancing block    363531 from processor   3635 to   3243
Moving load balancing block    209093 from processor   2090 to   8816
Moving load balancing block   1609036 from processor  16090 to   1746
Moving load balancing block    286817 from processor   2868 to   8862
Moving load balancing block    242915 from processor   2429 to  12902
Moving load balancing block   1668366 from processor  16683 to   2123
Moving load balancing block    588450 from processor   5884 to   4800
Moving load balancing block    436092 from processor   4360 to   9215
Moving load balancing block   1957848 from processor  19578 to  10191
Moving load balancing block    393052 from processor   3930 to  17323
Moving load balancing block    964982 from processor   9649 to    541
Moving load balancing block    611776 from processor   6117 to  12582
Moving load balancing block   1520226 from processor  15202 to  20018
Moving load balancing block    639410 from processor   6394 to  20068
Moving load balancing block   1102629 from processor  11026 to  13340
Moving load balancing block   1607541 from processor  16075 to  20265
Moving load balancing block   1107659 from processor  11076 to  14610
Moving load balancing block   1715613 from processor  17156 to  15619
Moving load balancing block   1455220 from processor  14552 to  19645
Moving load balancing block   1318803 from processor  13188 to   4692
Moving load balancing block    124453 from processor   1244 to  13481
Moving load balancing block    615007 from processor   6150 to  17004
Moving load balancing block    940915 from processor   9409 to  15798
Moving load balancing block   1242735 from processor  12427 to  20081
Moving load balancing block   1085196 from processor  10851 to   7340
Moving load balancing block    389656 from processor   3896 to  11116
Moving load balancing block   1615066 from processor  16150 to   1016
Moving load balancing block    334650 from processor   3346 to   4370
Moving load balancing block   1432304 from processor  14323 to  12988
Moving load balancing block    286805 from processor   2868 to   1679
Moving load balancing block    363501 from processor   3635 to   6091
Moving load balancing block    209072 from processor   2090 to   7729
Moving load balancing block   1609039 from processor  16090 to   9753
Moving load balancing block    948209 from processor   9482 to   9776
Moving load balancing block    242958 from processor   2429 to  16784
Moving load balancing block   1668377 from processor  16683 to  18670
Moving load balancing block    436083 from processor   4360 to   9101
Moving load balancing block    588481 from processor   5884 to  14138
Moving load balancing block   1957838 from processor  19578 to  10837
Moving load balancing block    393017 from processor   3930 to   1208
Moving load balancing block    501190 from processor   5011 to   4381
Moving load balancing block    964942 from processor   9649 to  12214
Moving load balancing block    461173 from processor   4611 to  11784
Moving load balancing block    611706 from processor   6117 to  16558
Moving load balancing block   1520210 from processor  15202 to   9532
Moving load balancing block   1102694 from processor  11026 to  11255
Moving load balancing block   1607535 from processor  16075 to   1482
Moving load balancing block    639500 from processor   6394 to   3474
Moving load balancing block   1455203 from processor  14552 to   4659
Moving load balancing block   1715697 from processor  17156 to   5726
Moving load balancing block    124411 from processor   1244 to  14415
Moving load balancing block   1107650 from processor  11076 to  16750
Moving load balancing block    615052 from processor   6150 to  19620
Moving load balancing block   1318847 from processor  13188 to   1235
Moving load balancing block    940906 from processor   9409 to  12304
Moving load balancing block   1242707 from processor  12427 to   6987
Moving load balancing block    868855 from processor   8688 to   1700
Moving load balancing block    389681 from processor   3896 to   4205
Moving load balancing block   1085190 from processor  10851 to   5903
Moving load balancing block    334635 from processor   3346 to   3671
Moving load balancing block   1615010 from processor  16150 to   5317
Moving load balancing block   1432368 from processor  14323 to   2535
Moving load balancing block    286807 from processor   2868 to   9129
Moving load balancing block    404493 from processor   4044 to  10661
Moving load balancing block    363596 from processor   3635 to   1883
Moving load balancing block    601965 from processor   6019 to  16258
Moving load balancing block    948285 from processor   9482 to   6339
Moving load balancing block   1609029 from processor  16090 to  12286
Moving load balancing block    209054 from processor   2090 to   4421
Moving load balancing block    242977 from processor   2429 to   6537
Moving load balancing block   1668374 from processor  16683 to  17574
Moving load balancing block    436028 from processor   4360 to  17991
Moving load balancing block    588477 from processor   5884 to  18625
Moving load balancing block   1957840 from processor  19578 to   6816
Moving load balancing block    501141 from processor   5011 to  16596
Moving load balancing block    393057 from processor   3930 to  20255
Moving load balancing block   1920723 from processor  19207 to    151
Moving load balancing block    964966 from processor   9649 to   7940
Moving load balancing block    461122 from processor   4611 to  18223
Moving load balancing block   1066580 from processor  10665 to  20049
Moving load balancing block    206216 from processor   2062 to    921
Moving load balancing block    611722 from processor   6117 to  14587
Moving load balancing block   1141481 from processor  11414 to  16459
Moving load balancing block   1410990 from processor  14109 to  19405
Moving load balancing block   1520208 from processor  15202 to   2870
Moving load balancing block   1603545 from processor  16035 to   4742
Moving load balancing block   1211733 from processor  12117 to  20195
Moving load balancing block    300300 from processor   3002 to   5956
Moving load balancing block   1102674 from processor  11026 to   4298
Moving load balancing block   1607526 from processor  16075 to   8913
Moving load balancing block     61261 from processor    612 to  15628
Moving load balancing block    639468 from processor   6394 to  18662
Moving load balancing block     51784 from processor    517 to   2348
Moving load balancing block   1491429 from processor  14914 to   6838
Moving load balancing block    959771 from processor   9597 to  12010
Moving load balancing block   1455280 from processor  14552 to  13088
Moving load balancing block   1715640 from processor  17156 to  13210
Moving load balancing block    124446 from processor   1244 to  19346
Moving load balancing block    615018 from processor   6150 to   2634
Moving load balancing block   1717996 from processor  17179 to   4689
Moving load balancing block    868880 from processor   8688 to   8471
Moving load balancing block   1318882 from processor  13188 to   2335
Moving load balancing block   1483323 from processor  14833 to  11234
Moving load balancing block      4714 from processor     47 to   1791
Moving load balancing block     19482 from processor    194 to   8648
Moving load balancing block    940935 from processor   9409 to  14437
Moving load balancing block   1107694 from processor  11076 to   5395
Moving load balancing block   1242793 from processor  12427 to   7294
Moving load balancing block    389634 from processor   3896 to   7721
Moving load balancing block   1432338 from processor  14323 to  19195
Moving load balancing block    334620 from processor   3346 to   8891
Moving load balancing block   1615020 from processor  16150 to   9018
Moving load balancing block   1085166 from processor  10851 to   9219
Moving load balancing block   1431767 from processor  14317 to     12
Moving load balancing block    628528 from processor   6285 to   5073
Moving load balancing block   1271056 from processor  12710 to  11567
Moving load balancing block    286844 from processor   2868 to  17670
Moving load balancing block    601969 from processor   6019 to  20258
Moving load balancing block   1956912 from processor  19569 to   1132
Moving load balancing block    404432 from processor   4044 to   9913
Moving load balancing block    363517 from processor   3635 to   9540
Moving load balancing block    948293 from processor   9482 to  17760
Moving load balancing block   1609054 from processor  16090 to   3268
Moving load balancing block    242912 from processor   2429 to   1839
Moving load balancing block    209060 from processor   2090 to   3096
Moving load balancing block    831590 from processor   8315 to   4128
Moving load balancing block    777377 from processor   7773 to  10995
Moving load balancing block   1668378 from processor  16683 to  13258
Moving load balancing block    436073 from processor   4360 to  13234
Moving load balancing block   1743357 from processor  17433 to    478
Moving load balancing block    588493 from processor   5884 to   6857
Moving load balancing block   1957894 from processor  19578 to  13512
Moving load balancing block   1920788 from processor  19207 to  15138
Moving load balancing block    501102 from processor   5011 to  15974
Moving load balancing block    957670 from processor   9576 to  10599
Moving load balancing block    393088 from processor   3930 to   3943
Moving load balancing block    964958 from processor   9649 to    866
Moving load balancing block    461135 from processor   4611 to   6310
Moving load balancing block    182948 from processor   1829 to  13941
Moving load balancing block   1228894 from processor  12288 to   2835
Moving load balancing block   1066525 from processor  10665 to   5189
Moving load balancing block    206220 from processor   2062 to   5311
Moving load balancing block    611709 from processor   6117 to   5888
Moving load balancing block    970428 from processor   9704 to  16109
Moving load balancing block   1141474 from processor  11414 to   5158
Moving load balancing block   1687187 from processor  16871 to   7188
Moving load balancing block   1410992 from processor  14109 to   9802
Moving load balancing block   1095480 from processor  10954 to  16890
Moving load balancing block   1211774 from processor  12117 to  17674
Moving load balancing block   1603503 from processor  16035 to   8698
Moving load balancing block   1520218 from processor  15202 to  10799
Moving load balancing block    300265 from processor   3002 to  11259
Moving load balancing block     61202 from processor    612 to  13241
Moving load balancing block   1102619 from processor  11026 to  17560
Moving load balancing block   1607590 from processor  16075 to   2163
Moving load balancing block     51732 from processor    517 to  10582
Moving load balancing block   1491492 from processor  14914 to  15451
Moving load balancing block   1385644 from processor  13856 to  18219
Moving load balancing block    959714 from processor   9597 to   6028
Moving load balancing block    639497 from processor   6394 to  12369
Moving load balancing block   1455211 from processor  14552 to   8447
Moving load balancing block    124457 from processor   1244 to  14281
Moving load balancing block   1715611 from processor  17156 to   4696
Moving load balancing block    615011 from processor   6150 to   8974
Moving load balancing block   1323005 from processor  13230 to  15266
Moving load balancing block   1717956 from processor  17179 to  15673
Moving load balancing block    627814 from processor   6278 to    687
Moving load balancing block    868887 from processor   8688 to   2829
Moving load balancing block      4737 from processor     47 to   5321
Moving load balancing block   1483396 from processor  14833 to   6962
Moving load balancing block     19456 from processor    194 to   8265
Moving load balancing block     98869 from processor    988 to  12676
Moving load balancing block   1318830 from processor  13188 to  16971
Moving load balancing block    266752 from processor   2667 to  18150
Moving load balancing block    940949 from processor   9409 to   3982
Moving load balancing block    389629 from processor   3896 to   7409
Moving load balancing block   1242704 from processor  12427 to  10165
Moving load balancing block    906534 from processor   9065 to  16848
Moving load balancing block     18684 from processor    186 to  17892
Moving load balancing block   1432386 from processor  14323 to  18220
Moving load balancing block   1057337 from processor  10573 to  18785
Moving load balancing block   1431705 from processor  14317 to  19808
Moving load balancing block    334664 from processor   3346 to   2696
Moving load balancing block   1107642 from processor  11076 to   3767
Moving load balancing block   1615057 from processor  16150 to  16711
Moving load balancing block    628538 from processor   6285 to    207
Moving load balancing block   1956938 from processor  19569 to   9082
Moving load balancing block   1271030 from processor  12710 to  14627
Moving load balancing block    601988 from processor   6019 to  12481
Moving load balancing block   1085167 from processor  10851 to  13508
Moving load balancing block    286808 from processor   2868 to  17112
Moving load balancing block    370866 from processor   3708 to  18382
Moving load balancing block   1297088 from processor  12970 to   2534
Moving load balancing block    404438 from processor   4044 to   4830
Moving load balancing block    622765 from processor   6227 to  16161
Moving load balancing block    363559 from processor   3635 to   2662
Moving load balancing block    948253 from processor   9482 to   4746
Moving load balancing block    179355 from processor   1793 to   8056
Moving load balancing block   1609061 from processor  16090 to   8259
Moving load balancing block    831564 from processor   8315 to   8430
Moving load balancing block    242934 from processor   2429 to  12956
Moving load balancing block    777386 from processor   7773 to   1201
Moving load balancing block    209065 from processor   2090 to   8554
Moving load balancing block   1811998 from processor  18119 to  14504
Moving load balancing block   1668383 from processor  16683 to  19153
Moving load balancing block   1743372 from processor  17433 to  12097
Moving load balancing block   1571207 from processor  15712 to   8612
Moving load balancing block    436013 from processor   4360 to  14432
Moving load balancing block   1732789 from processor  17327 to   7623
Moving load balancing block    588402 from processor   5884 to  11350
Moving load balancing block    340454 from processor   3404 to  13547
Moving load balancing block    957662 from processor   9576 to  16136
Moving load balancing block   1899203 from processor  18992 to  18623
Moving load balancing block   1920721 from processor  19207 to  18775
Moving load balancing block    182952 from processor   1829 to   3054
Moving load balancing block   1957803 from processor  19578 to   9495
Moving load balancing block    501148 from processor   5011 to  18208
Moving load balancing block   1228840 from processor  12288 to  11391
Moving load balancing block   2017557 from processor  20175 to   6456
Moving load balancing block    964960 from processor   9649 to  16221
Moving load balancing block    461167 from processor   4611 to   4110
Moving load balancing block    393098 from processor   3930 to   4359
Moving load balancing block   1687161 from processor  16871 to   5755
Moving load balancing block    206289 from processor   2062 to   5795
Moving load balancing block   1066521 from processor  10665 to   6905
Moving load balancing block   1966748 from processor  19667 to  13756
Moving load balancing block   1994279 from processor  19942 to   6149
Moving load balancing block   1141493 from processor  11414 to  14950
Moving load balancing block    611735 from processor   6117 to    631
Moving load balancing block    970468 from processor   9704 to   2230
Moving load balancing block    616560 from processor   6165 to  15076
Moving load balancing block   1410946 from processor  14109 to  16084
Moving load balancing block   1095465 from processor  10954 to  16788
Moving load balancing block   1916200 from processor  19161 to   5029
Moving load balancing block   1121589 from processor  11215 to  11753
Moving load balancing block   1211782 from processor  12117 to  12583
Moving load balancing block    300250 from processor   3002 to  17859
Moving load balancing block   1520271 from processor  15202 to  19151
Moving load balancing block   1749598 from processor  17495 to   2014
Moving load balancing block   1603597 from processor  16035 to   6597
Moving load balancing block     61231 from processor    612 to  11514
Moving load balancing block   1252533 from processor  12525 to  18093
Moving load balancing block   1102609 from processor  11026 to  15866
Moving load balancing block   1607599 from processor  16075 to   5097
Moving load balancing block     51758 from processor    517 to   5972
Moving load balancing block    652851 from processor   6528 to   8694
Moving load balancing block   1385679 from processor  13856 to  14088
Moving load balancing block   1491407 from processor  14914 to  14450
Moving load balancing block   1139958 from processor  11399 to   5089
Moving load balancing block    371855 from processor   3718 to   6260
Moving load balancing block    959736 from processor   9597 to  12910
Moving load balancing block    325951 from processor   3259 to  15662
Moving load balancing block   1455246 from processor  14552 to   8451
Moving load balancing block   1816408 from processor  18164 to   1336
Moving load balancing block   1139202 from processor  11392 to  10450
Moving load balancing block    639463 from processor   6394 to  18378
Moving load balancing block    124485 from processor   1244 to   4606
Moving load balancing block    158765 from processor   1587 to   4617
Moving load balancing block   1715694 from processor  17156 to   6308
Moving load balancing block   1717915 from processor  17179 to   7332
Moving load balancing block    615042 from processor   6150 to  18848
Moving load balancing block   1323004 from processor  13230 to   9562
Moving load balancing block   1783618 from processor  17836 to  12283
Moving load balancing block    627828 from processor   6278 to  14237
Moving load balancing block   1485324 from processor  14853 to    377
Moving load balancing block   1147142 from processor  11471 to   6615
Moving load balancing block    868853 from processor   8688 to   7339
Moving load balancing block     98857 from processor    988 to   9472
Moving load balancing block    187092 from processor   1870 to  14773
Moving load balancing block   1483306 from processor  14833 to  15725
Moving load balancing block      4709 from processor     47 to    530
Moving load balancing block    489496 from processor   4894 to   1328
Moving load balancing block    839331 from processor   8393 to   3107
Moving load balancing block     19494 from processor    194 to   3438
Moving load balancing block   1224523 from processor  12245 to   5280
Moving load balancing block    921164 from processor   9211 to   6203
Moving load balancing block   1391231 from processor  13912 to   1603
Moving load balancing block    305375 from processor   3053 to   4584
Moving load balancing block    112846 from processor   1128 to   6332
Moving load balancing block    266786 from processor   2667 to   9011
Moving load balancing block     18694 from processor    186 to  13859
Moving load balancing block    940946 from processor   9409 to   9227
Moving load balancing block    357427 from processor   3574 to  11763
Moving load balancing block   1318850 from processor  13188 to  17027
Moving load balancing block    906516 from processor   9065 to     51
Moving load balancing block    389660 from processor   3896 to   9850
Moving load balancing block    436177 from processor   4361 to  17105
Moving load balancing block   2025268 from processor  20252 to  19015
Moving load balancing block   1242785 from processor  12427 to  19036
Moving load balancing block    512034 from processor   5120 to   2402
Moving load balancing block   1057351 from processor  10573 to   9069
Moving load balancing block   1432374 from processor  14323 to   1372
Moving load balancing block   1261464 from processor  12614 to   2129
Moving load balancing block    565271 from processor   5652 to  10738
Moving load balancing block   1431711 from processor  14317 to   3989
Moving load balancing block   1861871 from processor  18618 to   6871
Moving load balancing block   1508658 from processor  15086 to  11408
Moving load balancing block   1986591 from processor  19865 to  14351
Moving load balancing block     47690 from processor    476 to  15987
Moving load balancing block   1516848 from processor  15168 to    651
Moving load balancing block    628536 from processor   6285 to    901
Moving load balancing block    334625 from processor   3346 to   6758
Moving load balancing block   1219734 from processor  12197 to  14012
Moving load balancing block   1956958 from processor  19569 to   1598
Moving load balancing block    170188 from processor   1701 to   2342
Moving load balancing block   1619071 from processor  16190 to  11476
Moving load balancing block   1271027 from processor  12710 to  10648
Moving load balancing block    620186 from processor   6201 to  14532
Moving load balancing block   1297028 from processor  12970 to   1251
Moving load balancing block    370833 from processor   3708 to   3038
Moving load balancing block   1615084 from processor  16150 to  13681
Moving load balancing block    601960 from processor   6019 to   1086
Moving load balancing block    286825 from processor   2868 to   7320
Moving load balancing block    622773 from processor   6227 to   8399
Moving load balancing block   1288081 from processor  12880 to  14438
Moving load balancing block    636726 from processor   6367 to   2821
Moving load balancing block    895186 from processor   8951 to   7521
Moving load balancing block    179341 from processor   1793 to  12725
Moving load balancing block    404428 from processor   4044 to  16199
Moving load balancing block   1085180 from processor  10851 to  20051
Moving load balancing block    363587 from processor   3635 to   1085
Moving load balancing block   1879965 from processor  18799 to   3493
Moving load balancing block    477787 from processor   4777 to  13255
Moving load balancing block    948262 from processor   9482 to  15358
Moving load balancing block   1107619 from processor  11076 to  18331
Moving load balancing block   1831914 from processor  18319 to   4342
Moving load balancing block    433606 from processor   4336 to  10190
Moving load balancing block    777384 from processor   7773 to  15246
Moving load balancing block   1609067 from processor  16090 to  17256
Moving load balancing block    831525 from processor   8315 to   7355
Moving load balancing block   1939380 from processor  19393 to   9136
Moving load balancing block   1338828 from processor  13388 to  12332
Moving load balancing block    295751 from processor   2957 to  13882
Moving load balancing block   1516384 from processor  15163 to   2151
Moving load balancing block    242985 from processor   2429 to  10505
Moving load balancing block   1921975 from processor  19219 to  12641
Moving load balancing block    209083 from processor   2090 to   9235
Moving load balancing block    742899 from processor   7428 to  14331
Moving load balancing block   1811962 from processor  18119 to   1356
Moving load balancing block     95845 from processor    958 to   3163
Moving load balancing block   1921769 from processor  19217 to   4452
Moving load balancing block   1908377 from processor  19083 to  10679
Moving load balancing block   1571233 from processor  15712 to  11311
Moving load balancing block   1743378 from processor  17433 to   9528
Moving load balancing block   1668351 from processor  16683 to  14894
Moving load balancing block   1759606 from processor  17596 to   3415
Moving load balancing block   1736079 from processor  17360 to   7931
Moving load balancing block   1354966 from processor  13549 to   8179
Moving load balancing block   1732706 from processor  17327 to   8711
Moving load balancing block    112059 from processor   1120 to    877
Moving load balancing block   1759812 from processor  17598 to  12440
Moving load balancing block    436056 from processor   4360 to  15470
Moving load balancing block   1720550 from processor  17205 to   2108
Moving load balancing block      6244 from processor     62 to   2786
Moving load balancing block    340498 from processor   3404 to  13323
Moving load balancing block   1000493 from processor  10004 to  15710
Moving load balancing block    957609 from processor   9576 to   3173
Moving load balancing block    182983 from processor   1829 to  18688
Moving load balancing block   1899291 from processor  18992 to   3075
Moving load balancing block   2017524 from processor  20175 to   3492
Moving load balancing block    588425 from processor   5884 to   2005
Moving load balancing block   1228848 from processor  12288 to  15084
Moving load balancing block   1994289 from processor  19942 to  16646
Moving load balancing block   1920787 from processor  19207 to  17438
Moving load balancing block   1134578 from processor  11345 to  17610
Moving load balancing block   1493137 from processor  14931 to  18338
Moving load balancing block    219655 from processor   2196 to   5867
Moving load balancing block    501168 from processor   5011 to   7944
Moving load balancing block    152017 from processor   1520 to  10900
Moving load balancing block   1256709 from processor  12567 to   4780
Moving load balancing block    257073 from processor   2570 to  15208
Moving load balancing block    506347 from processor   5063 to  12885
Moving load balancing block   1957895 from processor  19578 to  16934
Moving load balancing block    964945 from processor   9649 to  18268
Moving load balancing block    616576 from processor   6165 to  18595
Moving load balancing block   1925131 from processor  19251 to  19349
Moving load balancing block    461193 from processor   4611 to   7751
Moving load balancing block    123914 from processor   1239 to   8478
Moving load balancing block   1687182 from processor  16871 to  17287
Moving load balancing block   1966739 from processor  19667 to  18951
Moving load balancing block    161064 from processor   1610 to   2234
Moving load balancing block    206222 from processor   2062 to   2771
Moving load balancing block   1066518 from processor  10665 to   8376
Moving load balancing block   1805427 from processor  18054 to  10362
Moving load balancing block    393086 from processor   3930 to  13633
Moving load balancing block   1141432 from processor  11414 to  10637
Moving load balancing block   1761738 from processor  17617 to  18698
Moving load balancing block   1877374 from processor  18773 to  19170
Moving load balancing block    970472 from processor   9704 to   9270
Moving load balancing block   1835086 from processor  18350 to  11202
Moving load balancing block   1916101 from processor  19161 to  11638
Moving load balancing block   1121526 from processor  11215 to  16607
Moving load balancing block   1095423 from processor  10954 to  19194
Moving load balancing block    877902 from processor   8779 to  13595
Moving load balancing block   1347731 from processor  13477 to  18757
Moving load balancing block   1410937 from processor  14109 to  11670
Moving load balancing block    611715 from processor   6117 to  13128
Moving load balancing block   1196027 from processor  11960 to  14598
Moving load balancing block   1959104 from processor  19591 to  19926
Moving load balancing block   1039652 from processor  10396 to    575
Moving load balancing block   1928644 from processor  19286 to   1772
Moving load balancing block   1313342 from processor  13133 to   6721
Moving load balancing block   1211784 from processor  12117 to   2509
Moving load balancing block    484252 from processor   4842 to   3548
Moving load balancing block    265653 from processor   2656 to  13025
Moving load balancing block   1687406 from processor  16874 to  20150
Moving load balancing block   1520239 from processor  15202 to   2493
Moving load balancing block   1800491 from processor  18004 to    802
Moving load balancing block   1065813 from processor  10658 to   5079
Moving load balancing block    278070 from processor   2780 to   3592
Moving load balancing block    300246 from processor   3002 to  19843
Moving load balancing block    903579 from processor   9035 to   2194
Moving load balancing block   1749524 from processor  17495 to   2316
Moving load balancing block    514665 from processor   5146 to   7986
Moving load balancing block   1603593 from processor  16035 to  16079
Moving load balancing block    832911 from processor   8329 to   3423
Moving load balancing block   1480458 from processor  14804 to   4824
Moving load balancing block   2007357 from processor  20073 to  10497
Moving load balancing block    278592 from processor   2785 to  13453
Moving load balancing block   1396094 from processor  13960 to  15567
Moving load balancing block     61205 from processor    612 to  16480
Moving load balancing block   1864581 from processor  18645 to   1084
Moving load balancing block    652835 from processor   6528 to   2682
Moving load balancing block    865425 from processor   8654 to   7786
Moving load balancing block   1252568 from processor  12525 to   8038
Moving load balancing block   1898017 from processor  18980 to  14842
Moving load balancing block    331008 from processor   3310 to   2542
Moving load balancing block     24239 from processor    242 to  12053
Moving load balancing block   1002063 from processor  10020 to  13266
Moving load balancing block   1033884 from processor  10338 to  19377
Moving load balancing block    371810 from processor   3718 to   4052
Moving load balancing block   1020026 from processor  10200 to   7160
Moving load balancing block    562857 from processor   5628 to  11948
Moving load balancing block   1385685 from processor  13856 to   3665
Moving load balancing block     48803 from processor    488 to  15305
Moving load balancing block     51746 from processor    517 to  15968
Moving load balancing block   1139993 from processor  11399 to  17885
Moving load balancing block   1102631 from processor  11026 to   5282
Moving load balancing block   1198283 from processor  11982 to   8208
Moving load balancing block   1604803 from processor  16048 to  17556
Moving load balancing block   1607584 from processor  16075 to    248
Moving load balancing block   1421322 from processor  14213 to   2852
Moving load balancing block   1491404 from processor  14914 to   3682
Moving load balancing block    235358 from processor   2353 to  12339
Moving load balancing block   1606266 from processor  16062 to  16285
Moving load balancing block    304163 from processor   3041 to  10010
Moving load balancing block    735303 from processor   7353 to  15038
Moving load balancing block    959761 from processor   9597 to  19520
Moving load balancing block   1061122 from processor  10611 to  11597
Moving load balancing block   1816454 from processor  18164 to  17862
Moving load balancing block    325946 from processor   3259 to  18368
Moving load balancing block    100273 from processor   1002 to   1505
Moving load balancing block   1849721 from processor  18497 to  11651
Moving load balancing block    609050 from processor   6090 to   8102
Moving load balancing block   1901777 from processor  19017 to  12570
Moving load balancing block   1091368 from processor  10913 to  14223
Moving load balancing block     16284 from processor    162 to  18979
Moving load balancing block   1139287 from processor  11392 to  20293
Moving load balancing block   1455273 from processor  14552 to   2774
Moving load balancing block    667693 from processor   6676 to   3083
Moving load balancing block   1793331 from processor  17933 to  12331
Moving load balancing block   1577606 from processor  15776 to  12934
Moving load balancing block   1502649 from processor  15026 to  13793
Moving load balancing block   1783651 from processor  17836 to  18174
Moving load balancing block    351722 from processor   3517 to   6645
Moving load balancing block   1367167 from processor  13671 to   8645
Moving load balancing block   1762129 from processor  17621 to  17755
Moving load balancing block   2013163 from processor  20131 to   7090
Moving load balancing block    958999 from processor   9589 to   9976
Moving load balancing block   1892438 from processor  18924 to  13544
Moving load balancing block    330716 from processor   3307 to  15155
Moving load balancing block   1417860 from processor  14178 to  14165
Moving load balancing block    158718 from processor   1587 to  19101
Moving load balancing block   1053011 from processor  10530 to   8207
Moving load balancing block    639412 from processor   6394 to  19087
Moving load balancing block   1279044 from processor  12790 to  11264
Moving load balancing block   1717941 from processor  17179 to  12069
Moving load balancing block   1819505 from processor  18195 to  14081
Moving load balancing block   1539712 from processor  15397 to  15962
Moving load balancing block   1875033 from processor  18750 to  17351
Moving load balancing block    124433 from processor   1244 to   7122
Moving load balancing block   1533169 from processor  15331 to  10988
Moving load balancing block   1698523 from processor  16985 to  12302
Moving load balancing block   1733398 from processor  17333 to  15018
Moving load balancing block   1091965 from processor  10919 to  15607
Moving load balancing block   1715651 from processor  17156 to  17752
Moving load balancing block    678299 from processor   6782 to  18176
Moving load balancing block   1485314 from processor  14853 to  18732
Moving load balancing block    575640 from processor   5756 to   1575
Moving load balancing block    504017 from processor   5040 to   7737
Moving load balancing block    615097 from processor   6150 to      7
Moving load balancing block   1147125 from processor  11471 to   9891
Moving load balancing block   1323067 from processor  13230 to  16050
Moving load balancing block   1487899 from processor  14878 to  18023
Moving load balancing block    894813 from processor   8948 to  18884
Moving load balancing block    850697 from processor   8506 to   7048
Moving load balancing block   1324452 from processor  13244 to   7223
Moving load balancing block   1865073 from processor  18650 to  12154
Moving load balancing block    943276 from processor   9432 to   1191
Moving load balancing block   1984139 from processor  19841 to   1876
Moving load balancing block    756530 from processor   7565 to   7220
Moving load balancing block     98814 from processor    988 to  10076
Moving load balancing block    627803 from processor   6278 to  18586
Moving load balancing block   1605565 from processor  16055 to  18776
Moving load balancing block    473041 from processor   4730 to  20446
Moving load balancing block    187097 from processor   1870 to   2979
Moving load balancing block   1263356 from processor  12633 to   7432
Moving load balancing block   1224550 from processor  12245 to  16708
Moving load balancing block    479749 from processor   4797 to  16972
Moving load balancing block    868812 from processor   8688 to  19281
Moving load balancing block    972089 from processor   9720 to  19696
Moving load balancing block    976779 from processor   9767 to  20464
Moving load balancing block   1542798 from processor  15427 to   9500
Moving load balancing block    839352 from processor   8393 to  20358
Moving load balancing block    580058 from processor   5800 to   1378
Moving load balancing block    489499 from processor   4894 to    399
Moving load balancing block   1483358 from processor  14833 to  11223
Moving load balancing block   1282845 from processor  12828 to   3562
Moving load balancing block      4762 from processor     47 to  11056
Moving load balancing block     19500 from processor    194 to   1782
Moving load balancing block    991142 from processor   9911 to   6336
Moving load balancing block    811074 from processor   8110 to  10368
Moving load balancing block   1832102 from processor  18321 to  18135
Moving load balancing block   1733630 from processor  17336 to   3644
Moving load balancing block    545713 from processor   5457 to  14220
Moving load balancing block    921182 from processor   9211 to   7797
Moving load balancing block   1957369 from processor  19573 to   7533
Moving load balancing block   1958608 from processor  19586 to    322
Moving load balancing block   1452419 from processor  14524 to    815
Moving load balancing block   1391269 from processor  13912 to   9737
Moving load balancing block     98718 from processor    987 to  11872
Moving load balancing block    673864 from processor   6738 to  11966
Moving load balancing block   2018726 from processor  20187 to    956
Moving load balancing block   1373643 from processor  13736 to   4055
Moving load balancing block     33364 from processor    333 to   4938
Moving load balancing block   1428435 from processor  14284 to   6894
Moving load balancing block   1899690 from processor  18996 to   7938
Moving load balancing block    305352 from processor   3053 to  12927
Moving load balancing block    490568 from processor   4905 to  13922
Moving load balancing block   1918909 from processor  19189 to   3197
Moving load balancing block    211655 from processor   2116 to   9012
Moving load balancing block   1813232 from processor  18132 to  13017
Moving load balancing block   1843194 from processor  18431 to   2436
Moving load balancing block    620203 from processor   6202 to   7588
Moving load balancing block     40812 from processor    408 to  18611
Moving load balancing block   1283587 from processor  12835 to   6557
Moving load balancing block     18688 from processor    186 to   8634
Moving load balancing block   1112604 from processor  11126 to   8800
Moving load balancing block   1014851 from processor  10148 to  13342
Moving load balancing block    112872 from processor   1128 to  18231
Moving load balancing block    468035 from processor   4680 to   5593
Moving load balancing block   1261423 from processor  12614 to  13092
Moving load balancing block    436130 from processor   4361 to  14555
Moving load balancing block   1270866 from processor  12708 to    479
Moving load balancing block    336296 from processor   3362 to   6580
Moving load balancing block    266703 from processor   2667 to   8049
Moving load balancing block   1635642 from processor  16356 to   8440
Moving load balancing block   1120322 from processor  11203 to  11895
Moving load balancing block    357475 from processor   3574 to  16452
Moving load balancing block   1280102 from processor  12801 to  18201
Moving load balancing block   2025275 from processor  20252 to   2146
Moving load balancing block    183094 from processor   1830 to   2446
Moving load balancing block    617297 from processor   6172 to   5377
Moving load balancing block    711524 from processor   7115 to   6166
Moving load balancing block   1792666 from processor  17926 to  12751
Moving load balancing block    615166 from processor   6151 to  17404
Moving load balancing block    906588 from processor   9065 to  19131
Moving load balancing block       432 from processor      4 to   4559
Moving load balancing block   1186949 from processor  11869 to   9849
Moving load balancing block   1305202 from processor  13052 to  16016
Moving load balancing block   1423888 from processor  14238 to  17478
Moving load balancing block    512025 from processor   5120 to  17838
Moving load balancing block    292203 from processor   2922 to    979
Moving load balancing block   1577313 from processor  15773 to   1833
Moving load balancing block   1216178 from processor  12161 to  18375
Moving load balancing block   1492101 from processor  14921 to  19070
Moving load balancing block    180980 from processor   1809 to   9475
Moving load balancing block    940928 from processor   9409 to  11807
Moving load balancing block   1970848 from processor  19708 to  17503
Moving load balancing block    768604 from processor   7686 to   9686
Moving load balancing block   1057349 from processor  10573 to  13312
Moving load balancing block   1651426 from processor  16514 to  14316
Moving load balancing block    389696 from processor   3896 to  10948
Moving load balancing block    436543 from processor   4365 to  19247
Moving load balancing block   1834401 from processor  18344 to   1228
Moving load balancing block   1432311 from processor  14323 to   5841
Moving load balancing block   1679843 from processor  16798 to   9591
Moving load balancing block    938047 from processor   9380 to  14446
Moving load balancing block   2031247 from processor  20312 to  14877
Moving load balancing block    565226 from processor   5652 to  17065
Moving load balancing block    476347 from processor   4763 to   7514
Moving load balancing block   1986578 from processor  19865 to  19863
Moving load balancing block   1242763 from processor  12427 to   2891
Moving load balancing block   1619068 from processor  16190 to   6669
Moving load balancing block   1812440 from processor  18124 to  14757
Moving load balancing block   2005930 from processor  20059 to  13578
Moving load balancing block   1866945 from processor  18669 to  15544
Moving load balancing block    295160 from processor   2951 to  17196
Moving load balancing block   1240468 from processor  12404 to  18783
Moving load balancing block   1861893 from processor  18618 to   2488
Moving load balancing block    804367 from processor   8043 to   3839
Moving load balancing block   1562942 from processor  15629 to   9138
Moving load balancing block   1710316 from processor  17103 to  10467
Moving load balancing block    837556 from processor   8375 to  12011
Moving load balancing block   1508690 from processor  15086 to  16512
Moving load balancing block     47609 from processor    476 to  19367
Moving load balancing block   1334649 from processor  13346 to   2962
Moving load balancing block   1318855 from processor  13188 to   4463
Moving load balancing block   1581417 from processor  15814 to  10357
Moving load balancing block   1431753 from processor  14317 to  14891
Moving load balancing block   1231866 from processor  12318 to   3673
Moving load balancing block    170105 from processor   1701 to   9118
Moving load balancing block    837766 from processor   8377 to  16029
Moving load balancing block    813294 from processor   8132 to   6636
Moving load balancing block   1288045 from processor  12880 to   9872
Moving load balancing block    628578 from processor   6285 to   2917
Moving load balancing block   1597004 from processor  15970 to   6507
Moving load balancing block    695495 from processor   6954 to   7387
Moving load balancing block   1458284 from processor  14582 to  12853
Moving load balancing block   1516810 from processor  15168 to  13502
Moving load balancing block    361028 from processor   3610 to  14114
Moving load balancing block   1433806 from processor  14338 to  17544
Moving load balancing block    693065 from processor   6930 to  19092
Moving load balancing block   1297019 from processor  12970 to   3027
Moving load balancing block   1664783 from processor  16647 to   9916
Moving load balancing block   1956985 from processor  19569 to  19854
Moving load balancing block   1001416 from processor  10014 to  11645
Moving load balancing block   1465435 from processor  14654 to  17887
Moving load balancing block   1524068 from processor  15240 to  20065
Moving load balancing block    171362 from processor   1713 to   4017
Moving load balancing block    405022 from processor   4050 to    840
Moving load balancing block     46687 from processor    466 to  10128
Moving load balancing block   1219737 from processor  12197 to  12798
Moving load balancing block    370826 from processor   3708 to  19549
Moving load balancing block    636708 from processor   6367 to   1175
Moving load balancing block   1370175 from processor  13701 to   3825
Moving load balancing block   1271041 from processor  12710 to   7379
Moving load balancing block    935476 from processor   9354 to  13027
Moving load balancing block    620110 from processor   6201 to  17920
Moving load balancing block   1151871 from processor  11518 to  18457
Moving load balancing block    267340 from processor   2673 to  11516
Moving load balancing block    334700 from processor   3346 to  14433
Moving load balancing block    549282 from processor   5492 to   2344
Moving load balancing block    602775 from processor   6027 to  10102
Moving load balancing block    879824 from processor   8798 to  12230
Moving load balancing block    895177 from processor   8951 to  18816
Moving load balancing block    390016 from processor   3900 to  18888
Moving load balancing block   1973524 from processor  19735 to   2453
Moving load balancing block   1388459 from processor  13884 to   4363
Moving load balancing block    987033 from processor   9870 to  12765
Moving load balancing block    622747 from processor   6227 to  18260
Moving load balancing block    988653 from processor   9886 to   4143
Moving load balancing block    601958 from processor   6019 to  12593
Moving load balancing block    286822 from processor   2868 to  14733
Moving load balancing block    906411 from processor   9064 to  18051
Moving load balancing block   2034597 from processor  20345 to   3292
Moving load balancing block   1427640 from processor  14276 to   5902
Moving load balancing block   1615039 from processor  16150 to   7909
Moving load balancing block     67126 from processor    671 to   9015
Moving load balancing block    995180 from processor   9951 to  10188
Moving load balancing block   1830560 from processor  18305 to   3160
Moving load balancing block    179331 from processor   1793 to   3311
Moving load balancing block    238824 from processor   2388 to   5672
Moving load balancing block   1703322 from processor  17033 to  14819
Moving load balancing block    817009 from processor   8170 to  15328
Moving load balancing block   1109352 from processor  11093 to   4527
Moving load balancing block   1819656 from processor  18196 to   6663
Moving load balancing block   1239876 from processor  12398 to  11425
Moving load balancing block   1078967 from processor  10789 to  15245
Moving load balancing block   1482205 from processor  14822 to  15505
Moving load balancing block   2034328 from processor  20343 to   2722
Moving load balancing block   1254655 from processor  12546 to  10304
Moving load balancing block     55883 from processor    558 to  13680
Moving load balancing block   1879997 from processor  18799 to  14387
Moving load balancing block   1823456 from processor  18234 to  17703
Moving load balancing block   1922291 from processor  19222 to   2801
Moving load balancing block    411121 from processor   4111 to   6005
Moving load balancing block    477756 from processor   4777 to  16554
Moving load balancing block   2000133 from processor  20001 to  19616
Moving load balancing block    857839 from processor   8578 to   6753
Moving load balancing block   1850658 from processor  18506 to   8217
Moving load balancing block     20819 from processor    208 to  19026
Moving load balancing block    388390 from processor   3883 to   2745
Moving load balancing block    664047 from processor   6640 to   4720
Moving load balancing block   1352046 from processor  13520 to   7168
Moving load balancing block   1436918 from processor  14369 to  10668
Moving load balancing block     40379 from processor    403 to  15216
Moving load balancing block    303602 from processor   3036 to  17981
Moving load balancing block   1831906 from processor  18319 to  18167
Moving load balancing block    865732 from processor   8657 to  18743
Moving load balancing block   1627155 from processor  16271 to   2602
Moving load balancing block    974265 from processor   9742 to   3320
Moving load balancing block   1349466 from processor  13494 to   3437
Moving load balancing block   1306759 from processor  13067 to   3810
Moving load balancing block   1410822 from processor  14108 to  10091
Moving load balancing block   1669486 from processor  16694 to  17355
Moving load balancing block    404439 from processor   4044 to   1103
Moving load balancing block   1412389 from processor  14123 to   6324
Moving load balancing block   1373189 from processor  13731 to   6970
Moving load balancing block    363561 from processor   3635 to  16872
Moving load balancing block    698820 from processor   6988 to  18365
Moving load balancing block   1891689 from processor  18916 to   1820
Moving load balancing block   1339138 from processor  13391 to   2329
Moving load balancing block    328404 from processor   3284 to   4397
Moving load balancing block   1027246 from processor  10272 to   4466
Moving load balancing block   1232823 from processor  12328 to  11749
Moving load balancing block   1255535 from processor  12555 to  14454
Moving load balancing block    500971 from processor   5009 to  15181
Moving load balancing block   1656785 from processor  16567 to  17300
Moving load balancing block    948228 from processor   9482 to   5174
Moving load balancing block   1089984 from processor  10899 to   9815
Moving load balancing block    489144 from processor   4891 to  10495
Moving load balancing block   1773756 from processor  17737 to  13100
Moving load balancing block    866568 from processor   8665 to  16274
Moving load balancing block   1171387 from processor  11713 to  19710
Moving load balancing block   1885708 from processor  18857 to   1025
Moving load balancing block   1068502 from processor  10685 to   5689
Moving load balancing block   1243775 from processor  12437 to  13265
Moving load balancing block   1085178 from processor  10851 to   2931
Moving load balancing block   1626347 from processor  16263 to   6697
Moving load balancing block     61185 from processor    611 to  11270
Moving load balancing block    295783 from processor   2957 to    152
Moving load balancing block    439196 from processor   4391 to   8353
Moving load balancing block   1650433 from processor  16504 to   9173
Moving load balancing block   1939354 from processor  19393 to  12539
Moving load balancing block   1773921 from processor  17739 to  13779
Moving load balancing block    433646 from processor   4336 to  16738
Moving load balancing block   1532547 from processor  15325 to  17962
Moving load balancing block   1406369 from processor  14063 to   2007
Moving load balancing block   1658034 from processor  16580 to  11078
Moving load balancing block   1449309 from processor  14493 to    932
Moving load balancing block   1148072 from processor  11480 to   3102
Moving load balancing block    516797 from processor   5167 to   3188
Moving load balancing block   1654633 from processor  16546 to  10576
Moving load balancing block    694415 from processor   6944 to  13317
Moving load balancing block   1166966 from processor  11669 to  18592
Moving load balancing block     16324 from processor    163 to   6784
Moving load balancing block    700201 from processor   7002 to  19884
Moving load balancing block   1052512 from processor  10525 to   2612
Moving load balancing block   2034446 from processor  20344 to  15134
Moving load balancing block    821511 from processor   8215 to  16234
Moving load balancing block   1903229 from processor  19032 to    131
Moving load balancing block    777340 from processor   7773 to  13393
Moving load balancing block    850772 from processor   8507 to  13774
Moving load balancing block   1612933 from processor  16129 to   2862
Moving load balancing block   1652259 from processor  16522 to  12683
Moving load balancing block   1338890 from processor  13388 to  15346
Moving load balancing block   2012924 from processor  20129 to  15456
Moving load balancing block   1516317 from processor  15163 to  16313
Moving load balancing block   1921987 from processor  19219 to  18475
Moving load balancing block    454282 from processor   4542 to  20192
Moving load balancing block   1921711 from processor  19217 to    775
Moving load balancing block   2027605 from processor  20276 to   7851
Moving load balancing block    258451 from processor   2584 to   4688
Moving load balancing block    516662 from processor   5166 to   6222
Moving load balancing block   1651874 from processor  16518 to   8141
Moving load balancing block    906130 from processor   9061 to  11124
Moving load balancing block   2022771 from processor  20227 to  14133
Moving load balancing block    330105 from processor   3301 to  18066
Moving load balancing block   1829834 from processor  18298 to     53
Moving load balancing block   1671206 from processor  16712 to   2660
Moving load balancing block    963828 from processor   9638 to  12266
Moving load balancing block    831506 from processor   8315 to  12591
Moving load balancing block   1597154 from processor  15971 to  13759
Moving load balancing block   1572954 from processor  15729 to  18648
Moving load balancing block   1609085 from processor  16090 to   7644
Moving load balancing block    642674 from processor   6426 to  11466
Moving load balancing block    805077 from processor   8050 to  11697
Moving load balancing block   1449562 from processor  14495 to  11902
Moving load balancing block    574981 from processor   5749 to  13038
Moving load balancing block    742882 from processor   7428 to  20079
Moving load balancing block    378513 from processor   3785 to    723
Moving load balancing block    438755 from processor   4387 to   3647
Moving load balancing block    461360 from processor   4613 to   4010
Moving load balancing block   1286527 from processor  12865 to  10295
Moving load balancing block   1356057 from processor  13560 to  12767
Moving load balancing block    558614 from processor   5586 to  15380
Moving load balancing block    688827 from processor   6888 to  17546
Moving load balancing block   1621230 from processor  16212 to   3638
Moving load balancing block    405609 from processor   4056 to   5144
Moving load balancing block    202006 from processor   2020 to   8894
Moving load balancing block   1521565 from processor  15215 to   9025
Moving load balancing block   1520525 from processor  15205 to    858
Moving load balancing block     95861 from processor    958 to   1722
Moving load balancing block   1538329 from processor  15383 to   1742
Moving load balancing block    242905 from processor   2429 to  10090
Moving load balancing block    748369 from processor   7483 to  12784
Moving load balancing block     86772 from processor    867 to  12854
Moving load balancing block    482888 from processor   4828 to  12878
Moving load balancing block    568474 from processor   5684 to  14221
Moving load balancing block     41785 from processor    417 to   7315
Moving load balancing block   1645694 from processor  16456 to  12942
Moving load balancing block    457308 from processor   4573 to  14430
Moving load balancing block    470083 from processor   4700 to  16663
Moving load balancing block   1759674 from processor  17596 to   6508
Moving load balancing block   1775661 from processor  17756 to   9858
Moving load balancing block   1811960 from processor  18119 to  10459
Moving load balancing block   1580169 from processor  15801 to  10678
Moving load balancing block    117303 from processor   1173 to  15932
Moving load balancing block   2022607 from processor  20226 to  16445
Moving load balancing block   1908386 from processor  19083 to  16566
Moving load balancing block   1107637 from processor  11076 to  19539
Moving load balancing block   1399216 from processor  13992 to   1862
Moving load balancing block    734512 from processor   7345 to   6691
Moving load balancing block    661480 from processor   6614 to   7818
Moving load balancing block     15675 from processor    156 to  15321
Moving load balancing block    276023 from processor   2760 to   6549
Moving load balancing block    468424 from processor   4684 to   7249
Moving load balancing block   1354948 from processor  13549 to   9997
Moving load balancing block   1679005 from processor  16790 to    200
Moving load balancing block   1736051 from processor  17360 to    520
Moving load balancing block    897050 from processor   8970 to   9464
Moving load balancing block   1740324 from processor  17403 to   9553
Moving load balancing block   1571224 from processor  15712 to   9789
Moving load balancing block   1092506 from processor  10925 to  10077
Moving load balancing block   1710606 from processor  17106 to  11353
Moving load balancing block    252050 from processor   2520 to  12581
Moving load balancing block     61600 from processor    615 to  16300
Moving load balancing block    608766 from processor   6087 to  10084
Moving load balancing block    917061 from processor   9170 to  10826
Moving load balancing block   1085972 from processor  10859 to  14805
Moving load balancing block    213185 from processor   2131 to  15318
Moving load balancing block   1017631 from processor  10176 to  10059
Moving load balancing block   1061229 from processor  10612 to  12153
Moving load balancing block    793289 from processor   7932 to   4084
Moving load balancing block   1408976 from processor  14089 to  11436
Moving load balancing block    112001 from processor   1120 to  12514
Moving load balancing block     44126 from processor    441 to  12594
Moving load balancing block    548908 from processor   5489 to  16143
Moving load balancing block     13495 from processor    134 to   1453
Moving load balancing block    209024 from processor   2090 to   1626
Moving load balancing block    744234 from processor   7442 to   2710
Moving load balancing block   1084596 from processor  10845 to   4085
Moving load balancing block   1743369 from processor  17433 to   7660
Moving load balancing block    982018 from processor   9820 to  10066
Moving load balancing block   1902568 from processor  19025 to  19202
Moving load balancing block   1759877 from processor  17598 to   2617
Moving load balancing block    177920 from processor   1779 to   3135
Moving load balancing block   1030995 from processor  10309 to   4064
Moving load balancing block   1121950 from processor  11219 to   5573
Moving load balancing block    928855 from processor   9288 to   7041
Moving load balancing block   1720501 from processor  17205 to  10546
Moving load balancing block   1732756 from processor  17327 to  14347
Moving load balancing block   2047033 from processor  20470 to  14913
Moving load balancing block     95407 from processor    954 to  18262
Moving load balancing block   1601762 from processor  16017 to   2068
Moving load balancing block    676407 from processor   6764 to   7372
Moving load balancing block    559582 from processor   5595 to  14873
Moving load balancing block   1202992 from processor  12029 to  16133
Moving load balancing block   1806161 from processor  18061 to  18798
Moving load balancing block   1949306 from processor  19493 to   3841
Moving load balancing block    515179 from processor   5151 to   3876
Moving load balancing block   1668317 from processor  16683 to   6559
Moving load balancing block    585202 from processor   5852 to  10016
Moving load balancing block   1571647 from processor  15716 to  10404
Moving load balancing block   1650130 from processor  16501 to   4957
Moving load balancing block   1784488 from processor  17844 to   7911
Moving load balancing block    362374 from processor   3623 to  10132
Moving load balancing block    991974 from processor   9919 to   7331
Moving load balancing block   1000500 from processor  10004 to  11106
Moving load balancing block   1163235 from processor  11632 to  13198
Moving load balancing block   1696942 from processor  16969 to  13415
Moving load balancing block      6205 from processor     62 to  19449
Moving load balancing block    510697 from processor   5106 to  10158
Moving load balancing block   1551859 from processor  15518 to  13943
Moving load balancing block    865852 from processor   8658 to  17275
Moving load balancing block   1356534 from processor  13565 to  12559
Moving load balancing block   1993239 from processor  19932 to  15667
Moving load balancing block    722862 from processor   7228 to  19277
Moving load balancing block   1360206 from processor  13602 to  20169
Moving load balancing block   1756145 from processor  17561 to   1406
Moving load balancing block    340433 from processor   3404 to   5126
Moving load balancing block   1360595 from processor  13605 to   6022
Moving load balancing block   1859971 from processor  18599 to   7874
Moving load balancing block   1390098 from processor  13900 to  19683
Moving load balancing block    549111 from processor   5491 to   1527
Moving load balancing block   1841895 from processor  18418 to   8226
Moving load balancing block   1092832 from processor  10928 to  12086
Moving load balancing block   1365955 from processor  13659 to  17516
Moving load balancing block   2018848 from processor  20188 to  19043
Moving load balancing block   2023869 from processor  20238 to    827
Moving load balancing block   1306983 from processor  13069 to  11403
Moving load balancing block   1361923 from processor  13619 to   3901
Moving load balancing block   1444789 from processor  14447 to   4226
Moving load balancing block   1994212 from processor  19942 to   8756
Moving load balancing block    182986 from processor   1829 to   9769
Moving load balancing block    521122 from processor   5211 to  11892
Moving load balancing block    128971 from processor   1289 to  17439
Moving load balancing block   1425109 from processor  14251 to   3523
Moving load balancing block   1584132 from processor  15841 to   3804
Moving load balancing block   1134513 from processor  11345 to   6569
Moving load balancing block    671189 from processor   6711 to   6628
Moving load balancing block   1796889 from processor  17968 to   7337
Moving load balancing block   1411920 from processor  14119 to  16846
Moving load balancing block    957658 from processor   9576 to  20089
Moving load balancing block   1123063 from processor  11230 to   1346
Moving load balancing block   1635357 from processor  16353 to   6814
Moving load balancing block     49726 from processor    497 to  10281
Moving load balancing block    612837 from processor   6128 to  10945
Moving load balancing block    943987 from processor   9439 to  11832
Moving load balancing block   1262677 from processor  12626 to  15679
Moving load balancing block   1570100 from processor  15700 to   1032
Moving load balancing block   1880997 from processor  18809 to   4461
Moving load balancing block    847019 from processor   8470 to   6341
Moving load balancing block    436100 from processor   4360 to   7676
Moving load balancing block    655265 from processor   6552 to   7692
Moving load balancing block   2017586 from processor  20175 to   8516
Moving load balancing block   1049156 from processor  10491 to   9126
Moving load balancing block    895376 from processor   8953 to  11226
Moving load balancing block    918492 from processor   9184 to  18841
Moving load balancing block    778527 from processor   7785 to  19022
Moving load balancing block    319636 from processor   3196 to   9806
Moving load balancing block    412432 from processor   4124 to  11129
Moving load balancing block   1494424 from processor  14944 to  11287
Moving load balancing block    777901 from processor   7779 to  12837
Moving load balancing block    840089 from processor   8400 to  13567
Moving load balancing block    550795 from processor   5507 to  15077
Moving load balancing block   1493151 from processor  14931 to  16765
Moving load balancing block    348138 from processor   3481 to  13630
Moving load balancing block    544436 from processor   5444 to   7722
Moving load balancing block   1637763 from processor  16377 to  12750
Moving load balancing block   1899263 from processor  18992 to  14814
Moving load balancing block   1228847 from processor  12288 to   2207
Moving load balancing block   1064618 from processor  10646 to  10224
Moving load balancing block   1256764 from processor  12567 to    537
Moving load balancing block   1828106 from processor  18281 to   1571
Moving load balancing block    949851 from processor   9498 to   5729
Moving load balancing block   1115586 from processor  11155 to  12192
Moving load balancing block    146218 from processor   1462 to  13225
Moving load balancing block    219667 from processor   2196 to  13238
Moving load balancing block   1838646 from processor  18386 to  15034
Moving load balancing block     92252 from processor    922 to   3261
Moving load balancing block    948419 from processor   9484 to   4062
Moving load balancing block   1353976 from processor  13539 to   5513
Moving load balancing block   2019904 from processor  20199 to   7647
Moving load balancing block    570788 from processor   5707 to  14498
Moving load balancing block   1316106 from processor  13161 to  18213
Moving load balancing block   1361059 from processor  13610 to    327
Moving load balancing block    338717 from processor   3387 to   3762
Moving load balancing block    618492 from processor   6184 to   4657
Moving load balancing block   1034948 from processor  10349 to   5960
Moving load balancing block   1522485 from processor  15224 to  10003
Moving load balancing block    465378 from processor   4653 to  10164
Moving load balancing block    988850 from processor   9888 to  13576
Moving load balancing block    145236 from processor   1452 to  14360
Moving load balancing block    257070 from processor   2570 to  20390
Moving load balancing block   1452817 from processor  14528 to    560
Moving load balancing block     88749 from processor    887 to   5068
Moving load balancing block   1383020 from processor  13830 to  11987
Moving load balancing block    506359 from processor   5063 to   2573
Moving load balancing block   1144544 from processor  11445 to   4303
Moving load balancing block   1749687 from processor  17496 to   6101
Moving load balancing block    518347 from processor   5183 to   8736
Moving load balancing block    520974 from processor   5209 to  10367
Moving load balancing block    795317 from processor   7953 to  10536
Moving load balancing block   1426870 from processor  14268 to   1022
Moving load balancing block    152001 from processor   1520 to   2289
Moving load balancing block    854051 from processor   8540 to  11256
Moving load balancing block   1116839 from processor  11168 to  12458
Moving load balancing block    531692 from processor   5316 to  13289
Moving load balancing block   1720873 from processor  17208 to  15622
Moving load balancing block   1499262 from processor  14992 to  15759
Moving load balancing block   1925155 from processor  19251 to    702
Moving load balancing block   1125116 from processor  11251 to   2881
Moving load balancing block    303370 from processor   3033 to   4725
Moving load balancing block   1371862 from processor  13718 to   5625
Moving load balancing block   1292229 from processor  12922 to   6085
Moving load balancing block   1920738 from processor  19207 to  11441
Moving load balancing block   1995834 from processor  19958 to  11548
Moving load balancing block    121004 from processor   1210 to  15515
Moving load balancing block    123935 from processor   1239 to  16059
Moving load balancing block    669684 from processor   6696 to  16704
Moving load balancing block    322931 from processor   3229 to  16970
Moving load balancing block   1563908 from processor  15639 to  20340
Moving load balancing block    616581 from processor   6165 to  20417
Moving load balancing block   1124753 from processor  11247 to   2420
Moving load balancing block   1761758 from processor  17617 to   4990
Moving load balancing block    161092 from processor   1610 to  10419
Moving load balancing block    216906 from processor   2169 to  16828
Moving load balancing block    588492 from processor   5884 to  17514
Moving load balancing block   1377548 from processor  13775 to  18895
Moving load balancing block    169374 from processor   1693 to   3532
Moving load balancing block    353158 from processor   3531 to  12364
Moving load balancing block   1204226 from processor  12042 to  14934
Moving load balancing block    743859 from processor   7438 to  15766
Moving load balancing block    139347 from processor   1393 to   6255
Moving load balancing block    617442 from processor   6174 to  14058
Moving load balancing block    851545 from processor   8515 to  17600
Moving load balancing block   1032548 from processor  10325 to  20372
Moving load balancing block    642134 from processor   6421 to   1242
Moving load balancing block   1411229 from processor  14112 to   7544
Moving load balancing block   1504530 from processor  15045 to   9907
Moving load balancing block    119409 from processor   1194 to  13283
Moving load balancing block     50604 from processor    506 to  13373
Moving load balancing block     59664 from processor    596 to  19284
Moving load balancing block     96702 from processor    967 to   2309
Moving load balancing block   1580903 from processor  15809 to   5310
Moving load balancing block    937280 from processor   9372 to  13334
Moving load balancing block   1283617 from processor  12836 to  13335
Moving load balancing block   1310575 from processor  13105 to  13712
Moving load balancing block   1835015 from processor  18350 to  18159
Moving load balancing block    823287 from processor   8232 to   2417
Moving load balancing block   1018316 from processor  10183 to  11558
Moving load balancing block    501110 from processor   5011 to  13997
Moving load balancing block   1877360 from processor  18773 to  19515
Moving load balancing block     17969 from processor    179 to  19588
Moving load balancing block    964913 from processor   9649 to   2465
Moving load balancing block    776579 from processor   7765 to   2739
Moving load balancing block   1477455 from processor  14774 to   4791
Moving load balancing block   1805420 from processor  18054 to   8205
Moving load balancing block    834123 from processor   8341 to   9784
Moving load balancing block   1830290 from processor  18302 to  12352
Moving load balancing block    195514 from processor   1955 to  12595
Moving load balancing block   1895445 from processor  18954 to  13598
Moving load balancing block    610085 from processor   6100 to  17116
Moving load balancing block     32850 from processor    328 to   2624
Moving load balancing block   1966729 from processor  19667 to   5599
Moving load balancing block   1618235 from processor  16182 to   8874
Moving load balancing block   1859199 from processor  18591 to  11127
Moving load balancing block   1959192 from processor  19591 to  13500
Moving load balancing block    890640 from processor   8906 to  15015
Moving load balancing block   1075945 from processor  10759 to  17018
Moving load balancing block   1158595 from processor  11585 to   2292
Moving load balancing block   2023212 from processor  20232 to   9599
Moving load balancing block    232782 from processor   2327 to  16992
Moving load balancing block    252124 from processor   2521 to  18621
Moving load balancing block   1081523 from processor  10815 to  19390
Moving load balancing block   1699980 from processor  16999 to  20324
Moving load balancing block   1940135 from processor  19401 to  20467
Moving load balancing block    893134 from processor   8931 to   3289
Moving load balancing block   1124459 from processor  11244 to   8817
Moving load balancing block   1687125 from processor  16871 to  11873
Moving load balancing block   1903546 from processor  19035 to  15800
Moving load balancing block    366053 from processor   3660 to  19018
Moving load balancing block   1669802 from processor  16698 to   7992
Moving load balancing block    106942 from processor   1069 to  11261
Moving load balancing block     72152 from processor    721 to  11711
Moving load balancing block    194512 from processor   1945 to  15357
Moving load balancing block    994640 from processor   9946 to  17443
Moving load balancing block    206242 from processor   2062 to   4508
Moving load balancing block    962444 from processor   9624 to   6432
Moving load balancing block    640508 from processor   6405 to   8109
Moving load balancing block   1141459 from processor  11414 to  12897
Moving load balancing block   1414166 from processor  14141 to  15146
Moving load balancing block   1699646 from processor  16996 to  19963
Moving load balancing block   1957820 from processor  19578 to  20447
Moving load balancing block    461179 from processor   4611 to  13766
Moving load balancing block    691387 from processor   6913 to  14619
Moving load balancing block    686701 from processor   6867 to  16610
Moving load balancing block   1916120 from processor  19161 to  18309
Moving load balancing block    125846 from processor   1258 to    178
Moving load balancing block    964660 from processor   9646 to   1212
Moving load balancing block   1609746 from processor  16097 to   3637
Moving load balancing block   1644638 from processor  16446 to   3764
Moving load balancing block    708849 from processor   7088 to  19977
Moving load balancing block    933135 from processor   9331 to   8768
Moving load balancing block   1188956 from processor  11889 to   9550
Moving load balancing block     68990 from processor    689 to  14084
Moving load balancing block   1393294 from processor  13932 to  15739
Moving load balancing block   1117336 from processor  11173 to  17379
Moving load balancing block     44058 from processor    440 to  19193
Moving load balancing block   1388619 from processor  13886 to   4038
Moving load balancing block   1845480 from processor  18454 to   6075
Moving load balancing block     71498 from processor    714 to  12356
Moving load balancing block    265607 from processor   2656 to  13022
Moving load balancing block   1095430 from processor  10954 to  14838
Moving load balancing block   1121568 from processor  11215 to  20455
Moving load balancing block   1421175 from processor  14211 to   1470
Moving load balancing block    673771 from processor   6737 to   4202
Moving load balancing block   1196043 from processor  11960 to   4806
Moving load balancing block   1928638 from processor  19286 to   8008
Moving load balancing block    590597 from processor   5905 to   9279
Moving load balancing block    861561 from processor   8615 to  13315
Moving load balancing block   1388519 from processor  13885 to  17028
Moving load balancing block     31471 from processor    314 to   4181
Moving load balancing block    200133 from processor   2001 to   7046
Moving load balancing block    970416 from processor   9704 to  10136
Moving load balancing block    156989 from processor   1569 to  10816
Moving load balancing block   1066531 from processor  10665 to   1545
Moving load balancing block   1526578 from processor  15265 to   2927
Moving load balancing block   1944624 from processor  19446 to  13245
Moving load balancing block    877969 from processor   8779 to  15210
Moving load balancing block   1410952 from processor  14109 to  16579
Moving load balancing block   2033866 from processor  20338 to   2643
Moving load balancing block   1566920 from processor  15669 to   5177
Moving load balancing block    477960 from processor   4779 to  14462
Moving load balancing block     61910 from processor    619 to  17950
Moving load balancing block    211020 from processor   2110 to   2300
Moving load balancing block    525624 from processor   5256 to   4776
Moving load balancing block   1347745 from processor  13477 to   6155
Moving load balancing block    675636 from processor   6756 to   6307
Moving load balancing block   1720050 from processor  17200 to   7677
Moving load balancing block    607056 from processor   6070 to  17202
Moving load balancing block    720331 from processor   7203 to   1866
Moving load balancing block   1053879 from processor  10538 to   9132
Moving load balancing block    758645 from processor   7586 to  10063
Moving load balancing block   1192595 from processor  11925 to  15677
Moving load balancing block    966015 from processor   9660 to  17511
Moving load balancing block   1211345 from processor  12113 to  18354
Moving load balancing block     10793 from processor    107 to  19657
Moving load balancing block   1676970 from processor  16769 to   5880
Moving load balancing block    393034 from processor   3930 to   8859
Moving load balancing block    991595 from processor   9915 to  16336
Moving load balancing block   1088429 from processor  10884 to  17684
Moving load balancing block    307817 from processor   3078 to   2858
Moving load balancing block    567421 from processor   5674 to   7642
Moving load balancing block    858118 from processor   8581 to   8994
Moving load balancing block    611729 from processor   6117 to  11142
Moving load balancing block    409907 from processor   4099 to  11885
Moving load balancing block    463526 from processor   4635 to  14658
Moving load balancing block    645353 from processor   6453 to  15110
Moving load balancing block    712410 from processor   7124 to  15492
Moving load balancing block    935687 from processor   9356 to    900
Moving load balancing block   1313311 from processor  13133 to   2504
Moving load balancing block   1840528 from processor  18405 to   7710
Moving load balancing block   1734224 from processor  17342 to   8191
Moving load balancing block   1048336 from processor  10483 to  15166
Moving load balancing block   1163712 from processor  11637 to  18053
Moving load balancing block   1502828 from processor  15028 to  20373
Moving load balancing block   2001425 from processor  20014 to    410
Moving load balancing block    484209 from processor   4842 to   5006
Moving load balancing block    878544 from processor   8785 to   5216
Moving load balancing block   1627843 from processor  16278 to   5569
Moving load balancing block    863052 from processor   8630 to   6381
Moving load balancing block    953748 from processor   9537 to   7441
Moving load balancing block   1338120 from processor  13381 to  13650
Moving load balancing block   1478822 from processor  14788 to  14343
Moving load balancing block   1636030 from processor  16360 to   6276
Moving load balancing block    392879 from processor   3928 to   9842
Moving load balancing block   1039650 from processor  10396 to  15344
Moving load balancing block   1529048 from processor  15290 to  18834
Moving load balancing block   1733520 from processor  17335 to  20377
Moving load balancing block   1218901 from processor  12189 to   1247
Moving load balancing block   1687456 from processor  16874 to   9489
Moving load balancing block   2007362 from processor  20073 to   1531
Moving load balancing block     29121 from processor    291 to   1990
Moving load balancing block    720855 from processor   7208 to   5203
Moving load balancing block   1423497 from processor  14234 to   8833
Moving load balancing block   1492848 from processor  14928 to  10535
Moving load balancing block    124301 from processor   1243 to  14304
Moving load balancing block   1664261 from processor  16642 to  17140
Moving load balancing block    124548 from processor   1245 to   8239
Moving load balancing block   1659293 from processor  16592 to   9563
Moving load balancing block   1690999 from processor  16909 to  10407
Moving load balancing block    335194 from processor   3351 to  18512
Moving load balancing block   1396078 from processor  13960 to     95
Moving load balancing block    242258 from processor   2422 to   8311
Moving load balancing block   1065860 from processor  10658 to  11236
Moving load balancing block    776042 from processor   7760 to  12813
Moving load balancing block    982773 from processor   9827 to  18367
Moving load balancing block    514683 from processor   5146 to  18758
Moving load balancing block    786702 from processor   7867 to  20071
Moving load balancing block   1378377 from processor  13783 to     89
Moving load balancing block    512161 from processor   5121 to   6263
Moving load balancing block   1486285 from processor  14862 to   7697
Moving load balancing block    508495 from processor   5084 to   7703
Moving load balancing block   1829531 from processor  18295 to   8714
Moving load balancing block    541249 from processor   5412 to  10594
Moving load balancing block    832912 from processor   8329 to  13089
Moving load balancing block   1211792 from processor  12117 to  15016
Moving load balancing block   1983637 from processor  19836 to  16719
Moving load balancing block   1473247 from processor  14732 to   2990
Moving load balancing block    756441 from processor   7564 to   3076
Moving load balancing block   1146160 from processor  11461 to   6830
Moving load balancing block   1885166 from processor  18851 to   7459
Moving load balancing block    947714 from processor   9477 to  10701
Moving load balancing block   1504925 from processor  15049 to  13889
Moving load balancing block    736459 from processor   7364 to  14675
Moving load balancing block    944208 from processor   9442 to  20304
Moving load balancing block   1652692 from processor  16526 to    936
Moving load balancing block   1809828 from processor  18098 to   3546
Moving load balancing block   1256414 from processor  12564 to   5423
Moving load balancing block    143187 from processor   1431 to  13329
Moving load balancing block    249616 from processor   2496 to  14468
Moving load balancing block    298991 from processor   2989 to  15856
Moving load balancing block    697130 from processor   6971 to  18972
Moving load balancing block    820018 from processor   8200 to    388
Moving load balancing block   1452169 from processor  14521 to    445
Moving load balancing block   1777533 from processor  17775 to   6788
Moving load balancing block    199187 from processor   1991 to   7103
Moving load balancing block   1445362 from processor  14453 to   7910
Moving load balancing block   1506765 from processor  15067 to   8025
Moving load balancing block   1908817 from processor  19088 to   9316
Moving load balancing block    861165 from processor   8611 to  12020
Moving load balancing block    972400 from processor   9723 to  14408
Moving load balancing block    978387 from processor   9783 to    436
Moving load balancing block     34591 from processor    345 to   3472
Moving load balancing block    278569 from processor   2785 to   3946
Moving load balancing block    660805 from processor   6608 to   5978
Moving load balancing block    903541 from processor   9035 to  16477
Moving load balancing block   1386828 from processor  13868 to   4093
Moving load balancing block   1605466 from processor  16054 to   6156
Moving load balancing block   1800458 from processor  18004 to  12630
Moving load balancing block     48846 from processor    488 to  14329
Moving load balancing block    223982 from processor   2239 to   1021
Moving load balancing block    630385 from processor   6303 to   5169
Moving load balancing block   1536157 from processor  15361 to   7306
Moving load balancing block   1725498 from processor  17254 to   7842
Moving load balancing block    477412 from processor   4774 to   8909
Moving load balancing block   1561196 from processor  15611 to  14508
Moving load balancing block   1576942 from processor  15769 to  18827
Moving load balancing block    561933 from processor   5619 to    608
Moving load balancing block   1310168 from processor  13101 to   6385
Moving load balancing block    278029 from processor   2780 to   7769
Moving load balancing block   1520253 from processor  15202 to  11347
Moving load balancing block   1697911 from processor  16979 to  11499
Moving load balancing block   2011745 from processor  20117 to  14920
Moving load balancing block    406318 from processor   4063 to  15065
Moving load balancing block   1884749 from processor  18847 to  15368
Moving load balancing block    431124 from processor   4311 to  16574
Moving load balancing block    492280 from processor   4922 to  20335
Moving load balancing block    572588 from processor   5725 to    188
Moving load balancing block    952344 from processor   9523 to   1671
Moving load balancing block   1390504 from processor  13905 to   1770
Moving load balancing block     92722 from processor    927 to   4502
Moving load balancing block   1433497 from processor  14334 to   9142
Moving load balancing block   2015724 from processor  20157 to  11388
Moving load balancing block    838370 from processor   8383 to  11816
Moving load balancing block   1365792 from processor  13657 to  14209
Moving load balancing block   1599007 from processor  15990 to  15415
Moving load balancing block    172917 from processor   1729 to  15867
Moving load balancing block    177731 from processor   1777 to  17136
Moving load balancing block    486252 from processor   4862 to     35
Moving load balancing block    812566 from processor   8125 to    710
Moving load balancing block   1652370 from processor  16523 to   4586
Moving load balancing block    370454 from processor   3704 to   5288
Moving load balancing block   1378409 from processor  13784 to  17450
Moving load balancing block   1505504 from processor  15055 to  17921
Moving load balancing block   1771014 from processor  17710 to  10154
Moving load balancing block     64542 from processor    645 to  12417
Moving load balancing block    779246 from processor   7792 to  17212
Moving load balancing block   1202589 from processor  12025 to   3370
Moving load balancing block   1840765 from processor  18407 to  14039
Moving load balancing block   1020059 from processor  10200 to  19024
Moving load balancing block    120037 from processor   1200 to  19415
Moving load balancing block   1460323 from processor  14603 to  20430
Moving load balancing block   1743115 from processor  17431 to   1082
Moving load balancing block   2021911 from processor  20219 to   4636
Moving load balancing block   1682676 from processor  16826 to   9342
Moving load balancing block     40206 from processor    402 to  11760
Moving load balancing block    652814 from processor   6528 to  13353
Moving load balancing block   1749534 from processor  17495 to  14103
Moving load balancing block    474482 from processor   4744 to   2911
Moving load balancing block    562826 from processor   5628 to   4141
Moving load balancing block    924895 from processor   9248 to   7449
Moving load balancing block   1064265 from processor  10642 to  10916
Moving load balancing block   1298499 from processor  12984 to  11532
Moving load balancing block    397737 from processor   3977 to  13438
Moving load balancing block    865411 from processor   8654 to  14010
Moving load balancing block   1411516 from processor  14115 to  14520
Moving load balancing block   1480463 from processor  14804 to   5540
Moving load balancing block     51878 from processor    518 to   7573
Moving load balancing block     62254 from processor    622 to  15312
Moving load balancing block    502000 from processor   5019 to  18555
Moving load balancing block   1297449 from processor  12974 to  18723
Moving load balancing block   1412718 from processor  14127 to    355
Moving load balancing block    331029 from processor   3310 to   5887
Moving load balancing block    475777 from processor   4757 to   6406
Moving load balancing block   1252525 from processor  12525 to  10300
Moving load balancing block   1864536 from processor  18645 to  11474
Moving load balancing block    300282 from processor   3002 to  12552
Moving load balancing block    604240 from processor   6042 to  12574
Moving load balancing block    966431 from processor   9664 to  13636
Moving load balancing block   1393760 from processor  13937 to  16838
Moving load balancing block   1839059 from processor  18390 to    404
Moving load balancing block    242596 from processor   2425 to   1706
Moving load balancing block    186832 from processor   1868 to   1771
Moving load balancing block    634852 from processor   6348 to   3486
Moving load balancing block    937012 from processor   9370 to   4286
Moving load balancing block   1556404 from processor  15564 to   6250
Moving load balancing block     85016 from processor    850 to   8787
Moving load balancing block    978163 from processor   9781 to  20414
Moving load balancing block   1033826 from processor  10338 to   4543
Moving load balancing block   1249781 from processor  12497 to   4875
Moving load balancing block   1435264 from processor  14352 to   9565
Moving load balancing block      2012 from processor     20 to  10610
Moving load balancing block    386632 from processor   3866 to  12085
Moving load balancing block   1449117 from processor  14491 to  17148
Moving load balancing block   1603525 from processor  16035 to   2742
Moving load balancing block   1913950 from processor  19139 to   6416
Moving load balancing block   1988738 from processor  19887 to  10291
Moving load balancing block     87546 from processor    875 to  10374
Moving load balancing block   1344188 from processor  13441 to  15253
Moving load balancing block    564303 from processor   5643 to   3344
Moving load balancing block    860417 from processor   8604 to   4158
Moving load balancing block   1220822 from processor  12208 to   5141
Moving load balancing block   1978278 from processor  19782 to   6646
Moving load balancing block    433482 from processor   4334 to  12275
Moving load balancing block    923111 from processor   9231 to  13398
Moving load balancing block   1002045 from processor  10020 to  16493
Moving load balancing block   1559306 from processor  15593 to  16950
Moving load balancing block   1898011 from processor  18980 to  17641
Moving load balancing block   1049278 from processor  10492 to  19458
Moving load balancing block   1108725 from processor  11087 to    600
Moving load balancing block   1242124 from processor  12421 to   3524
Moving load balancing block   1265473 from processor  12654 to   4815
Moving load balancing block   1701470 from processor  17014 to   7587
Moving load balancing block   1309653 from processor  13096 to   8323
Moving load balancing block   1367872 from processor  13678 to  10318
Moving load balancing block    219001 from processor   2190 to  11262
Moving load balancing block   1884236 from processor  18842 to  13831
Moving load balancing block   1198214 from processor  11982 to  15802
Moving load balancing block    552727 from processor   5527 to  15878
Moving load balancing block    886714 from processor   8867 to  16438
Moving load balancing block   1640007 from processor  16400 to  16858
Moving load balancing block   2011229 from processor  20112 to  16953
Moving load balancing block     24300 from processor    242 to  17676
Moving load balancing block     61282 from processor    612 to  18042
Moving load balancing block    213388 from processor   2133 to  19430
Moving load balancing block   1562670 from processor  15626 to   3791
Moving load balancing block    964188 from processor   9641 to   5296
Moving load balancing block   1240192 from processor  12401 to   9701
Moving load balancing block   1421301 from processor  14213 to  10549
Moving load balancing block     99572 from processor    995 to  10979
Moving load balancing block    152911 from processor   1529 to  13016
Moving load balancing block    881372 from processor   8813 to   7956
Moving load balancing block   1310223 from processor  13102 to  10675
Moving load balancing block   1385689 from processor  13856 to  11648
Moving load balancing block   1121879 from processor  11218 to  12130
Moving load balancing block   1273691 from processor  12736 to  12234
Moving load balancing block    142463 from processor   1424 to  13461
Moving load balancing block    261949 from processor   2619 to  14019
Moving load balancing block    366766 from processor   3667 to  14230
Moving load balancing block   1910525 from processor  19105 to  14541
Moving load balancing block    384428 from processor   3844 to  19128
Moving load balancing block    854170 from processor   8541 to  19156
Moving load balancing block   1778325 from processor  17783 to  19852
Moving load balancing block   1804486 from processor  18044 to    931
Moving load balancing block      7803 from processor     78 to   1394
Moving load balancing block    234597 from processor   2345 to   7522
Moving load balancing block    475626 from processor   4756 to  11469
Moving load balancing block     76294 from processor    762 to  12731
Moving load balancing block   1050403 from processor  10504 to  14754
Moving load balancing block   1146328 from processor  11463 to  15447
Moving load balancing block    375528 from processor   3755 to  17599
Moving load balancing block    610879 from processor   6108 to  18769
Moving load balancing block   1480164 from processor  14801 to   6445
Moving load balancing block    371140 from processor   3711 to   8434
Moving load balancing block   1443513 from processor  14435 to  14947
Moving load balancing block   1638924 from processor  16389 to  15243
Moving load balancing block   1881404 from processor  18814 to  15299
Moving load balancing block     40699 from processor    406 to  16328
Moving load balancing block   1595136 from processor  15951 to  20319
Moving load balancing block   1598597 from processor  15985 to  20381
Moving load balancing block   1977241 from processor  19772 to   5985
Moving load balancing block    371813 from processor   3718 to   7123
Moving load balancing block    892437 from processor   8924 to  11084
Moving load balancing block    971532 from processor   9715 to  11884
Moving load balancing block   1973434 from processor  19734 to  14403
Moving load balancing block    699283 from processor   6992 to  16076
Moving load balancing block   1455651 from processor  14556 to   1506
Moving load balancing block   1847854 from processor  18478 to   3964
Moving load balancing block    207591 from processor   2075 to   5305
Moving load balancing block    347714 from processor   3477 to   5964
Moving load balancing block    468221 from processor   4682 to  12632
Moving load balancing block    638462 from processor   6384 to   1934
Moving load balancing block    168156 from processor   1681 to   4522
Moving load balancing block    350804 from processor   3508 to   6969
Moving load balancing block   1921393 from processor  19213 to   9695
Moving load balancing block     63911 from processor    639 to  12133
Moving load balancing block    517179 from processor   5171 to  12360
Moving load balancing block    170831 from processor   1708 to  16520
Moving load balancing block   1444491 from processor  14444 to  16586
Moving load balancing block     84145 from processor    841 to   1371
Moving load balancing block   1984788 from processor  19847 to   2086
Moving load balancing block     51749 from processor    517 to   4773
Moving load balancing block   1027979 from processor  10279 to  12954
Moving load balancing block   1438687 from processor  14386 to  15063
Moving load balancing block    445579 from processor   4455 to  16319
Moving load balancing block    745725 from processor   7457 to  17367
Moving load balancing block   1139994 from processor  11399 to   2840
Moving load balancing block   1275731 from processor  12757 to   4704
Moving load balancing block   1423400 from processor  14233 to   4788
Moving load balancing block   1661931 from processor  16619 to   5708
Moving load balancing block   1768266 from processor  17682 to   6743
Moving load balancing block    304129 from processor   3041 to   6755
Moving load balancing block   1263110 from processor  12631 to   7450
Moving load balancing block   1708436 from processor  17084 to   7855
Moving load balancing block    879921 from processor   8799 to   7893
Moving load balancing block   1015905 from processor  10159 to  11121
Moving load balancing block   1870258 from processor  18702 to  11358
Moving load balancing block   1910440 from processor  19104 to  11533
Moving load balancing block   1954150 from processor  19541 to  14271
Moving load balancing block    709646 from processor   7096 to  14730
Moving load balancing block   1053101 from processor  10531 to  15904
Moving load balancing block    189547 from processor   1895 to  16363
Moving load balancing block    428387 from processor   4283 to  18299
Moving load balancing block    698944 from processor   6989 to   3203
Moving load balancing block   1251190 from processor  12511 to   4948
Moving load balancing block   1367640 from processor  13676 to   5127
Moving load balancing block     54804 from processor    548 to   5944
Moving load balancing block    885513 from processor   8855 to   7256
Moving load balancing block   1606249 from processor  16062 to   7556
Moving load balancing block   1850829 from processor  18508 to  10268
Moving load balancing block    150967 from processor   1509 to  10952
Moving load balancing block    159503 from processor   1595 to  16819
Moving load balancing block    219400 from processor   2193 to  17410
Moving load balancing block    235364 from processor   2353 to  18071
Moving load balancing block    735378 from processor   7353 to  18097
Moving load balancing block   1384043 from processor  13840 to  19292
Moving load balancing block    140266 from processor   1402 to   7176
Moving load balancing block    939100 from processor   9390 to   8876
Moving load balancing block   1090724 from processor  10907 to  14997
Moving load balancing block   1328125 from processor  13281 to  18010
Moving load balancing block   1575289 from processor  15752 to  18938
Moving load balancing block    574041 from processor   5740 to  19894
Moving load balancing block    192748 from processor   1927 to   2019
Moving load balancing block    571755 from processor   5717 to   6057
Moving load balancing block    825342 from processor   8253 to   7146
Moving load balancing block    870463 from processor   8704 to  12490
Moving load balancing block    216531 from processor   2165 to  13086
Moving load balancing block    338240 from processor   3382 to  15000
Moving load balancing block    400672 from processor   4006 to  17157
Moving load balancing block    160791 from processor   1607 to  17993
Moving load balancing block   2000835 from processor  20008 to   4650
Moving load balancing block    116342 from processor   1163 to   8063
Moving load balancing block   1380771 from processor  13807 to   8346
Moving load balancing block   1410442 from processor  14104 to   8524
Moving load balancing block     82485 from processor    824 to  10750
Moving load balancing block    473523 from processor   4735 to  15441
Moving load balancing block   1192254 from processor  11922 to  16559
Moving load balancing block   1761639 from processor  17616 to  17146
Moving load balancing block   1021870 from processor  10218 to  17213
Moving load balancing block   1537026 from processor  15370 to  17876
Moving load balancing block   1634111 from processor  16341 to  18360
Moving load balancing block    335431 from processor   3354 to   7595
Moving load balancing block    400823 from processor   4008 to   9497
Moving load balancing block    790789 from processor   7907 to  15158
Moving load balancing block    924252 from processor   9242 to  19571
Moving load balancing block   1022861 from processor  10228 to  20246
Moving load balancing block   1315858 from processor  13158 to   7913
Moving load balancing block   1594918 from processor  15949 to  11475
Moving load balancing block    416826 from processor   4168 to  16920
Moving load balancing block   1107344 from processor  11073 to  17441
Moving load balancing block   1278955 from processor  12789 to  19830
Moving load balancing block   1491439 from processor  14914 to    873
Moving load balancing block   1661210 from processor  16612 to   2769
Moving load balancing block   1763781 from processor  17637 to   6562
Moving load balancing block   1753896 from processor  17538 to  11930
Moving load balancing block   1803464 from processor  18034 to  12264
Moving load balancing block   1449609 from processor  14496 to  12746
Moving load balancing block   1755317 from processor  17553 to  13495
Moving load balancing block     16992 from processor    169 to  18794
Moving load balancing block   1079553 from processor  10795 to   1806
Moving load balancing block   1320749 from processor  13207 to   6004
Moving load balancing block    565655 from processor   5656 to   7592
Moving load balancing block   1102605 from processor  11026 to   9092
Moving load balancing block    401442 from processor   4014 to  11011
Moving load balancing block    442297 from processor   4422 to  14412
Moving load balancing block    886801 from processor   8868 to  18613
Moving load balancing block   1155550 from processor  11555 to   1348
Moving load balancing block   1604804 from processor  16048 to   3617
Moving load balancing block   1569832 from processor  15698 to   4507
Moving load balancing block    348980 from processor   3489 to   5287
Moving load balancing block   1247720 from processor  12477 to   7274
Moving load balancing block   1528829 from processor  15288 to   8168
Moving load balancing block   1607525 from processor  16075 to  10488
Moving load balancing block   1748138 from processor  17481 to  10813
Moving load balancing block    495122 from processor   4951 to  10939
Moving load balancing block   1056485 from processor  10564 to  11322
Moving load balancing block   1487132 from processor  14871 to  12403
Moving load balancing block   1648572 from processor  16485 to  12930
Moving load balancing block   1976912 from processor  19769 to  16535
Moving load balancing block     62317 from processor    623 to  17153
Moving load balancing block    688424 from processor   6884 to  18343
Moving load balancing block   1222178 from processor  12221 to  19324
Moving load balancing block   1464470 from processor  14644 to    603
Moving load balancing block     49317 from processor    493 to   1570
Moving load balancing block    239841 from processor   2398 to   2257
Moving load balancing block    646032 from processor   6460 to   5774
Moving load balancing block    699552 from processor   6995 to   9164
Moving load balancing block   1512585 from processor  15125 to  10394
Moving load balancing block   1841196 from processor  18411 to  15572
Moving load balancing block    100224 from processor   1002 to  16448
Moving load balancing block    199239 from processor   1992 to  17030
Moving load balancing block    599512 from processor   5995 to    934
Moving load balancing block   1104740 from processor  11047 to   5314
Moving load balancing block   1816420 from processor  18164 to   6076
Moving load balancing block   1023485 from processor  10234 to   8885
Moving load balancing block   1762115 from processor  17621 to  10880
Moving load balancing block   1981252 from processor  19812 to  11341
Moving load balancing block    233015 from processor   2330 to  13199
Moving load balancing block    539248 from processor   5392 to  14362
Moving load balancing block    668418 from processor   6684 to  14429
Moving load balancing block   1019953 from processor  10199 to  19424
Moving load balancing block   1609199 from processor  16091 to      9
Moving load balancing block   1621344 from processor  16213 to    507
Moving load balancing block   1661687 from processor  16616 to   2177
Moving load balancing block   1836349 from processor  18363 to   3765
Moving load balancing block    630168 from processor   6301 to   5383
Moving load balancing block   1815726 from processor  18157 to   6630
Moving load balancing block   1849704 from processor  18497 to   9799
Moving load balancing block    622142 from processor   6221 to  12659
Moving load balancing block   1418908 from processor  14189 to  13764
Moving load balancing block    488243 from processor   4882 to  18967
Moving load balancing block   1404104 from processor  14041 to   3069
Moving load balancing block      1035 from processor     10 to   5572
Moving load balancing block    283038 from processor   2830 to   6946
Moving load balancing block   1291193 from processor  12911 to  10569
Moving load balancing block   1699091 from processor  16990 to  10998
Moving load balancing block    252465 from processor   2524 to  13332
Moving load balancing block   1004715 from processor  10047 to  14537
Moving load balancing block   1058454 from processor  10584 to  14622
Moving load balancing block   1817513 from processor  18175 to  15033
Moving load balancing block   1840694 from processor  18406 to  17176
Moving load balancing block   1968942 from processor  19689 to   3420
Moving load balancing block    729121 from processor   7291 to   6679
Moving load balancing block   1768015 from processor  17680 to   7435
Moving load balancing block   1826494 from processor  18264 to  10157
Moving load balancing block    263787 from processor   2637 to   2227
Moving load balancing block    617982 from processor   6179 to   3701
Moving load balancing block    833301 from processor   8333 to   7627
Moving load balancing block   1053380 from processor  10533 to   7948
Moving load balancing block    209999 from processor   2099 to   8574
Moving load balancing block    301993 from processor   3019 to  10432
Moving load balancing block    336412 from processor   3364 to  11000
Moving load balancing block    534156 from processor   5341 to  11299
Moving load balancing block   1104929 from processor  11049 to  13110
Moving load balancing block   1452602 from processor  14526 to  14092
Moving load balancing block    659460 from processor   6594 to  14577
Moving load balancing block   1728018 from processor  17280 to  15832
Moving load balancing block    910259 from processor   9102 to  16490
Moving load balancing block   1061183 from processor  10611 to  17294
Moving load balancing block   1113283 from processor  11132 to    903
Moving load balancing block   1162621 from processor  11626 to   3956
Moving load balancing block   1319636 from processor  13196 to   7823
Moving load balancing block   1343717 from processor  13437 to   9485
Moving load balancing block    382249 from processor   3822 to  10640
Moving load balancing block    408156 from processor   4081 to  13369
Moving load balancing block    678591 from processor   6785 to  15997
Moving load balancing block   1026396 from processor  10263 to   4945
Moving load balancing block   1727710 from processor  17277 to   9194
Moving load balancing block     62447 from processor    624 to  11454
Moving load balancing block    522431 from processor   5224 to  12530
Moving load balancing block    933535 from processor   9335 to  14342
Moving load balancing block    731200 from processor   7311 to  16154
Moving load balancing block    204070 from processor   2040 to  16470
Moving load balancing block    872563 from processor   8725 to  17180
Moving load balancing block   1860449 from processor  18604 to  17315
Moving load balancing block   1535462 from processor  15354 to   2578
Moving load balancing block   2029053 from processor  20290 to   3542
Moving load balancing block    448656 from processor   4486 to  12827
Moving load balancing block    798501 from processor   7985 to  18284
Moving load balancing block    959706 from processor   9597 to  20395
Moving load balancing block   1984492 from processor  19844 to    132
Moving load balancing block    609044 from processor   6090 to   1144
Moving load balancing block   1130989 from processor  11309 to   2173
Moving load balancing block   1623699 from processor  16236 to   6259
Moving load balancing block    802150 from processor   8021 to   7270
Moving load balancing block    863522 from processor   8635 to   7371
Moving load balancing block    907456 from processor   9074 to  11188
Moving load balancing block    976466 from processor   9764 to  11720
Moving load balancing block   1577637 from processor  15776 to  15137
Moving load balancing block    270263 from processor   2702 to  15502
Moving load balancing block    569957 from processor   5699 to  16244
Moving load balancing block   1597675 from processor  15976 to   1597
Moving load balancing block   1994189 from processor  19941 to   2258
Moving load balancing block    325939 from processor   3259 to   3827
Moving load balancing block    597944 from processor   5979 to   9237
Moving load balancing block    623275 from processor   6232 to  11467
Moving load balancing block    705326 from processor   7053 to  20108
Moving load balancing block    940417 from processor   9404 to  20222
Moving load balancing block    969675 from processor   9696 to  20237
Moving load balancing block   1055263 from processor  10552 to     23
Moving load balancing block    667661 from processor   6676 to   3114
Moving load balancing block   1184488 from processor  11844 to   8292
Moving load balancing block   1842697 from processor  18426 to  17036
Moving load balancing block   1917829 from processor  19178 to  19175
Moving load balancing block     16258 from processor    162 to   2915
Moving load balancing block    684990 from processor   6849 to   4427
Moving load balancing block   1198692 from processor  11986 to   9413
Moving load balancing block   1268079 from processor  12680 to  10001
Moving load balancing block   1564712 from processor  15647 to  10127
Moving load balancing block    550230 from processor   5502 to  15030
Moving load balancing block   1178983 from processor  11789 to  15795
Moving load balancing block   1195324 from processor  11953 to  19715
Moving load balancing block   1792806 from processor  17928 to  19827
Moving load balancing block   1877184 from processor  18771 to    245
Moving load balancing block   1628903 from processor  16289 to   3007
Moving load balancing block    145166 from processor   1451 to   4921
Moving load balancing block    146971 from processor   1469 to   5868
Moving load balancing block    292138 from processor   2921 to   7406
Moving load balancing block   1138476 from processor  11384 to  11058
Moving load balancing block   1502647 from processor  15026 to  12624
Moving load balancing block   1897355 from processor  18973 to  13163
Moving load balancing block    671900 from processor   6718 to  13409
Moving load balancing block    802779 from processor   8027 to  15513
Moving load balancing block   1074479 from processor  10744 to  15999
Moving load balancing block     53537 from processor    535 to  16492
Moving load balancing block   1091318 from processor  10913 to  17285
Moving load balancing block   1235521 from processor  12355 to  18021
Moving load balancing block   1892144 from processor  18921 to  18229
Moving load balancing block    118981 from processor   1189 to  18352
Moving load balancing block    175920 from processor   1759 to  20093
Moving load balancing block    424528 from processor   4245 to    703
Moving load balancing block    439078 from processor   4390 to   3894
Moving load balancing block    446852 from processor   4468 to   4577
Moving load balancing block   1602434 from processor  16024 to   8705
Moving load balancing block   1901667 from processor  19016 to   9543
Moving load balancing block   1962671 from processor  19626 to   9785
Moving load balancing block   1483644 from processor  14836 to  11131
Moving load balancing block   1494237 from processor  14942 to  18782
Moving load balancing block     36851 from processor    368 to  19395
Moving load balancing block    955468 from processor   9554 to   6051
Moving load balancing block    467859 from processor   4678 to  13387
Moving load balancing block    933939 from processor   9339 to  14422
Moving load balancing block   1969371 from processor  19693 to  17047
Moving load balancing block    181395 from processor   1813 to   4818
Moving load balancing block    248916 from processor   2489 to   8055
Moving load balancing block   1806773 from processor  18067 to  11365
Moving load balancing block      8239 from processor     82 to   1177
Moving load balancing block    732137 from processor   7321 to   6167
Moving load balancing block    214099 from processor   2140 to  11239
Moving load balancing block   1623203 from processor  16232 to  11404
Moving load balancing block   1739650 from processor  17396 to  11750
Moving load balancing block   1901758 from processor  19017 to  13947
Moving load balancing block    188460 from processor   1884 to  14673
Moving load balancing block    956009 from processor   9560 to  18070
Moving load balancing block   1783607 from processor  17836 to  18236
Moving load balancing block    555641 from processor   5556 to  19842
Moving load balancing block    479468 from processor   4794 to    501
Moving load balancing block    814774 from processor   8147 to   1027
Moving load balancing block   1189996 from processor  11899 to   2215
Moving load balancing block   1098046 from processor  10980 to   4546
Moving load balancing block   1319352 from processor  13193 to   4912
Moving load balancing block   1674425 from processor  16744 to   6805
Moving load balancing block    254053 from processor   2540 to   7947
Moving load balancing block   1139214 from processor  11392 to  10387
Moving load balancing block     54510 from processor    545 to  11627
Moving load balancing block   1351687 from processor  13516 to  13377
Moving load balancing block   1501330 from processor  15013 to  14155
Moving load balancing block   1748042 from processor  17480 to  14653
Moving load balancing block   1841462 from processor  18414 to  17080
Moving load balancing block     92082 from processor    920 to  18180
Moving load balancing block    425937 from processor   4259 to   2766
Moving load balancing block    729319 from processor   7293 to   5720
Moving load balancing block   2003617 from processor  20036 to   5948
Moving load balancing block   1244211 from processor  12442 to   6448
Moving load balancing block   1718155 from processor  17181 to  18976
Moving load balancing block   1756656 from processor  17566 to    782
Moving load balancing block   2005304 from processor  20053 to   1682
Moving load balancing block    301268 from processor   3012 to   1825
Moving load balancing block   1059234 from processor  10592 to   1983
Moving load balancing block   1267886 from processor  12678 to   3288
Moving load balancing block   1287941 from processor  12879 to   5175
Moving load balancing block   1730336 from processor  17303 to   7704
Moving load balancing block    436464 from processor   4364 to   8117
Moving load balancing block    752003 from processor   7520 to  11799
Moving load balancing block    513391 from processor   5133 to  20328
Moving load balancing block    496667 from processor   4966 to   1405
Moving load balancing block   1193886 from processor  11938 to   3060
Moving load balancing block   1730929 from processor  17309 to   5466
Moving load balancing block    184118 from processor   1841 to   5958
Moving load balancing block    710026 from processor   7100 to   7705
Moving load balancing block    916146 from processor   9161 to  13546
Moving load balancing block   1010436 from processor  10104 to  13574
Moving load balancing block   1476387 from processor  14763 to  14685
Moving load balancing block    915954 from processor   9159 to  16026
Moving load balancing block   1829475 from processor  18294 to  16965
Moving load balancing block   1946084 from processor  19460 to    112
Moving load balancing block   2031179 from processor  20311 to   2158
Moving load balancing block    246700 from processor   2466 to   3828
Moving load balancing block   1126069 from processor  11260 to   6268
Moving load balancing block    362172 from processor   3621 to  13826
Moving load balancing block    958926 from processor   9589 to  14070
Moving load balancing block   1515791 from processor  15157 to  17129
Moving load balancing block   1975027 from processor  19750 to  19064
Moving load balancing block     38378 from processor    383 to   5202
Moving load balancing block   1170857 from processor  11708 to   6534
Moving load balancing block    569063 from processor   5690 to   7196
Moving load balancing block    657007 from processor   6570 to   7300
Moving load balancing block   1367179 from processor  13671 to   9527
Moving load balancing block   1819594 from processor  18195 to  16947
Moving load balancing block    177637 from processor   1776 to    641
Moving load balancing block    245652 from processor   2456 to   6865
Moving load balancing block    578657 from processor   5786 to  11636
Moving load balancing block   1261372 from processor  12613 to  12323
Moving load balancing block   1266932 from processor  12669 to  13368
Moving load balancing block   1793340 from processor  17933 to  15185
Moving load balancing block    426831 from processor   4268 to  17452
Moving load balancing block   1056798 from processor  10567 to   7404
Moving load balancing block   1590664 from processor  15906 to   7596
Moving load balancing block   1653130 from processor  16531 to   9010
Moving load balancing block   1892461 from processor  18924 to  11037
Moving load balancing block    402677 from processor   4026 to  15271
Moving load balancing block    836156 from processor   8361 to  20218
Moving load balancing block    867660 from processor   8676 to    263
Moving load balancing block   1297574 from processor  12975 to   5623
Moving load balancing block   1707957 from processor  17079 to   6666
Moving load balancing block    172108 from processor   1721 to   7572
Moving load balancing block    850559 from processor   8505 to   9405
Moving load balancing block   1290921 from processor  12909 to  14554
Moving load balancing block   1501778 from processor  15017 to  16407
Moving load balancing block    351771 from processor   3517 to  16481
Moving load balancing block    788021 from processor   7880 to  20137
Moving load balancing block    981021 from processor   9810 to   1157
Moving load balancing block   1455238 from processor  14552 to   3861
Moving load balancing block    362822 from processor   3628 to   4216
Moving load balancing block    769556 from processor   7695 to   7141
Moving load balancing block    798157 from processor   7981 to   7401
Moving load balancing block   1195178 from processor  11951 to   8603
Moving load balancing block   1278279 from processor  12782 to   8842
Moving load balancing block   1292579 from processor  12925 to     74
Moving load balancing block   1473455 from processor  14734 to    594
Moving load balancing block    267431 from processor   2674 to   7767
Moving load balancing block    384943 from processor   3849 to   9546
Moving load balancing block    473930 from processor   4739 to  10208
Moving load balancing block    580650 from processor   5806 to  11864
Moving load balancing block    150422 from processor   1504 to  12515
Moving load balancing block    438937 from processor   4389 to  12838
Moving load balancing block    494960 from processor   4949 to  17238
Moving load balancing block   1328488 from processor  13284 to  18568
Moving load balancing block   1413939 from processor  14139 to  19037
Moving load balancing block   1539789 from processor  15397 to  19282
Moving load balancing block   1829155 from processor  18291 to  20034
Moving load balancing block    680204 from processor   6802 to   3109
Moving load balancing block   1098274 from processor  10982 to   3393
Moving load balancing block   1849636 from processor  18496 to   3589
Moving load balancing block   1980366 from processor  19803 to   6009
Moving load balancing block    330778 from processor   3307 to   6061
Moving load balancing block    350614 from processor   3506 to   8369
Moving load balancing block    915895 from processor   9158 to  13410
Moving load balancing block   1184629 from processor  11846 to  19724
Moving load balancing block   1185729 from processor  11857 to   2784
Moving load balancing block   1777753 from processor  17777 to   5607
Moving load balancing block     29224 from processor    292 to   6620
Moving load balancing block    872280 from processor   8722 to   6786
Moving load balancing block   1942940 from processor  19429 to   8527
Moving load balancing block   1944746 from processor  19447 to  11006
Moving load balancing block    819444 from processor   8194 to  12852
Moving load balancing block   1369290 from processor  13692 to  19560
Moving load balancing block    684109 from processor   6841 to   2306
Moving load balancing block    922293 from processor   9222 to   5847
Moving load balancing block   1332452 from processor  13324 to   8299
Moving load balancing block   1647910 from processor  16479 to   9180
Moving load balancing block    467503 from processor   4675 to   9865
Moving load balancing block    589496 from processor   5894 to  15616
Moving load balancing block    701817 from processor   7018 to  17305
Moving load balancing block    949105 from processor   9491 to  17819
Moving load balancing block   1200117 from processor  12001 to  20002
Moving load balancing block   1367913 from processor  13679 to    587
Moving load balancing block   1403287 from processor  14032 to   5411
Moving load balancing block   1456711 from processor  14567 to   5447
Moving load balancing block   1617691 from processor  16176 to   7213
Moving load balancing block   1997607 from processor  19976 to  11039
Moving load balancing block      9059 from processor     90 to  12033
Moving load balancing block    290027 from processor   2900 to  13800
Moving load balancing block    393327 from processor   3933 to  16104
Moving load balancing block   1315182 from processor  13151 to  18216
Moving load balancing block    591254 from processor   5912 to    783
Moving load balancing block   1185853 from processor  11858 to   1556
Moving load balancing block   1846986 from processor  18469 to   3753
Moving load balancing block   1883658 from processor  18836 to   5986
Moving load balancing block   1447189 from processor  14471 to   9812
Moving load balancing block   1698501 from processor  16985 to  10763
Moving load balancing block    519176 from processor   5191 to  13226
Moving load balancing block    890174 from processor   8901 to  13554
Moving load balancing block    894810 from processor   8948 to  14518
Moving load balancing block   1170603 from processor  11706 to  15255
Moving load balancing block   1417863 from processor  14178 to  18385
Moving load balancing block   1576709 from processor  15767 to   8754
Moving load balancing block   1936020 from processor  19360 to  12044
Moving load balancing block     85718 from processor    857 to  14008
Moving load balancing block    550894 from processor   5508 to  18145
Moving load balancing block    618740 from processor   6187 to  20453
Moving load balancing block   1427809 from processor  14278 to   1190
Moving load balancing block   1780274 from processor  17802 to   5017
Moving load balancing block   2013194 from processor  20131 to  11315
Moving load balancing block     49990 from processor    499 to  11607
Moving load balancing block    380256 from processor   3802 to  12527
Moving load balancing block    795948 from processor   7959 to  12542
Moving load balancing block    867200 from processor   8671 to  12741
Moving load balancing block    114515 from processor   1145 to  13470
Moving load balancing block    398072 from processor   3980 to     46
Moving load balancing block    698385 from processor   6983 to   1363
Moving load balancing block   1191723 from processor  11917 to   1460
Moving load balancing block   1633289 from processor  16332 to   1686
Moving load balancing block   1650519 from processor  16505 to   4411
Moving load balancing block    307425 from processor   3074 to   4587
Moving load balancing block    393984 from processor   3939 to   6624
Moving load balancing block    599412 from processor   5994 to  15827
Moving load balancing block    704041 from processor   7040 to  18424
Moving load balancing block   1011347 from processor  10113 to  20042
Moving load balancing block   1656944 from processor  16569 to   3350
Moving load balancing block   1709508 from processor  17095 to   4583
Moving load balancing block    458188 from processor   4581 to   9651
Moving load balancing block    608367 from processor   6083 to  12755
Moving load balancing block    622839 from processor   6228 to  15952
Moving load balancing block     48045 from processor    480 to  18118
Moving load balancing block    996835 from processor   9968 to  18361
Moving load balancing block   1948631 from processor  19486 to   1797
Moving load balancing block    697759 from processor   6977 to   2796
Moving load balancing block     30532 from processor    305 to   3858
Moving load balancing block   1616858 from processor  16168 to   5143
Moving load balancing block    137463 from processor   1374 to   6180
Moving load balancing block    158773 from processor   1587 to   9453
Moving load balancing block    163702 from processor   1637 to  13294
Moving load balancing block    252607 from processor   2526 to  14680
Moving load balancing block    430256 from processor   4302 to  15923
Moving load balancing block    544184 from processor   5441 to    627
Moving load balancing block   1417563 from processor  14175 to   1897
Moving load balancing block   1703702 from processor  17037 to   6908
Moving load balancing block   1879552 from processor  18795 to   7440
Moving load balancing block   1091959 from processor  10919 to   8609
Moving load balancing block   1487900 from processor  14878 to   9452
Moving load balancing block    466411 from processor   4664 to  10559
Moving load balancing block    677137 from processor   6771 to  11227
Moving load balancing block   1542243 from processor  15422 to  13903
Moving load balancing block   1640917 from processor  16409 to  15041
Moving load balancing block   1964658 from processor  19646 to  15172
Moving load balancing block    179498 from processor   1794 to  18222
Moving load balancing block    583632 from processor   5836 to  18372
Moving load balancing block    930617 from processor   9306 to   1224
Moving load balancing block     57041 from processor    570 to   1993
Moving load balancing block    163230 from processor   1632 to   7610
Moving load balancing block    488673 from processor   4886 to  12743
Moving load balancing block    883938 from processor   8839 to  14228
Moving load balancing block   1881547 from processor  18815 to  17068
Moving load balancing block    200328 from processor   2003 to  17718
Moving load balancing block   1516096 from processor  15160 to  19496
Moving load balancing block    504016 from processor   5040 to   1450
Moving load balancing block    579328 from processor   5793 to   1592
Moving load balancing block    612265 from processor   6122 to   4555
Moving load balancing block   1682292 from processor  16822 to   6844
Moving load balancing block   2011847 from processor  20118 to  11599
Moving load balancing block    831991 from processor   8319 to  12028
Moving load balancing block    905946 from processor   9059 to  12272
Moving load balancing block   1279024 from processor  12790 to  12612
Moving load balancing block   2034225 from processor  20342 to  16144
Moving load balancing block    882272 from processor   8822 to  16818
Moving load balancing block   1053093 from processor  10530 to    373
Moving load balancing block   1733326 from processor  17333 to   2494
Moving load balancing block   1760843 from processor  17608 to   4366
Moving load balancing block   1941700 from processor  19416 to   5116
Moving load balancing block      4445 from processor     44 to   5136
Moving load balancing block    143520 from processor   1435 to   5362
Moving load balancing block    865163 from processor   8651 to   7033
Moving load balancing block    891792 from processor   8917 to   7262
Moving load balancing block   1778764 from processor  17787 to   8296
Moving load balancing block    763432 from processor   7634 to  14024
Moving load balancing block    765027 from processor   7650 to  14295
Moving load balancing block   1618183 from processor  16181 to  18108
Moving load balancing block   1796666 from processor  17966 to  19110
Moving load balancing block   1875089 from processor  18750 to   1139
Moving load balancing block   1109957 from processor  11099 to   2781
Moving load balancing block   1278878 from processor  12788 to   3227
Moving load balancing block   1533105 from processor  15331 to   8643
Moving load balancing block   1560946 from processor  15609 to  10306
Moving load balancing block   1727013 from processor  17270 to  16321
Moving load balancing block   2026259 from processor  20262 to  16668
Moving load balancing block    232297 from processor   2322 to  18315
Moving load balancing block    242114 from processor   2421 to   1203
Moving load balancing block    661116 from processor   6611 to   5393
Moving load balancing block    801075 from processor   8010 to   6079
Moving load balancing block   1072314 from processor  10723 to   6728
Moving load balancing block   1613252 from processor  16132 to  11643
Moving load balancing block   1838021 from processor  18380 to  15068
Moving load balancing block     96695 from processor    966 to  15083
Moving load balancing block   1038476 from processor  10384 to  18266
Moving load balancing block   1284855 from processor  12848 to  19224
Moving load balancing block   1505790 from processor  15057 to  20392
Moving load balancing block   1548484 from processor  15484 to   1510
Moving load balancing block   1621171 from processor  16211 to   7094
Moving load balancing block   1626117 from processor  16261 to  10901
Moving load balancing block   1717953 from processor  17179 to  10968
Moving load balancing block    807967 from processor   8079 to  12047
Moving load balancing block    903952 from processor   9039 to  12441
Moving load balancing block    943211 from processor   9432 to    318
Moving load balancing block    959540 from processor   9595 to   4002
Moving load balancing block   1300565 from processor  13005 to   4353
Moving load balancing block   1256686 from processor  12566 to   4758
Moving load balancing block   1574536 from processor  15745 to   5722
Moving load balancing block   2045716 from processor  20457 to  13721
Moving load balancing block   1493786 from processor  14937 to  15100
Moving load balancing block   1519599 from processor  15195 to  17974
Moving load balancing block    678239 from processor   6782 to  18285
Moving load balancing block    160450 from processor   1604 to  20220
Moving load balancing block    162207 from processor   1622 to   4471
Moving load balancing block   1385124 from processor  13851 to  12936
Moving load balancing block     74110 from processor    741 to  16870
Moving load balancing block    387847 from processor   3878 to  18500
Moving load balancing block   1542721 from processor  15427 to   1532
Moving load balancing block   2017473 from processor  20174 to   8188
Moving load balancing block    432953 from processor   4329 to  12150
Moving load balancing block   1746306 from processor  17463 to  12243
Moving load balancing block   1761254 from processor  17612 to  12389
Moving load balancing block    279569 from processor   2795 to  13011
Moving load balancing block   1042657 from processor  10426 to  18127
Moving load balancing block   1163916 from processor  11639 to   1880
Moving load balancing block   1420137 from processor  14201 to   3290
Moving load balancing block   1629199 from processor  16291 to   4204
Moving load balancing block    323219 from processor   3232 to   6519
Moving load balancing block    388666 from processor   3886 to   8597
Moving load balancing block    532856 from processor   5328 to   9263
Moving load balancing block   1056230 from processor  10562 to  14170
Moving load balancing block   1901305 from processor  19013 to  16954
Moving load balancing block   2045234 from processor  20452 to  17137
Moving load balancing block    462982 from processor   4629 to    125
Moving load balancing block    991186 from processor   9911 to   1560
Moving load balancing block    998911 from processor   9989 to   1956
Moving load balancing block   1485344 from processor  14853 to   2596
Moving load balancing block   1833371 from processor  18333 to  10111
Moving load balancing block   1941260 from processor  19412 to  12674
Moving load balancing block    103603 from processor   1036 to  13452
Moving load balancing block    402929 from processor   4029 to  13608
Moving load balancing block    673423 from processor   6734 to  14645
Moving load balancing block    713062 from processor   7130 to  15842
Moving load balancing block    850655 from processor   8506 to  17576
Moving load balancing block   1101469 from processor  11014 to  19090
Moving load balancing block   1391995 from processor  13919 to  19464
Moving load balancing block   1400202 from processor  14002 to   1479
Moving load balancing block   1421849 from processor  14218 to   2954
Moving load balancing block   1460751 from processor  14607 to   3819
Moving load balancing block    383018 from processor   3830 to   7843
Moving load balancing block   1147116 from processor  11471 to  11666
Moving load balancing block   1275356 from processor  12753 to  13194
Moving load balancing block   1372423 from processor  13724 to  13771
Moving load balancing block   1484623 from processor  14846 to  13861
Moving load balancing block   1759124 from processor  17591 to  13876
Moving load balancing block    351961 from processor   3519 to  16420
Moving load balancing block    403706 from processor   4037 to  17925
Moving load balancing block    575628 from processor   5756 to    109
Moving load balancing block   1450375 from processor  14503 to   2560
Moving load balancing block   1452519 from processor  14525 to   3970
Moving load balancing block     36155 from processor    361 to   5710
Moving load balancing block    243523 from processor   2435 to  10441
Moving load balancing block    966136 from processor   9661 to  16197
Moving load balancing block   1237607 from processor  12376 to    264
Moving load balancing block   1324419 from processor  13244 to   2799
Moving load balancing block   1930995 from processor  19309 to   5597
Moving load balancing block    236261 from processor   2362 to   6609
Moving load balancing block    810879 from processor   8108 to   7632
Moving load balancing block   1410102 from processor  14101 to   7865
Moving load balancing block   1683048 from processor  16830 to  10659
Moving load balancing block    120663 from processor   1206 to  11804
Moving load balancing block    750088 from processor   7500 to  12104
Moving load balancing block   1228001 from processor  12280 to  12470
Moving load balancing block   1808434 from processor  18084 to  16595
Moving load balancing block    178310 from processor   1783 to     67
Moving load balancing block    653173 from processor   6531 to   1277
Moving load balancing block   1263387 from processor  12633 to   1375
Moving load balancing block    164638 from processor   1646 to   2399
Moving load balancing block    452965 from processor   4529 to   2592
Moving load balancing block    574735 from processor   5747 to   5602
Moving load balancing block   1542652 from processor  15426 to   6271
Moving load balancing block    603945 from processor   6039 to   6540
Moving load balancing block    877248 from processor   8772 to  10486
Moving load balancing block   1061436 from processor  10614 to  11418
Moving load balancing block   1900771 from processor  19007 to  13396
Moving load balancing block   1031593 from processor  10315 to  13489
Moving load balancing block   1417139 from processor  14171 to  17022
Moving load balancing block   1630321 from processor  16303 to  19938
Moving load balancing block   1895805 from processor  18958 to   3879
Moving load balancing block    260852 from processor   2608 to   4510
Moving load balancing block    417327 from processor   4173 to   9300
Moving load balancing block    473070 from processor   4730 to  13440
Moving load balancing block    584858 from processor   5848 to  16625
Moving load balancing block    642321 from processor   6423 to  16755
Moving load balancing block   1060043 from processor  10600 to   1093
Moving load balancing block   1530913 from processor  15309 to   3111
Moving load balancing block   1605600 from processor  16055 to   4021
Moving load balancing block     71273 from processor    712 to   4274
Moving load balancing block     77325 from processor    773 to   5289
Moving load balancing block    110447 from processor   1104 to   5877
Moving load balancing block    635719 from processor   6357 to  11747
Moving load balancing block   1144429 from processor  11444 to  12110
Moving load balancing block   1298237 from processor  12982 to  13711
Moving load balancing block   1547618 from processor  15476 to  14325
Moving load balancing block   1658359 from processor  16583 to  16112
Moving load balancing block   1715686 from processor  17156 to  18578
Moving load balancing block   1876053 from processor  18760 to  18706
Moving load balancing block    840722 from processor   8407 to   1181
Moving load balancing block    932472 from processor   9324 to   1967
Moving load balancing block   1636624 from processor  16366 to   2211
Moving load balancing block   1670249 from processor  16702 to   2844
Moving load balancing block   1735876 from processor  17358 to  12510
Moving load balancing block   1984133 from processor  19841 to  13253
Moving load balancing block      7344 from processor     73 to  15533
Moving load balancing block    397278 from processor   3972 to  16794
Moving load balancing block    605304 from processor   6053 to  17445
Moving load balancing block    672364 from processor   6723 to  18934
Moving load balancing block    756528 from processor   7565 to   1885
Moving load balancing block    937518 from processor   9375 to   2680
Moving load balancing block   1072888 from processor  10728 to   3231
Moving load balancing block   1468907 from processor  14689 to   3394
Moving load balancing block   1846126 from processor  18461 to   4954
Moving load balancing block   1865056 from processor  18650 to   5243
Moving load balancing block    541931 from processor   5419 to   5605
Moving load balancing block    580036 from processor   5800 to   6476
Moving load balancing block    843843 from processor   8438 to   7349
Moving load balancing block    974139 from processor   9741 to   9097
Moving load balancing block   1504064 from processor  15040 to  10804
Moving load balancing block   1993665 from processor  19936 to  17948
Moving load balancing block    137707 from processor   1377 to  20393
Moving load balancing block    615065 from processor   6150 to   2473
Moving load balancing block    884405 from processor   8844 to   6474
Moving load balancing block   1282216 from processor  12822 to  18515
Moving load balancing block   1323082 from processor  13230 to    471
Moving load balancing block   1590516 from processor  15905 to    684
Moving load balancing block   2047901 from processor  20479 to   1432
Moving load balancing block     69588 from processor    695 to   2482
Moving load balancing block    481239 from processor   4812 to   2811
Moving load balancing block    766903 from processor   7669 to   4263
Moving load balancing block    875105 from processor   8751 to   5805
Moving load balancing block   1183329 from processor  11833 to   8502
Moving load balancing block   1261529 from processor  12615 to  10078
Moving load balancing block    124422 from processor   1244 to  11082
Moving load balancing block    152641 from processor   1526 to  15758
Moving load balancing block   1083823 from processor  10838 to  15762
Moving load balancing block   1500360 from processor  15003 to  15804
Moving load balancing block    499783 from processor   4997 to   4377
Moving load balancing block    349832 from processor   3498 to  12892
Moving load balancing block    407295 from processor   4072 to  12921
Moving load balancing block   1570378 from processor  15703 to  14483
Moving load balancing block   1831482 from processor  18314 to  15457
Moving load balancing block   1883320 from processor  18833 to  17473
Moving load balancing block   1943140 from processor  19431 to   1403
Moving load balancing block    405455 from processor   4054 to   3367
Moving load balancing block    639459 from processor   6394 to   3808
Moving load balancing block    808190 from processor   8081 to   4297
Moving load balancing block   1060759 from processor  10607 to   4860
Moving load balancing block   1599381 from processor  15993 to   7550
Moving load balancing block   1678735 from processor  16787 to  10273
Moving load balancing block   1832152 from processor  18321 to  10942
Moving load balancing block   1895938 from processor  18959 to  12191
Moving load balancing block     45124 from processor    451 to  12460
Moving load balancing block    155172 from processor   1551 to  13480
Moving load balancing block    658611 from processor   6586 to  14760
Moving load balancing block    797932 from processor   7979 to  18643
Moving load balancing block   1722969 from processor  17229 to    136
Moving load balancing block     33214 from processor    332 to    580
Moving load balancing block    364229 from processor   3642 to    889
Moving load balancing block    409740 from processor   4097 to   4177
Moving load balancing block    529295 from processor   5292 to   8250
Moving load balancing block   1548662 from processor  15486 to   9451
Moving load balancing block    479777 from processor   4797 to  10410
Moving load balancing block    785354 from processor   7853 to  12017
Moving load balancing block    949377 from processor   9493 to  13059
Moving load balancing block   1263569 from processor  12635 to  14277
Moving load balancing block   1483985 from processor  14839 to  16637
Moving load balancing block   1888902 from processor  18889 to  17895
Moving load balancing block    146333 from processor   1463 to  19410
Moving load balancing block    187005 from processor   1870 to   8997
Moving load balancing block    218494 from processor   2184 to  16098
Moving load balancing block   1015097 from processor  10150 to  16552
Moving load balancing block   1194799 from processor  11947 to   2024
Moving load balancing block   1749049 from processor  17490 to   3850
Moving load balancing block   1898870 from processor  18988 to   5981
Moving load balancing block     98807 from processor    988 to   9294
Moving load balancing block    283778 from processor   2837 to  11550
Moving load balancing block    594558 from processor   5945 to  14021
Moving load balancing block    925407 from processor   9254 to  14393
Moving load balancing block   1556504 from processor  15565 to  19548
Moving load balancing block   1563460 from processor  15634 to   1761
Moving load balancing block   1958643 from processor  19586 to   2403
Moving load balancing block    127409 from processor   1274 to   4644
Moving load balancing block    157231 from processor   1572 to   6112
Moving load balancing block    243948 from processor   2439 to  10285
Moving load balancing block   1594485 from processor  15944 to  10865
Moving load balancing block   1916939 from processor  19169 to  16293
Moving load balancing block     76457 from processor    764 to  19067
Moving load balancing block   1198836 from processor  11988 to   1821
Moving load balancing block   1618057 from processor  16180 to   4832
Moving load balancing block    598298 from processor   5982 to   8827
Moving load balancing block    951673 from processor   9516 to  12844
Moving load balancing block   1224587 from processor  12245 to  13378
Moving load balancing block   1282891 from processor  12828 to  16087
Moving load balancing block   1317737 from processor  13177 to  17797
Moving load balancing block   1957371 from processor  19573 to  17894
Moving load balancing block     84223 from processor    842 to  19720
Moving load balancing block    511462 from processor   5114 to   2267
Moving load balancing block    653309 from processor   6533 to   5610
Moving load balancing block    866375 from processor   8663 to  11529
Moving load balancing block    921121 from processor   9211 to  11721
Moving load balancing block   1196256 from processor  11962 to  18542
Moving load balancing block   1326382 from processor  13263 to  19342
Moving load balancing block   1386572 from processor  13865 to   1249
Moving load balancing block   1588518 from processor  15885 to   3141
Moving load balancing block    785962 from processor   7859 to   3510
Moving load balancing block    972091 from processor   9720 to   4690
Moving load balancing block   1038225 from processor  10382 to   7426
Moving load balancing block   1094053 from processor  10940 to  10203
Moving load balancing block   1174114 from processor  11741 to  11301
Moving load balancing block   1440124 from processor  14401 to  11405
Moving load balancing block   1979720 from processor  19797 to  14604
Moving load balancing block   1986235 from processor  19862 to  15127
Moving load balancing block    197001 from processor   1970 to  16257
Moving load balancing block    297425 from processor   2974 to  20148
Moving load balancing block   1059775 from processor  10597 to    464
Moving load balancing block   1447848 from processor  14478 to   3202
Moving load balancing block   1998531 from processor  19985 to   9410
Moving load balancing block    862327 from processor   8623 to  12967
Moving load balancing block   1011432 from processor  10114 to  17508
Moving load balancing block   1553644 from processor  15536 to  17667
Moving load balancing block    494100 from processor   4940 to  17907
Moving load balancing block   1735262 from processor  17352 to    153
Moving load balancing block    197160 from processor   1971 to   2088
Moving load balancing block    378228 from processor   3782 to   2554
Moving load balancing block    627842 from processor   6278 to   3253
Moving load balancing block    755718 from processor   7557 to   3912
Moving load balancing block    766808 from processor   7668 to   4004
Moving load balancing block    796445 from processor   7964 to   4671
Moving load balancing block    953926 from processor   9539 to   7783
Moving load balancing block     53358 from processor    533 to   9152
Moving load balancing block    780899 from processor   7808 to   9310
Moving load balancing block   1428457 from processor  14284 to  12482
Moving load balancing block   1635481 from processor  16354 to  12681
Moving load balancing block   1896948 from processor  18969 to  15838
Moving load balancing block    255593 from processor   2555 to  16003
Moving load balancing block   1064551 from processor  10645 to  17910
Moving load balancing block   1119509 from processor  11195 to     48
Moving load balancing block   1180528 from processor  11805 to   4009
Moving load balancing block   1353155 from processor  13531 to   7889
Moving load balancing block   1387227 from processor  13872 to  11928
Moving load balancing block   1949506 from processor  19495 to  13725
Moving load balancing block    136468 from processor   1364 to  16301
Moving load balancing block    138558 from processor   1385 to  19969
Moving load balancing block    976721 from processor   9767 to  10097
Moving load balancing block   1537715 from processor  15377 to  10254
Moving load balancing block   1835324 from processor  18353 to  12722
Moving load balancing block   1923841 from processor  19238 to  13442
Moving load balancing block   1940336 from processor  19403 to  16247
Moving load balancing block    550594 from processor   5505 to  16976
Moving load balancing block    581409 from processor   5814 to  17357
Moving load balancing block   1171840 from processor  11718 to  19978
Moving load balancing block   1583015 from processor  15830 to   2759
Moving load balancing block   1636970 from processor  16369 to   3483
Moving load balancing block    130278 from processor   1302 to   5679
Moving load balancing block    839335 from processor   8393 to   7407
Moving load balancing block    881161 from processor   8811 to  12815
Moving load balancing block   1256064 from processor  12560 to  19990
Moving load balancing block   1273354 from processor  12733 to   3954
Moving load balancing block   1339225 from processor  13392 to   8814
Moving load balancing block   1483329 from processor  14833 to  12609
Moving load balancing block    854357 from processor   8543 to  18602
Moving load balancing block   1458634 from processor  14586 to    835
Moving load balancing block   1792660 from processor  17926 to   1229
Moving load balancing block   2022126 from processor  20221 to   2152
Moving load balancing block    388742 from processor   3887 to   3044
Moving load balancing block    509230 from processor   5092 to   4451
Moving load balancing block    868861 from processor   8688 to   6154
Moving load balancing block   1029270 from processor  10292 to  14910
Moving load balancing block   1096163 from processor  10961 to  15316
Moving load balancing block   1454572 from processor  14545 to  15402
Moving load balancing block   1881397 from processor  18813 to  17493
Moving load balancing block   1899654 from processor  18996 to  17671
Moving load balancing block   1963538 from processor  19635 to  19061
Moving load balancing block    372792 from processor   3727 to  19317
Moving load balancing block    522110 from processor   5221 to    468
Moving load balancing block    945785 from processor   9457 to   2797
Moving load balancing block   1143591 from processor  11435 to   3406
Moving load balancing block     64371 from processor    643 to   4731
Moving load balancing block    321532 from processor   3215 to  11024
Moving load balancing block    468044 from processor   4680 to  12255
Moving load balancing block    667352 from processor   6673 to  12884
Moving load balancing block    816629 from processor   8166 to  16932
Moving load balancing block    998325 from processor   9983 to  18856
Moving load balancing block   1000892 from processor  10008 to  19140
Moving load balancing block   1071333 from processor  10713 to  19316
Moving load balancing block   1491163 from processor  14911 to   1678
Moving load balancing block   1637240 from processor  16372 to   2091
Moving load balancing block    462303 from processor   4623 to   2872
Moving load balancing block    646837 from processor   6468 to   3070
Moving load balancing block   1089589 from processor  10895 to   4317
Moving load balancing block   1739365 from processor  17393 to   8728
Moving load balancing block   1758117 from processor  17581 to  10119
Moving load balancing block   1954249 from processor  19542 to  14816
Moving load balancing block    742367 from processor   7423 to  16649
Moving load balancing block    811014 from processor   8110 to  11407
Moving load balancing block    909600 from processor   9095 to  13291
Moving load balancing block    969107 from processor   9691 to  16745
Moving load balancing block   1071814 from processor  10718 to  19371
Moving load balancing block   1428962 from processor  14289 to  19651
Moving load balancing block   1752345 from processor  17523 to  20102
Moving load balancing block   1814151 from processor  18141 to   2041
Moving load balancing block   1918964 from processor  19189 to   5345
Moving load balancing block    354037 from processor   3540 to   5548
Moving load balancing block    578836 from processor   5788 to   7174
Moving load balancing block   1372980 from processor  13729 to   8085
Moving load balancing block   1391211 from processor  13912 to  12738
Moving load balancing block   1653332 from processor  16533 to  17042
Moving load balancing block   1722481 from processor  17224 to    295
Moving load balancing block      4724 from processor     47 to   1864
Moving load balancing block     10252 from processor    102 to   2648
Moving load balancing block   1224833 from processor  12248 to   4708
Moving load balancing block     98797 from processor    987 to   7169
Moving load balancing block    444552 from processor   4445 to  12246
Moving load balancing block    565711 from processor   5657 to  12325
Moving load balancing block    827524 from processor   8275 to  20146
Moving load balancing block   1483554 from processor  14835 to   3257
Moving load balancing block   1633529 from processor  16335 to   4836
Moving load balancing block   1769966 from processor  17699 to  14975
Moving load balancing block   1888792 from processor  18887 to  15153
Moving load balancing block    151661 from processor   1516 to  16040
Moving load balancing block    208406 from processor   2084 to  18638
Moving load balancing block    272056 from processor   2720 to   1179
Moving load balancing block    403987 from processor   4039 to   2153
Moving load balancing block    489447 from processor   4894 to   4393
Moving load balancing block    778843 from processor   7788 to   4787
Moving load balancing block   1578282 from processor  15782 to  11700
Moving load balancing block     92612 from processor    926 to  13665
Moving load balancing block    545704 from processor   5457 to  14056
Moving load balancing block    739369 from processor   7393 to    398
Moving load balancing block   1061966 from processor  10619 to   9643
Moving load balancing block     40818 from processor    408 to  18719
Moving load balancing block    322288 from processor   3222 to  19544
Moving load balancing block    517073 from processor   5170 to   1325
Moving load balancing block    601772 from processor   6017 to   1909
Moving load balancing block   2002728 from processor  20027 to   7561
Moving load balancing block    632570 from processor   6325 to   9153
Moving load balancing block    853565 from processor   8535 to  14052
Moving load balancing block   1087337 from processor  10873 to  14260
Moving load balancing block   1471266 from processor  14712 to  15521
Moving load balancing block   1733640 from processor  17336 to  17656
Moving load balancing block   1373606 from processor  13736 to  18741
Moving load balancing block   1646796 from processor  16467 to   3903
Moving load balancing block   1653066 from processor  16530 to   4065
Moving load balancing block     19645 from processor    196 to   4511
Moving load balancing block    687547 from processor   6875 to   4582
Moving load balancing block    891915 from processor   8919 to   6751
Moving load balancing block   1875994 from processor  18759 to   9077
Moving load balancing block   2023645 from processor  20236 to   9766
Moving load balancing block     19434 from processor    194 to  10820
Moving load balancing block     27233 from processor    272 to  10882
Moving load balancing block   1649470 from processor  16494 to  10951
Moving load balancing block   1756498 from processor  17564 to  15143
Moving load balancing block   2034643 from processor  20346 to  18893
Moving load balancing block    103151 from processor   1031 to  19706
Moving load balancing block    147513 from processor   1475 to   1848
Moving load balancing block    305376 from processor   3053 to   4011
Moving load balancing block   1033524 from processor  10335 to   5537
Moving load balancing block   1194120 from processor  11941 to   6044
Moving load balancing block   1307160 from processor  13071 to   6898
Moving load balancing block   1424791 from processor  14247 to   8007
Moving load balancing block   1442668 from processor  14426 to   9866
Moving load balancing block   1518981 from processor  15189 to  13108
Moving load balancing block   1587741 from processor  15877 to  13137
Moving load balancing block   1619375 from processor  16193 to  13768
Moving load balancing block    764380 from processor   7643 to  13778
Moving load balancing block   1486362 from processor  14863 to  16443
Moving load balancing block   1527594 from processor  15275 to  16714
Moving load balancing block   1648201 from processor  16482 to  18666
Moving load balancing block    619056 from processor   6190 to  19564
Moving load balancing block    666770 from processor   6667 to  20418
Moving load balancing block    807654 from processor   8076 to   2138
Moving load balancing block   1965067 from processor  19650 to   3875
Moving load balancing block    427760 from processor   4277 to   5390
Moving load balancing block    647213 from processor   6472 to   6938
Moving load balancing block   1538678 from processor  15386 to   7847
Moving load balancing block   1746531 from processor  17465 to   8029
Moving load balancing block    129573 from processor   1295 to   8564
Moving load balancing block    523394 from processor   5233 to   9579
Moving load balancing block    935321 from processor   9353 to   9904
Moving load balancing block   1077654 from processor  10776 to  10677
Moving load balancing block   1785770 from processor  17857 to  10950
Moving load balancing block     24463 from processor    244 to  12381
Moving load balancing block     33385 from processor    333 to  13288
Moving load balancing block     83140 from processor    831 to  13522
Moving load balancing block    211689 from processor   2116 to  14848
Moving load balancing block    212650 from processor   2126 to  19205
Moving load balancing block    334957 from processor   3349 to   1987
Moving load balancing block    617508 from processor   6175 to   2789
Moving load balancing block    765425 from processor   7654 to   3512
Moving load balancing block    974492 from processor   9744 to   3766
Moving load balancing block   1205918 from processor  12059 to   4509
Moving load balancing block   1280182 from processor  12801 to   4796
Moving load balancing block   1796005 from processor  17960 to   7336
Moving load balancing block   1991117 from processor  19911 to   7395
Moving load balancing block      3006 from processor     30 to  10269
Moving load balancing block     26974 from processor    269 to  13267
Moving load balancing block    451289 from processor   4512 to  13292
Moving load balancing block    541004 from processor   5410 to  14085
Moving load balancing block    743457 from processor   7434 to  15114
Moving load balancing block   1069043 from processor  10690 to  15828
Moving load balancing block   1381679 from processor  13816 to  17334
Moving load balancing block    618667 from processor   6186 to  20332
Moving load balancing block   1364325 from processor  13643 to  20334
Moving load balancing block   1370520 from processor  13705 to  11483
Moving load balancing block   1452440 from processor  14524 to  11679
Moving load balancing block   1580805 from processor  15808 to  14431
Moving load balancing block   1791402 from processor  17914 to  18279
Moving load balancing block   1158999 from processor  11589 to  20190
Moving load balancing block   1375077 from processor  13750 to    490
Moving load balancing block   1493587 from processor  14935 to   1075
Moving load balancing block   1539619 from processor  15396 to   1329
Moving load balancing block   1593926 from processor  15939 to  10428
Moving load balancing block   1955514 from processor  19555 to  14031
Moving load balancing block     47355 from processor    473 to  15610
Moving load balancing block   1002220 from processor  10022 to  16483
Moving load balancing block   1187867 from processor  11878 to  17175
Moving load balancing block   1399908 from processor  13999 to  18419
Moving load balancing block   1550462 from processor  15504 to  18455
Moving load balancing block   1623882 from processor  16238 to   1018
Moving load balancing block   1791673 from processor  17916 to   3480
Moving load balancing block   1886392 from processor  18863 to   3559
Moving load balancing block     18696 from processor    186 to   3842
Moving load balancing block    142920 from processor   1429 to   6306
Moving load balancing block    436163 from processor   4361 to   6629
Moving load balancing block    731365 from processor   7313 to   6935
Moving load balancing block    938895 from processor   9388 to   9833
Moving load balancing block   1420000 from processor  14199 to  11271
Moving load balancing block   1861589 from processor  18615 to  15941
Moving load balancing block   1879260 from processor  18792 to    300
Moving load balancing block   1900331 from processor  19003 to   2390
Moving load balancing block    208734 from processor   2087 to   4337
Moving load balancing block    308006 from processor   3080 to   4786
Moving load balancing block    474372 from processor   4743 to   7049
Moving load balancing block    591048 from processor   5910 to   7924
Moving load balancing block    761456 from processor   7614 to  11959
Moving load balancing block   1709662 from processor  17096 to  12371
Moving load balancing block   1886222 from processor  18862 to  13333
Moving load balancing block   1890306 from processor  18903 to  16931
Moving load balancing block   1971331 from processor  19713 to  19677
Moving load balancing block   2018748 from processor  20187 to  20472
Moving load balancing block    152368 from processor   1523 to   3771
Moving load balancing block    314350 from processor   3143 to   4729
Moving load balancing block    550610 from processor   5506 to   8531
Moving load balancing block    736181 from processor   7361 to   8556
Moving load balancing block    309528 from processor   3095 to   8832
Moving load balancing block    673828 from processor   6738 to   9148
Moving load balancing block   1558717 from processor  15587 to   9289
Moving load balancing block   1929969 from processor  19299 to   9462
Moving load balancing block    180000 from processor   1799 to  11650
Moving load balancing block    519579 from processor   5195 to  15021
Moving load balancing block   1075143 from processor  10751 to  15464
Moving load balancing block   1120342 from processor  11203 to  16593
Moving load balancing block    810058 from processor   8100 to  19031
Moving load balancing block   1474820 from processor  14748 to  20011
Moving load balancing block   1852702 from processor  18527 to    256
Moving load balancing block   2035306 from processor  20353 to   2175
Moving load balancing block    499617 from processor   4996 to   9705
Moving load balancing block    560657 from processor   5606 to  10129
Moving load balancing block    781417 from processor   7814 to  15124
Moving load balancing block   1112665 from processor  11126 to  16983
Moving load balancing block   1245964 from processor  12459 to  18734
Moving load balancing block   1505180 from processor  15051 to   1088
Moving load balancing block   1753659 from processor  17536 to   1217
Moving load balancing block   1974605 from processor  19746 to   4032
Moving load balancing block   1559605 from processor  15596 to   5352
Moving load balancing block   1587545 from processor  15875 to   5968
Moving load balancing block   1742540 from processor  17425 to   7175
Moving load balancing block   1813248 from processor  18132 to   8127
Moving load balancing block   1369784 from processor  13697 to   8162
Moving load balancing block   1431554 from processor  14315 to   9145
Moving load balancing block   1624256 from processor  16242 to  11120
Moving load balancing block     78196 from processor    781 to  13487
Moving load balancing block    888196 from processor   8881 to  13706
Moving load balancing block   1154406 from processor  11544 to  16362
Moving load balancing block   1261663 from processor  12616 to  17034
Moving load balancing block   1659020 from processor  16590 to  18277
Moving load balancing block   1708927 from processor  17089 to  19663
Moving load balancing block   1864736 from processor  18647 to  19695
Moving load balancing block   1905748 from processor  19057 to  19833
Moving load balancing block     71340 from processor    713 to  20448
Moving load balancing block    114198 from processor   1141 to    426
Moving load balancing block    620296 from processor   6202 to    653
Moving load balancing block   1345830 from processor  13458 to   1094
Moving load balancing block   1533989 from processor  15339 to   3732
Moving load balancing block   1869547 from processor  18695 to   4184
Moving load balancing block   1930278 from processor  19302 to   5407
Moving load balancing block    183047 from processor   1830 to  12723
Moving load balancing block    522628 from processor   5226 to  12735
Moving load balancing block    555959 from processor   5559 to    396
Moving load balancing block    897814 from processor   8978 to    859
Moving load balancing block   1089461 from processor  10894 to   2142
Moving load balancing block   1120656 from processor  11206 to   4810
Moving load balancing block   1290343 from processor  12903 to   6289
Moving load balancing block   1335058 from processor  13350 to   7229
Moving load balancing block   1648844 from processor  16488 to   8664
Moving load balancing block   1885826 from processor  18858 to  10284
Moving load balancing block   1929479 from processor  19294 to  11663
Moving load balancing block     35911 from processor    359 to  11795
Moving load balancing block    275636 from processor   2756 to  13362
Moving load balancing block   1588333 from processor  15883 to  15735
Moving load balancing block   1799455 from processor  17994 to  17634
Moving load balancing block   1960295 from processor  19602 to  19355
Moving load balancing block   1594330 from processor  15943 to  20084
Moving load balancing block   1857685 from processor  18576 to  20456
Moving load balancing block    978766 from processor   9787 to    945
Moving load balancing block   1283579 from processor  12835 to   2259
Moving load balancing block   1672393 from processor  16723 to   2764
Moving load balancing block   1772810 from processor  17728 to   3447
Moving load balancing block   1843107 from processor  18431 to   4425
Moving load balancing block     31264 from processor    312 to   4593
Moving load balancing block    979346 from processor   9793 to   4695
Moving load balancing block   1548814 from processor  15488 to   5214
Moving load balancing block   1618470 from processor  16184 to  15638
Moving load balancing block   1689877 from processor  16898 to  15908
Moving load balancing block    404288 from processor   4042 to  16383
Moving load balancing block    712600 from processor   7125 to  17992
Moving load balancing block    976219 from processor   9762 to    874
Moving load balancing block    617204 from processor   6172 to   4612
Moving load balancing block    676056 from processor   6760 to   5004
Moving load balancing block    783502 from processor   7835 to   7481
Moving load balancing block    846970 from processor   8469 to   8372
Moving load balancing block   1233808 from processor  12338 to   8627
Moving load balancing block   1390135 from processor  13901 to  11556
Moving load balancing block    142320 from processor   1423 to  11886
Moving load balancing block    424691 from processor   4246 to  12124
Moving load balancing block    490578 from processor   4905 to  18716
Moving load balancing block    755550 from processor   7555 to    770
Moving load balancing block    799861 from processor   7998 to   1223
Moving load balancing block   1000005 from processor  10000 to   3314
Moving load balancing block   1051397 from processor  10513 to  10910
Moving load balancing block   1060335 from processor  10603 to  11785
Moving load balancing block   1608556 from processor  16085 to  12711
Moving load balancing block   1026004 from processor  10260 to  13380
Moving load balancing block   1144711 from processor  11447 to  13938
Moving load balancing block    258386 from processor   2583 to  15120
Moving load balancing block   1042194 from processor  10421 to  15254
Moving load balancing block   1069192 from processor  10691 to  16843
Moving load balancing block   1532070 from processor  15320 to  18879
Moving load balancing block   1896848 from processor  18968 to  19707
Moving load balancing block    316744 from processor   3167 to   3014
Moving load balancing block    533113 from processor   5331 to   6902
Moving load balancing block   1339044 from processor  13390 to   8987
Moving load balancing block   1682445 from processor  16824 to   9964
Moving load balancing block    158097 from processor   1580 to  11186
Moving load balancing block    312371 from processor   3123 to  12089
Moving load balancing block    492315 from processor   4923 to  12578
Moving load balancing block   1048252 from processor  10482 to  13125
Moving load balancing block   1345768 from processor  13457 to  13981
Moving load balancing block   1367546 from processor  13675 to  16046
Moving load balancing block   1888106 from processor  18881 to  19242
Moving load balancing block   1901468 from processor  19014 to   2162
Moving load balancing block     50213 from processor    502 to   2588
Moving load balancing block    112830 from processor   1128 to   3399
Moving load balancing block    152225 from processor   1522 to   3568
Moving load balancing block    336298 from processor   3362 to   5298
Moving load balancing block   1229993 from processor  12299 to   6173
Moving load balancing block    298842 from processor   2988 to  13431
Moving load balancing block    437402 from processor   4374 to  14079
Moving load balancing block   1303543 from processor  13035 to  16290
Moving load balancing block   1467014 from processor  14670 to  17283
Moving load balancing block   1992038 from processor  19920 to  17988
Moving load balancing block    293234 from processor   2932 to  19902
Moving load balancing block    308837 from processor   3088 to  20277
Moving load balancing block    942828 from processor   9428 to  20320
Moving load balancing block   1024253 from processor  10242 to   4906
Moving load balancing block   1511743 from processor  15117 to   5053
Moving load balancing block   1823002 from processor  18230 to   5539
Moving load balancing block   2030745 from processor  20307 to   8203
Moving load balancing block   1270848 from processor  12708 to   9044
Moving load balancing block   1393044 from processor  13930 to  10376
Moving load balancing block   1554209 from processor  15542 to  14451
Moving load balancing block   1624316 from processor  16243 to  14477
Moving load balancing block   1046301 from processor  10463 to  14807
Moving load balancing block   1582470 from processor  15824 to  16186
Moving load balancing block    711583 from processor   7115 to  18401
Moving load balancing block    722624 from processor   7226 to  19822
Moving load balancing block   1473715 from processor  14737 to   2469
Moving load balancing block   1547758 from processor  15477 to   3066
Moving load balancing block   1635691 from processor  16356 to   3882
Moving load balancing block     39373 from processor    393 to   5388
Moving load balancing block    145472 from processor   1454 to   5782
Moving load balancing block    364877 from processor   3648 to   6563
Moving load balancing block    615123 from processor   6151 to   9042
Moving load balancing block   1200007 from processor  12000 to  10021
Moving load balancing block   1641631 from processor  16416 to  11758
Moving load balancing block   1704348 from processor  17043 to  16472
Moving load balancing block   1761151 from processor  17611 to  16618
Moving load balancing block    502786 from processor   5027 to   2233
Moving load balancing block    811244 from processor   8112 to   2305
Moving load balancing block   1014872 from processor  10148 to   4016
Moving load balancing block   1148220 from processor  11482 to   4379
Moving load balancing block   1288355 from processor  12883 to   6181
Moving load balancing block   1435745 from processor  14357 to   6627
Moving load balancing block   1643172 from processor  16431 to  11470
Moving load balancing block   1883978 from processor  18839 to  16235
Moving load balancing block   2000722 from processor  20007 to  16962
Moving load balancing block    434768 from processor   4347 to  17716
Moving load balancing block    522923 from processor   5229 to  18711
Moving load balancing block    659649 from processor   6596 to  19673
Moving load balancing block   1295004 from processor  12950 to   4654
Moving load balancing block   1420457 from processor  14204 to   4793
Moving load balancing block   1567038 from processor  15670 to   5547
Moving load balancing block   1572105 from processor  15721 to   5809
Moving load balancing block   1807760 from processor  18077 to   6490
Moving load balancing block    191488 from processor   1914 to  10695
Moving load balancing block    868003 from processor   8680 to    552
Moving load balancing block    900329 from processor   9003 to   1197
Moving load balancing block   1177238 from processor  11772 to   5000
Moving load balancing block   1350633 from processor  13506 to   5598
Moving load balancing block   1628288 from processor  16282 to  12224
Moving load balancing block   1984845 from processor  19848 to  15643
Moving load balancing block     34376 from processor    343 to  15915
Moving load balancing block    226840 from processor   2268 to  18322
Moving load balancing block    347504 from processor   3475 to  18393
Moving load balancing block   1285900 from processor  12858 to     50
Moving load balancing block   1470370 from processor  14703 to    232
Moving load balancing block   1616726 from processor  16167 to   2200
Moving load balancing block   1667020 from processor  16670 to   7136
Moving load balancing block   1713278 from processor  17132 to  13792
Moving load balancing block   1969207 from processor  19692 to  17655
Moving load balancing block    355006 from processor   3550 to  19327
Moving load balancing block   1092151 from processor  10921 to  20040
Moving load balancing block   1241044 from processor  12410 to  20249
Moving load balancing block   1711144 from processor  17111 to    116
Moving load balancing block   1723073 from processor  17230 to   6130
Moving load balancing block     89598 from processor    895 to   7390
Moving load balancing block    543872 from processor   5438 to   9361
Moving load balancing block    857039 from processor   8570 to   9625
Moving load balancing block    871678 from processor   8716 to   9825
Moving load balancing block   1041410 from processor  10414 to  11703
Moving load balancing block   1074170 from processor  10741 to  13034
Moving load balancing block   1686149 from processor  16861 to  15433
Moving load balancing block   1705854 from processor  17058 to  17681
Moving load balancing block       412 from processor      4 to  18829
Moving load balancing block     82564 from processor    825 to  18845
Moving load balancing block    645554 from processor   6455 to  19196
Moving load balancing block    700590 from processor   7005 to    353
Moving load balancing block    887995 from processor   8879 to    680
Moving load balancing block    912870 from processor   9128 to    748
Moving load balancing block    992238 from processor   9922 to   3731
Moving load balancing block   1549812 from processor  15498 to   7258
Moving load balancing block    357403 from processor   3574 to   9750
Moving load balancing block    867794 from processor   8677 to  11136
Moving load balancing block   1024647 from processor  10246 to  11608
Moving load balancing block   1972767 from processor  19727 to  13413
Moving load balancing block    249080 from processor   2490 to  14077
Moving load balancing block    738591 from processor   7385 to  15097
Moving load balancing block   1213806 from processor  12138 to  19518
Moving load balancing block   1830053 from processor  18300 to  19802
Moving load balancing block   1938858 from processor  19388 to   1673
Moving load balancing block    832676 from processor   8326 to   4426
Moving load balancing block     71520 from processor    715 to   8488
Moving load balancing block    266749 from processor   2667 to   9797
Moving load balancing block    560160 from processor   5601 to  10446
Moving load balancing block    785012 from processor   7850 to  12523
Moving load balancing block   1173930 from processor  11739 to  14667
Moving load balancing block   1261458 from processor  12614 to   5380
Moving load balancing block   1557327 from processor  15573 to   6115
Moving load balancing block   1839844 from processor  18398 to   6870
Moving load balancing block   1896353 from processor  18963 to   7356
Moving load balancing block    388809 from processor   3888 to   8656
Moving load balancing block    767582 from processor   7675 to  12447
Moving load balancing block   1087663 from processor  10876 to  15392
Moving load balancing block   1244917 from processor  12449 to  15546
Moving load balancing block   1252438 from processor  12524 to  18147
Moving load balancing block   1669194 from processor  16691 to  18203
Moving load balancing block   1740053 from processor  17400 to  20052
Moving load balancing block   2002681 from processor  20026 to   1135
Moving load balancing block   1334815 from processor  13348 to   8244
Moving load balancing block   1463359 from processor  14633 to  12448
Moving load balancing block   1537121 from processor  15371 to  14206
Moving load balancing block    454900 from processor   4548 to  14786
Moving load balancing block    544100 from processor   5440 to  15284
Moving load balancing block    866864 from processor   8668 to   3837
Moving load balancing block   1938575 from processor  19385 to   6509
Moving load balancing block     64285 from processor    642 to  10395
Moving load balancing block    238206 from processor   2382 to  13542
Moving load balancing block    496249 from processor   4962 to  14120
Moving load balancing block    585048 from processor   5850 to  14684
Moving load balancing block    941879 from processor   9418 to  15598
Moving load balancing block    960007 from processor   9600 to  17714
Moving load balancing block    961528 from processor   9615 to  18237
Moving load balancing block   1208087 from processor  12080 to  18441
Moving load balancing block   1391458 from processor  13914 to  19272
Moving load balancing block   1940988 from processor  19409 to   1856
Moving load balancing block    292250 from processor   2922 to   4300
Moving load balancing block    542026 from processor   5420 to   5816
Moving load balancing block    579640 from processor   5796 to   5936
Moving load balancing block   1710985 from processor  17109 to   7540
Moving load balancing block   1818797 from processor  18187 to   8939
Moving load balancing block   1920970 from processor  19209 to   9912
Moving load balancing block   1981780 from processor  19817 to  13090
Moving load balancing block    496424 from processor   4964 to  15326
Moving load balancing block   1138759 from processor  11387 to  15548
Moving load balancing block   1423821 from processor  14238 to  16658
Moving load balancing block   1492159 from processor  14921 to  19674
Moving load balancing block   1577307 from processor  15773 to   1138
Moving load balancing block   1968720 from processor  19687 to   4257
Moving load balancing block   2031258 from processor  20312 to   5931
Moving load balancing block     55607 from processor    556 to   6286
Moving load balancing block    193584 from processor   1935 to   9807
Moving load balancing block    967855 from processor   9678 to  10460
Moving load balancing block   1052006 from processor  10520 to  13364
Moving load balancing block   1069956 from processor  10699 to  14764
Moving load balancing block   1150239 from processor  11502 to  16298
Moving load balancing block   1269852 from processor  12698 to  18574
Moving load balancing block   1662653 from processor  16626 to  19433
Moving load balancing block   1885463 from processor  18854 to     15
Moving load balancing block    193860 from processor   1938 to   2206
Moving load balancing block    425278 from processor   4252 to   3125
Moving load balancing block    460194 from processor   4601 to   4007
Moving load balancing block    581579 from processor   5815 to   7325
Moving load balancing block    950294 from processor   9502 to   9084
Moving load balancing block   1296513 from processor  12965 to  11390
Moving load balancing block   1381058 from processor  13810 to  12060
Moving load balancing block   1579748 from processor  15797 to  13048
Moving load balancing block   1875111 from processor  18751 to  15313
Moving load balancing block    277559 from processor   2775 to  17704
Moving load balancing block    906537 from processor   9065 to  19991
Moving load balancing block    907877 from processor   9078 to  20029
Moving load balancing block   1078464 from processor  10784 to    848
Moving load balancing block   1186975 from processor  11869 to   1312
Moving load balancing block   1595529 from processor  15955 to   3459
Moving load balancing block    117090 from processor   1170 to   5984
Moving load balancing block    237323 from processor   2373 to   7539
Moving load balancing block    683729 from processor   6837 to  10244
Moving load balancing block   1279287 from processor  12792 to  11232
Moving load balancing block   1496601 from processor  14966 to  14563
Moving load balancing block   1933585 from processor  19335 to    143
Moving load balancing block    125358 from processor   1253 to    286
Moving load balancing block    171655 from processor   1716 to    347
Moving load balancing block   1233491 from processor  12334 to   1192
Moving load balancing block    180968 from processor   1809 to   2393
Moving load balancing block    246272 from processor   2462 to   7585
Moving load balancing block   1689929 from processor  16899 to   8494
Moving load balancing block   1811769 from processor  18117 to   9898
Moving load balancing block    254181 from processor   2541 to  11351
Moving load balancing block   1682952 from processor  16829 to  11954
Moving load balancing block   2025291 from processor  20252 to  13804
Moving load balancing block    267629 from processor   2676 to  16348
Moving load balancing block    758176 from processor   7581 to  16406
Moving load balancing block   1296172 from processor  12961 to  17326
Moving load balancing block   1305248 from processor  13052 to  18553
Moving load balancing block   1461583 from processor  14615 to  19668
Moving load balancing block   1506052 from processor  15060 to  20180
Moving load balancing block   1657225 from processor  16572 to    760
Moving load balancing block    413965 from processor   4139 to   2442
Moving load balancing block   1000645 from processor  10006 to   3331
Moving load balancing block   1374581 from processor  13745 to   7271
Moving load balancing block   1670614 from processor  16706 to   8272
Moving load balancing block     82250 from processor    822 to  12093
Moving load balancing block    134025 from processor   1340 to  15248
Moving load balancing block    236005 from processor   2360 to  15293
Moving load balancing block    330202 from processor   3302 to  15298
Moving load balancing block    336605 from processor   3366 to  16515
Moving load balancing block    384810 from processor   3848 to  19665
Moving load balancing block    508343 from processor   5083 to   4350
Moving load balancing block    659140 from processor   6591 to   4693
Moving load balancing block    750694 from processor   7506 to   6322
Moving load balancing block   1130733 from processor  11307 to   6345
Moving load balancing block   1676434 from processor  16764 to   8359
Moving load balancing block   1714469 from processor  17144 to  13589
Moving load balancing block   1854432 from processor  18544 to  13855
Moving load balancing block     78619 from processor    786 to  15896
Moving load balancing block    471536 from processor   4715 to  19453
Moving load balancing block    861794 from processor   8617 to   1655
Moving load balancing block   1399442 from processor  13994 to   5329
Moving load balancing block   1909644 from processor  19096 to   5660
Moving load balancing block    768680 from processor   7686 to   7073
Moving load balancing block   1513393 from processor  15133 to   8437
Moving load balancing block   1663518 from processor  16635 to   9220
Moving load balancing block   1788058 from processor  17880 to  12359
Moving load balancing block   1866846 from processor  18668 to  12859
Moving load balancing block    275228 from processor   2752 to  12877
Moving load balancing block    359968 from processor   3599 to  13944
Moving load balancing block    808094 from processor   8080 to  18899
Moving load balancing block    904159 from processor   9041 to   4136
Moving load balancing block   1280350 from processor  12803 to   4666
Moving load balancing block   1546139 from processor  15461 to   4925
Moving load balancing block   1765223 from processor  17652 to   5580
Moving load balancing block   1859099 from processor  18590 to   6503
Moving load balancing block   1880892 from processor  18808 to   8734
Moving load balancing block   1904218 from processor  19042 to  11250
Moving load balancing block    310350 from processor   3103 to  19331
Moving load balancing block    973186 from processor   9731 to  20213
Moving load balancing block    989278 from processor   9892 to   2411
Moving load balancing block   1380199 from processor  13801 to   4231
Moving load balancing block   1551936 from processor  15519 to   7147
Moving load balancing block   1970852 from processor  19708 to   8486
Moving load balancing block    353965 from processor   3539 to  12426
Moving load balancing block    606547 from processor   6065 to  12651
Moving load balancing block    986956 from processor   9869 to  19137
Moving load balancing block   1144819 from processor  11448 to    665
Moving load balancing block   1205055 from processor  12050 to   7777
Moving load balancing block   1598152 from processor  15981 to   8020
Moving load balancing block    344203 from processor   3442 to  13375
Moving load balancing block    497524 from processor   4975 to  14544
Moving load balancing block   1272630 from processor  12726 to  17951
Moving load balancing block   1949185 from processor  19491 to  19071
Moving load balancing block   1976749 from processor  19767 to  19197
Moving load balancing block    301798 from processor   3017 to  19271
Moving load balancing block    781329 from processor   7813 to  10026
Moving load balancing block    874336 from processor   8743 to  10683
Moving load balancing block    906802 from processor   9068 to  10705
Moving load balancing block    936673 from processor   9366 to  11766
Moving load balancing block   1402521 from processor  14025 to  13154
Moving load balancing block     16526 from processor    165 to  14003
Moving load balancing block    287763 from processor   2877 to  18817
Moving load balancing block    312262 from processor   3122 to  19952
Moving load balancing block    417510 from processor   4175 to    108
Moving load balancing block    444449 from processor   4444 to   1050
Moving load balancing block    526857 from processor   5268 to   5452
Moving load balancing block    623194 from processor   6231 to   6014
Moving load balancing block    634635 from processor   6346 to   6223
Moving load balancing block    713901 from processor   7139 to   7212
Moving load balancing block    756372 from processor   7563 to   9392
Moving load balancing block   1216154 from processor  12161 to  12645
Moving load balancing block   1321114 from processor  13211 to  13250
Moving load balancing block   1430623 from processor  14306 to  18134
Moving load balancing block   1581506 from processor  15815 to    278
Moving load balancing block   1896635 from processor  18966 to   2826
Moving load balancing block   1052655 from processor  10526 to   5399
Moving load balancing block   1206502 from processor  12065 to   6036
Moving load balancing block   1365581 from processor  13655 to   7039
Moving load balancing block   1698860 from processor  16988 to   8940
Moving load balancing block   1778078 from processor  17780 to  11595
Moving load balancing block   1834469 from processor  18344 to  11945
Moving load balancing block   1866964 from processor  18669 to  13469
Moving load balancing block   1979219 from processor  19792 to  13853
Moving load balancing block   2029242 from processor  20292 to   1193
Moving load balancing block    192125 from processor   1921 to   2218
Moving load balancing block    422208 from processor   4222 to   8115
Moving load balancing block    494451 from processor   4944 to   9156
Moving load balancing block    594644 from processor   5946 to  10781
Moving load balancing block    688241 from processor   6882 to  12537
Moving load balancing block    920179 from processor   9201 to  15247
Moving load balancing block   1672043 from processor  16720 to  19832
Moving load balancing block     43030 from processor    430 to    491
Moving load balancing block     43906 from processor    439 to    705
Moving load balancing block    211226 from processor   2112 to   1330
Moving load balancing block    512035 from processor   5120 to   2379
Moving load balancing block    557193 from processor   5571 to   4284
Moving load balancing block    641972 from processor   6419 to   4709
Moving load balancing block   1152167 from processor  11521 to   9362
Moving load balancing block   2047378 from processor  20473 to  14735
Moving load balancing block    601503 from processor   6015 to  15414
Moving load balancing block    624764 from processor   6247 to  15582
Moving load balancing block   1487962 from processor  14879 to  16469
Moving load balancing block   1651466 from processor  16514 to  19363
Moving load balancing block   1824221 from processor  18242 to   4864
Moving load balancing block    157733 from processor   1577 to   8221
Moving load balancing block    623328 from processor   6233 to  11723
Moving load balancing block   1062544 from processor  10625 to  12237
Moving load balancing block   1074707 from processor  10747 to  12955
Moving load balancing block   1129085 from processor  11290 to  13666
Moving load balancing block   1151544 from processor  11515 to  17097
Moving load balancing block   1626895 from processor  16268 to  17648
Moving load balancing block   1641967 from processor  16419 to  18504
Moving load balancing block   1677225 from processor  16772 to  19341
Moving load balancing block     35056 from processor    350 to  19964
Moving load balancing block    332476 from processor   3324 to    339
Moving load balancing block    373628 from processor   3736 to   1995
Moving load balancing block    520453 from processor   5204 to   3210
Moving load balancing block    669517 from processor   6695 to   6351
Moving load balancing block   1643361 from processor  16433 to   7408
Moving load balancing block    185927 from processor   1859 to  11541
Moving load balancing block    980824 from processor   9808 to  11950
Moving load balancing block   1302054 from processor  13020 to  13570
Moving load balancing block   1911439 from processor  19114 to  13617
Moving load balancing block   1987212 from processor  19872 to  15627
Moving load balancing block    168054 from processor   1680 to  15946
Moving load balancing block    402046 from processor   4020 to  15975
Moving load balancing block    468389 from processor   4683 to   1760
Moving load balancing block    501417 from processor   5014 to   4764
Moving load balancing block    991012 from processor   9910 to   8022
Moving load balancing block   1573220 from processor  15732 to  11125
Moving load balancing block   1848755 from processor  18487 to  12070
Moving load balancing block   2017155 from processor  20171 to  12534
Moving load balancing block   2030007 from processor  20300 to  13123
Moving load balancing block   2043438 from processor  20434 to  14465
Moving load balancing block    149675 from processor   1496 to  17996
Moving load balancing block    415128 from processor   4151 to   1507
Moving load balancing block   1316904 from processor  13169 to   6034
Moving load balancing block   1659414 from processor  16594 to   8219
Moving load balancing block    436576 from processor   4365 to  11114
Moving load balancing block   1440511 from processor  14405 to  11249
Moving load balancing block   1543161 from processor  15431 to  13973
Moving load balancing block     44979 from processor    449 to  15147
Moving load balancing block    154427 from processor   1544 to    320
Moving load balancing block    903500 from processor   9034 to   7793
Moving load balancing block    940269 from processor   9402 to  11359
Moving load balancing block   1134369 from processor  11343 to  11867
Moving load balancing block   1170912 from processor  11709 to  13802
Moving load balancing block    347379 from processor   3473 to  15738
Moving load balancing block    466027 from processor   4660 to  17007
Moving load balancing block    599925 from processor   5999 to  17763
Moving load balancing block    720083 from processor   7200 to   1827
Moving load balancing block    769870 from processor   7698 to   1940
Moving load balancing block    854489 from processor   8544 to   5265
Moving load balancing block   1099093 from processor  10990 to   6277
Moving load balancing block   1448847 from processor  14488 to   7995
Moving load balancing block     77286 from processor    772 to  11577
Moving load balancing block    695464 from processor   6954 to  12380
Moving load balancing block    751629 from processor   7516 to  15794
Moving load balancing block    802496 from processor   8024 to  18293
Moving load balancing block    938069 from processor   9380 to    206
Moving load balancing block    968588 from processor   9685 to   2463
Moving load balancing block    985221 from processor   9852 to   6354
Moving load balancing block   1410708 from processor  14107 to   7327
Moving load balancing block   1777033 from processor  17770 to   7568
Moving load balancing block   1923236 from processor  19232 to   7791
Moving load balancing block    265986 from processor   2659 to  10336
Moving load balancing block   1211182 from processor  12111 to  11654
Moving load balancing block   1217691 from processor  12176 to  13834
Moving load balancing block    381142 from processor   3811 to  14214
Moving load balancing block    706801 from processor   7068 to  17232
Moving load balancing block    899510 from processor   8995 to  18273
Moving load balancing block   1325251 from processor  13252 to  18844
Moving load balancing block   1340624 from processor  13406 to  19306
Moving load balancing block     33037 from processor    330 to  20337
Moving load balancing block    439655 from processor   4396 to   3341
Moving load balancing block    707427 from processor   7074 to   5695
Moving load balancing block    771690 from processor   7716 to   6349
Moving load balancing block    911300 from processor   9112 to   9262
Moving load balancing block    955118 from processor   9551 to  10858
Moving load balancing block   1016123 from processor  10161 to  11412
Moving load balancing block   1439065 from processor  14390 to  12551
Moving load balancing block   1443637 from processor  14436 to  13057
Moving load balancing block   1689684 from processor  16896 to  13465
Moving load balancing block   1993534 from processor  19935 to  13740
Moving load balancing block     52312 from processor    523 to  14159
Moving load balancing block    204962 from processor   2049 to  14895
Moving load balancing block    451482 from processor   4514 to  15897
Moving load balancing block    632838 from processor   6328 to  16392
Moving load balancing block   1424133 from processor  14241 to  18228
Moving load balancing block   1601320 from processor  16013 to  19352
Moving load balancing block   1656069 from processor  16560 to   2515
Moving load balancing block   1781541 from processor  17815 to   5080
Moving load balancing block   1955357 from processor  19553 to   5272
Moving load balancing block   1961569 from processor  19615 to   5664
Moving load balancing block    760994 from processor   7609 to   6170
Moving load balancing block   1555809 from processor  15558 to   6965
Moving load balancing block   1579299 from processor  15792 to   7221
Moving load balancing block   1812453 from processor  18124 to   9028
Moving load balancing block    421849 from processor   4218 to   9739
Moving load balancing block   1254311 from processor  12543 to  11182
Moving load balancing block   1293372 from processor  12933 to  13139
Moving load balancing block   1710336 from processor  17103 to  14578
Moving load balancing block   2015894 from processor  20158 to  14885
Moving load balancing block    167513 from processor   1675 to  17246
Moving load balancing block    248117 from processor   2481 to  19404
Moving load balancing block    295105 from processor   2951 to  19752
Moving load balancing block    486135 from processor   4861 to   3779
Moving load balancing block    940911 from processor   9409 to   4169
Moving load balancing block   1552339 from processor  15523 to   5223
Moving load balancing block   1553258 from processor  15532 to   7513
Moving load balancing block   1709135 from processor  17091 to   7757
Moving load balancing block     22095 from processor    220 to  11154
Moving load balancing block    341783 from processor   3417 to  18509
Moving load balancing block    511935 from processor   5119 to  19011
Moving load balancing block    527008 from processor   5270 to  19095
Moving load balancing block    587115 from processor   5871 to   2941
Moving load balancing block   1437458 from processor  14374 to   4119
Moving load balancing block   1533821 from processor  15338 to   4482
Moving load balancing block   1979559 from processor  19795 to   4827
Moving load balancing block    628772 from processor   6287 to   5864
Moving load balancing block   1231853 from processor  12318 to   9735
Moving load balancing block   1301970 from processor  13019 to  11162
Moving load balancing block   1515999 from processor  15159 to  11771
Moving load balancing block    461588 from processor   4615 to  14581
Moving load balancing block    813207 from processor   8132 to  16857
Moving load balancing block    869530 from processor   8695 to  17792
Moving load balancing block    926625 from processor   9266 to  18704
Moving load balancing block   1307502 from processor  13075 to  20203
Moving load balancing block   1562940 from processor  15629 to   4250
Moving load balancing block   1986513 from processor  19865 to   4473
Moving load balancing block     45317 from processor    453 to   7884
Moving load balancing block    706466 from processor   7064 to   8706
Moving load balancing block   1044903 from processor  10449 to   8748
Moving load balancing block   1328773 from processor  13287 to   9401
Moving load balancing block   1334688 from processor  13346 to  10195
Moving load balancing block    671776 from processor   6717 to  10693
Moving load balancing block    812886 from processor   8128 to  12294
Moving load balancing block    844891 from processor   8448 to  12411
Moving load balancing block    942358 from processor   9423 to  12579
Moving load balancing block   1068462 from processor  10684 to  12783
Moving load balancing block   1082734 from processor  10827 to  16080
Moving load balancing block   1264275 from processor  12642 to  16284
Moving load balancing block   1324243 from processor  13242 to  18633
Moving load balancing block   1493303 from processor  14933 to  20196
Moving load balancing block   1925556 from processor  19255 to    508
Moving load balancing block   1976000 from processor  19759 to    697
Moving load balancing block    236482 from processor   2364 to   2346
Moving load balancing block    476303 from processor   4763 to   2536
Moving load balancing block    578117 from processor   5781 to   6815
Moving load balancing block    728829 from processor   7288 to   7318
Moving load balancing block    905058 from processor   9050 to   8702
Moving load balancing block    941447 from processor   9414 to  10012
Moving load balancing block    946729 from processor   9467 to  13891
Moving load balancing block   1113535 from processor  11135 to  19063
Moving load balancing block   1344888 from processor  13448 to  20050
Moving load balancing block    170117 from processor   1701 to    280
Moving load balancing block    939578 from processor   9395 to   1284
Moving load balancing block   1082813 from processor  10828 to   2694
Moving load balancing block   1551422 from processor  15514 to   5001
Moving load balancing block   1801663 from processor  18016 to   5366
Moving load balancing block    475578 from processor   4755 to   9381
Moving load balancing block    565283 from processor   5652 to  10145
Moving load balancing block    804322 from processor   8043 to  13319
Moving load balancing block    951588 from processor   9515 to  14994
Moving load balancing block   1339489 from processor  13394 to   2866
Moving load balancing block   1660935 from processor  16609 to   3778
Moving load balancing block   1675157 from processor  16751 to   6953
Moving load balancing block   1679867 from processor  16798 to   7389
Moving load balancing block   2012056 from processor  20120 to   9251
Moving load balancing block    361165 from processor   3611 to  12342
Moving load balancing block    577573 from processor   5775 to  13735
Moving load balancing block   1064978 from processor  10649 to  16499
Moving load balancing block   1194934 from processor  11949 to    674
Moving load balancing block   1751847 from processor  17518 to   1824
Moving load balancing block   1791383 from processor  17913 to   5920
Moving load balancing block     47651 from processor    476 to   7052
Moving load balancing block   1144053 from processor  11440 to   9293
Moving load balancing block   1581405 from processor  15814 to  10644
Moving load balancing block   1983450 from processor  19834 to  13239
Moving load balancing block    150348 from processor   1503 to  18573
Moving load balancing block    474784 from processor   4747 to   2905
Moving load balancing block    786615 from processor   7866 to   5461
Moving load balancing block    837764 from processor   8377 to   5799
Moving load balancing block    889303 from processor   8893 to   9005
Moving load balancing block   1610873 from processor  16108 to  11237
Moving load balancing block   1823312 from processor  18233 to  11252
Moving load balancing block   1861821 from processor  18618 to  11364
Moving load balancing block   2005921 from processor  20059 to  11744
Moving load balancing block    106891 from processor   1068 to  12520
Moving load balancing block    232498 from processor   2324 to  13909
Moving load balancing block    344445 from processor   3444 to  14016
Moving load balancing block    453143 from processor   4531 to  14915
Moving load balancing block    570675 from processor   5706 to  18152
Moving load balancing block    698536 from processor   6985 to  19006
Moving load balancing block   1694484 from processor  16944 to  19445
Moving load balancing block   1726279 from processor  17262 to  19467
Moving load balancing block   1770095 from processor  17700 to  20257
Moving load balancing block    241463 from processor   2414 to     61
Moving load balancing block    690120 from processor   6901 to    195
Moving load balancing block    762892 from processor   7628 to    734
Moving load balancing block   1424289 from processor  14242 to    924
Moving load balancing block   1432314 from processor  14323 to   2202
Moving load balancing block   1574226 from processor  15742 to   2625
Moving load balancing block   1887136 from processor  18871 to   3082
Moving load balancing block   2045408 from processor  20454 to   3357
Moving load balancing block    126687 from processor   1266 to   4161
Moving load balancing block    200017 from processor   2000 to   5904
Moving load balancing block    419702 from processor   4197 to   7997
Moving load balancing block    608133 from processor   6081 to  10742
Moving load balancing block    705652 from processor   7056 to  11820
Moving load balancing block    834205 from processor   8342 to  12026
Moving load balancing block    879801 from processor   8798 to  13707
Moving load balancing block    909869 from processor   9098 to  17578
Moving load balancing block   1025636 from processor  10256 to  18137
Moving load balancing block   1300452 from processor  13004 to  19084
Moving load balancing block   1634301 from processor  16343 to    288
Moving load balancing block   1732287 from processor  17322 to   3926
Moving load balancing block   1910974 from processor  19109 to   5872
Moving load balancing block   1987190 from processor  19871 to   7824
Moving load balancing block    316277 from processor   3162 to  12173
Moving load balancing block    375287 from processor   3752 to  15432
Moving load balancing block    389692 from processor   3896 to  15586
Moving load balancing block    696104 from processor   6961 to  16295
Moving load balancing block    902679 from processor   9026 to   2723
Moving load balancing block    914934 from processor   9149 to   2773
Moving load balancing block   1031269 from processor  10312 to   4253
Moving load balancing block   1240470 from processor  12404 to   5401
Moving load balancing block   1355658 from processor  13556 to   7519
Moving load balancing block   1457428 from processor  14574 to   8996
Moving load balancing block   1897722 from processor  18977 to  11321
Moving load balancing block   1954371 from processor  19543 to  11437
Moving load balancing block    194891 from processor   1948 to  13533
Moving load balancing block    232024 from processor   2320 to  15646
Moving load balancing block   1669294 from processor  16692 to  19567
Moving load balancing block   1723783 from processor  17237 to   4109
Moving load balancing block   1749904 from processor  17499 to   7575
Moving load balancing block   1775092 from processor  17750 to   8301
Moving load balancing block   1776959 from processor  17769 to   8965
Moving load balancing block   1977391 from processor  19773 to   9690
Moving load balancing block    173048 from processor   1730 to  10057
Moving load balancing block    533390 from processor   5333 to  10209
Moving load balancing block    679256 from processor   6792 to  11473
Moving load balancing block    734232 from processor   7342 to  13310
Moving load balancing block    954488 from processor   9544 to  15350
Moving load balancing block   1262540 from processor  12625 to  15472
Moving load balancing block   1484528 from processor  14845 to  20439
Moving load balancing block   1619043 from processor  16190 to    576
Moving load balancing block   1756847 from processor  17568 to   4504
Moving load balancing block   1870582 from processor  18705 to   6827
Moving load balancing block    224221 from processor   2242 to  11112
Moving load balancing block    290123 from processor   2901 to  11989
Moving load balancing block    869060 from processor   8690 to  14523
Moving load balancing block    946366 from processor   9463 to  17044
Moving load balancing block    982392 from processor   9823 to  18579
Moving load balancing block   1122443 from processor  11224 to  18664
Moving load balancing block   1270983 from processor  12709 to  20204
Moving load balancing block   1409829 from processor  14098 to   2396
Moving load balancing block   1782211 from processor  17822 to   3818
Moving load balancing block   1927684 from processor  19276 to   4211
Moving load balancing block    305243 from processor   3052 to   7414
Moving load balancing block    416655 from processor   4166 to   7523
Moving load balancing block    699728 from processor   6997 to  11571
Moving load balancing block    715602 from processor   7156 to  14481
Moving load balancing block   1057363 from processor  10573 to  15027
Moving load balancing block   1192313 from processor  11923 to  15300
Moving load balancing block   1407671 from processor  14076 to  15644
Moving load balancing block   1458273 from processor  14582 to  16382
Moving load balancing block   1508643 from processor  15086 to  16615
Moving load balancing block   1755450 from processor  17554 to  20085
Moving load balancing block   1808244 from processor  18082 to   1147
Moving load balancing block   1883229 from processor  18832 to   2960
Moving load balancing block     41404 from processor    414 to   3278
Moving load balancing block     84677 from processor    846 to   4724
Moving load balancing block    102882 from processor   1028 to   5207
Moving load balancing block    361085 from processor   3610 to   8151
Moving load balancing block    371316 from processor   3713 to   9759
Moving load balancing block    469111 from processor   4691 to  12553
Moving load balancing block    547213 from processor   5472 to  14227
Moving load balancing block    867234 from processor   8672 to  14416
Moving load balancing block   1179769 from processor  11797 to  15180
Moving load balancing block   1610205 from processor  16102 to  16547
Moving load balancing block   1754172 from processor  17541 to  16933
Moving load balancing block   1939897 from processor  19398 to  17795
Moving load balancing block        54 from processor      0 to  18351
Moving load balancing block    355322 from processor   3553 to  18532
Moving load balancing block    841101 from processor   8411 to  19986
Moving load balancing block   1362883 from processor  13628 to  20113
Moving load balancing block   1635845 from processor  16358 to   1059
Moving load balancing block   1868078 from processor  18680 to   2854
Moving load balancing block   1876780 from processor  18767 to   5319
Moving load balancing block    141245 from processor   1412 to   7108
Moving load balancing block    589642 from processor   5896 to   7319
Moving load balancing block    735424 from processor   7354 to  10192
Moving load balancing block    837572 from processor   8375 to  11072
Moving load balancing block   1047097 from processor  10470 to  19477
Moving load balancing block   1137396 from processor  11373 to  20028
Moving load balancing block   1451734 from processor  14517 to  20165
Moving load balancing block   1549574 from processor  15495 to   3104
Moving load balancing block   2041593 from processor  20415 to   5338
Moving load balancing block    194736 from processor   1947 to   6409
Moving load balancing block    306813 from processor   3068 to  13372
Moving load balancing block    470567 from processor   4705 to  13518
Moving load balancing block    667736 from processor   6677 to  16817
Moving load balancing block    686415 from processor   6864 to   2409
Moving load balancing block    856308 from processor   8563 to   2758
Moving load balancing block   1017822 from processor  10178 to   9190
Moving load balancing block   1296974 from processor  12969 to  10319
Moving load balancing block   1490331 from processor  14903 to  11822
Moving load balancing block   1667165 from processor  16671 to  14000
Moving load balancing block    267350 from processor   2673 to  16233
Moving load balancing block    348201 from processor   3482 to  18897
Moving load balancing block    767077 from processor   7670 to  20359
Moving load balancing block   1001466 from processor  10014 to   7689
Moving load balancing block   1288085 from processor  12880 to   8002
Moving load balancing block   1978343 from processor  19783 to  11610
Moving load balancing block    107949 from processor   1079 to  13306
Moving load balancing block    405983 from processor   4059 to  14172
Moving load balancing block    741025 from processor   7410 to  16345
Moving load balancing block    754798 from processor   7547 to  17248
Moving load balancing block    956921 from processor   9569 to  17961
Moving load balancing block   1346800 from processor  13467 to  19480
Moving load balancing block   1369066 from processor  13690 to  19737
Moving load balancing block   1431704 from processor  14317 to    514
Moving load balancing block    407911 from processor   4079 to    675
Moving load balancing block    561768 from processor   5617 to    910
Moving load balancing block    562085 from processor   5620 to   1047
Moving load balancing block   1063879 from processor  10638 to   1600
Moving load balancing block   1160265 from processor  11602 to   2240
Moving load balancing block   1248495 from processor  12484 to   3031
Moving load balancing block   1524058 from processor  15240 to   5448
Moving load balancing block   1806557 from processor  18065 to   6350
Moving load balancing block      5561 from processor     55 to   6692
Moving load balancing block    240808 from processor   2408 to   6846
Moving load balancing block    390089 from processor   3900 to  12116
Moving load balancing block    730149 from processor   7301 to  12592
Moving load balancing block    731671 from processor   7316 to  12876
Moving load balancing block    860741 from processor   8607 to  15761
Moving load balancing block    905270 from processor   9052 to  17350
Moving load balancing block    916060 from processor   9160 to  17430
Moving load balancing block    916652 from processor   9166 to  18064
Moving load balancing block   1089263 from processor  10892 to  18330
Moving load balancing block   1194080 from processor  11940 to  20103
Moving load balancing block     72008 from processor    720 to  20318
Moving load balancing block    171572 from processor   1715 to   4255
Moving load balancing block    423299 from processor   4232 to   8918
Moving load balancing block    539869 from processor   5398 to   9334
Moving load balancing block    839293 from processor   8392 to  10393
Moving load balancing block    948361 from processor   9483 to  15175
Moving load balancing block   1555794 from processor  15557 to  17166
Moving load balancing block    219524 from processor   2195 to  18349
Moving load balancing block    245068 from processor   2450 to    175
Moving load balancing block    368568 from processor   3685 to    456
Moving load balancing block   1597070 from processor  15970 to    949
Moving load balancing block    245421 from processor   2454 to   3962
Moving load balancing block    858225 from processor   8582 to  12122
Moving load balancing block    863375 from processor   8633 to  12373
Moving load balancing block    880637 from processor   8806 to  20281
Moving load balancing block   1086427 from processor  10864 to    765
Moving load balancing block   1320539 from processor  13205 to   1904
Moving load balancing block   1495128 from processor  14951 to   2319
Moving load balancing block   1590971 from processor  15909 to   2519
Moving load balancing block   1944176 from processor  19441 to   2763
Moving load balancing block   1969417 from processor  19694 to   4120
Moving load balancing block   2004646 from processor  20046 to   5125
Moving load balancing block   2042357 from processor  20423 to   5414
Moving load balancing block    107383 from processor   1073 to   6158
Moving load balancing block    471427 from processor   4714 to   6564
Moving load balancing block    924070 from processor   9240 to  13591
Moving load balancing block    961719 from processor   9617 to  16439
Moving load balancing block   1080001 from processor  10800 to  16737
Moving load balancing block   1242747 from processor  12427 to  17899
Moving load balancing block   1400444 from processor  14004 to  19228
Moving load balancing block   1433818 from processor  14338 to  19375
Moving load balancing block   1644922 from processor  16449 to   3072
Moving load balancing block   1715912 from processor  17159 to   8537
Moving load balancing block   1758471 from processor  17584 to  12906
Moving load balancing block    171310 from processor   1713 to  16464
Moving load balancing block    580494 from processor   5804 to  18087
Moving load balancing block    694362 from processor   6943 to  19147
Moving load balancing block   1685281 from processor  16852 to  20424
Moving load balancing block   1849547 from processor  18495 to   3322
Moving load balancing block   1887453 from processor  18874 to   5257
Moving load balancing block   1902970 from processor  19029 to   8181
Moving load balancing block   2047506 from processor  20475 to  10941
Moving load balancing block    398417 from processor   3984 to  14292
Moving load balancing block    459135 from processor   4591 to  19819
Moving load balancing block    553334 from processor   5533 to  19861
Moving load balancing block    789145 from processor   7891 to  19868
Moving load balancing block    874187 from processor   8741 to  19930
Moving load balancing block    972496 from processor   9724 to   2278
Moving load balancing block   1143998 from processor  11439 to   3194
Moving load balancing block   1990503 from processor  19905 to   5677
Moving load balancing block   1997247 from processor  19972 to   6648
Moving load balancing block     70943 from processor    709 to   7059
Moving load balancing block    580855 from processor   5808 to  10096
Moving load balancing block   1140694 from processor  11406 to  12227
Moving load balancing block   1516547 from processor  15165 to  12276
Moving load balancing block   1780420 from processor  17804 to  14302
Moving load balancing block     54701 from processor    547 to  15480
Moving load balancing block    191176 from processor   1911 to  15671
Moving load balancing block    525593 from processor   5255 to  16262
Moving load balancing block   1047489 from processor  10474 to  16473
Moving load balancing block   1404805 from processor  14048 to  18026
Moving load balancing block   1931598 from processor  19315 to  18320
Moving load balancing block    139778 from processor   1397 to  19870
Moving load balancing block    280612 from processor   2806 to    446
Moving load balancing block    331246 from processor   3312 to   4516
Moving load balancing block    360416 from processor   3604 to   5719
Moving load balancing block    381722 from processor   3817 to   6960
Moving load balancing block    830692 from processor   8306 to   8793
Moving load balancing block   1415267 from processor  14152 to  10583
Moving load balancing block   1588223 from processor  15882 to  12494
Moving load balancing block   1609225 from processor  16092 to  13149
Moving load balancing block   1930876 from processor  19308 to  15307
Moving load balancing block    316153 from processor   3161 to  15748
Moving load balancing block    526092 from processor   5260 to  15894
Moving load balancing block    575371 from processor   5753 to  16338
Moving load balancing block    628523 from processor   6285 to  17010
Moving load balancing block    891284 from processor   8912 to  17510
Moving load balancing block   1248699 from processor  12486 to  18292
Moving load balancing block   1428084 from processor  14280 to  18429
Moving load balancing block   1705700 from processor  17056 to   3790
Moving load balancing block   2009129 from processor  20091 to   5324
Moving load balancing block    266447 from processor   2664 to   6213
Moving load balancing block    986037 from processor   9860 to   7713
Moving load balancing block   1033708 from processor  10337 to   8054
Moving load balancing block   1055387 from processor  10553 to  11507
Moving load balancing block   1127236 from processor  11272 to  12918
Moving load balancing block   1200757 from processor  12007 to  13572
Moving load balancing block   1278624 from processor  12786 to  13716
Moving load balancing block   1352148 from processor  13521 to  14694
Moving load balancing block   1717316 from processor  17173 to    667
Moving load balancing block   1767785 from processor  17677 to   4605
Moving load balancing block    103397 from processor   1033 to   4804
Moving load balancing block    581164 from processor   5811 to   5330
Moving load balancing block    727848 from processor   7278 to   5723
Moving load balancing block   1681581 from processor  16815 to   6955
Moving load balancing block   1763283 from processor  17632 to   7894
Moving load balancing block    198018 from processor   1980 to  11334
Moving load balancing block    288223 from processor   2882 to  12211
Moving load balancing block    391927 from processor   3919 to  13927
Moving load balancing block    693003 from processor   6930 to  16598
Moving load balancing block    903153 from processor   9031 to   2406
Moving load balancing block   1032465 from processor  10324 to  12734
Moving load balancing block   1152738 from processor  11527 to  13046
Moving load balancing block   1217107 from processor  12171 to  15483
Moving load balancing block   1370190 from processor  13701 to    780
Moving load balancing block   1413248 from processor  14132 to   1534
Moving load balancing block   1493272 from processor  14932 to   5523
Moving load balancing block   1504803 from processor  15048 to   7166
Moving load balancing block    151512 from processor   1515 to   7615
Moving load balancing block    175470 from processor   1754 to  11372
Moving load balancing block    258130 from processor   2581 to  14029
Moving load balancing block    270054 from processor   2700 to  14073
Moving load balancing block    385262 from processor   3852 to  17685
Moving load balancing block    637245 from processor   6372 to    864
Moving load balancing block    693426 from processor   6934 to   1430
Moving load balancing block    842384 from processor   8423 to   1929
Moving load balancing block   1146457 from processor  11464 to   1975
Moving load balancing block   1276085 from processor  12760 to   8129
Moving load balancing block   1486048 from processor  14860 to  10347
Moving load balancing block   1667313 from processor  16673 to  10855
Moving load balancing block    203124 from processor   2031 to  13584
Moving load balancing block    793709 from processor   7937 to  15082
Moving load balancing block    929584 from processor   9295 to  18900
Moving load balancing block    967765 from processor   9677 to   2338
Moving load balancing block    998418 from processor   9984 to   2933
Moving load balancing block   1014633 from processor  10146 to   3381
Moving load balancing block   1181763 from processor  11817 to   3558
Moving load balancing block   1317518 from processor  13175 to   3588
Moving load balancing block    633740 from processor   6337 to   4631
Moving load balancing block    636731 from processor   6367 to   6129
Moving load balancing block   1161790 from processor  11617 to   8499
Moving load balancing block   1206475 from processor  12064 to   8866
Moving load balancing block   1943232 from processor  19432 to  12496
Moving load balancing block    382699 from processor   3826 to  12864
Moving load balancing block    422107 from processor   4221 to  15834
Moving load balancing block    684052 from processor   6840 to  18644
Moving load balancing block   1073319 from processor  10733 to  18997
Moving load balancing block   1466669 from processor  14666 to  19086
Moving load balancing block   1788230 from processor  17882 to   1466
Moving load balancing block    182213 from processor   1822 to   3308
Moving load balancing block    228878 from processor   2288 to  15590
Moving load balancing block    412327 from processor   4123 to  19113
Moving load balancing block    739680 from processor   7396 to   7323
Moving load balancing block    775884 from processor   7758 to   8334
Moving load balancing block   1030838 from processor  10308 to  10422
Moving load balancing block   1293296 from processor  12932 to  10707
Moving load balancing block   1423180 from processor  14231 to  10721
Moving load balancing block   1497404 from processor  14974 to  11623
Moving load balancing block   1568892 from processor  15688 to  13585
Moving load balancing block   1590057 from processor  15900 to  14160
Moving load balancing block   1700986 from processor  17009 to  17487
Moving load balancing block     37063 from processor    370 to    898
Moving load balancing block    262227 from processor   2622 to   3037
Moving load balancing block    785208 from processor   7852 to   6812
Moving load balancing block    794244 from processor   7942 to   7451
Moving load balancing block   1266087 from processor  12660 to   8263
Moving load balancing block   1297070 from processor  12970 to  10323
Moving load balancing block   1352517 from processor  13525 to  10586
Moving load balancing block   1396324 from processor  13963 to  12252
Moving load balancing block   1498524 from processor  14985 to  18128
Moving load balancing block   1584893 from processor  15848 to    601
Moving load balancing block   1967011 from processor  19670 to    696
Moving load balancing block     65896 from processor    658 to   1127
Moving load balancing block    181159 from processor   1811 to   1458
Moving load balancing block    247439 from processor   2474 to   1605
Moving load balancing block    561427 from processor   5614 to   1740
Moving load balancing block    585475 from processor   5854 to  14097
Moving load balancing block    632758 from processor   6327 to  16031
Moving load balancing block    667554 from processor   6675 to  18020
Moving load balancing block    776867 from processor   7768 to  18835
Moving load balancing block    840496 from processor   8404 to  20039
Moving load balancing block    884304 from processor   8843 to    313
Moving load balancing block   1212565 from processor  12125 to   1077
Moving load balancing block   1382767 from processor  13827 to   2842
Moving load balancing block   1465927 from processor  14659 to   2889
Moving load balancing block   1488955 from processor  14889 to   4314
Moving load balancing block   1499623 from processor  14996 to   5039
Moving load balancing block   1500639 from processor  15006 to   7562
Moving load balancing block   1714538 from processor  17145 to   8165
Moving load balancing block   1797921 from processor  17979 to   8281
Moving load balancing block   1825960 from processor  18259 to   8854
Moving load balancing block   1905906 from processor  19059 to   8905
Moving load balancing block    283496 from processor   2834 to  10749
Moving load balancing block    589028 from processor   5890 to  11768
Moving load balancing block    757475 from processor   7574 to  16796
Moving load balancing block    829455 from processor   8294 to  17734
Moving load balancing block   1038947 from processor  10389 to  19585
Moving load balancing block   1173523 from processor  11735 to  19918
Moving load balancing block   1845200 from processor  18451 to   1421
Moving load balancing block   1950238 from processor  19502 to   1442
Moving load balancing block     46624 from processor    466 to   2135
Moving load balancing block    259457 from processor   2594 to   4528
Moving load balancing block    473350 from processor   4733 to   6886
Moving load balancing block    487240 from processor   4872 to  12558
Moving load balancing block    543366 from processor   5433 to  15154
Moving load balancing block   1302875 from processor  13028 to  16639
Moving load balancing block   1409575 from processor  14095 to  17972
Moving load balancing block   1722350 from processor  17223 to  19580
Moving load balancing block   1748475 from processor  17484 to  19949
Moving load balancing block   1762970 from processor  17629 to    634
Moving load balancing block   1810779 from processor  18107 to   1221
Moving load balancing block   1882696 from processor  18826 to   1517
Moving load balancing block    768862 from processor   7688 to   7402
Moving load balancing block    949292 from processor   9492 to   8752
Moving load balancing block   1126708 from processor  11267 to   9568
Moving load balancing block   1151879 from processor  11518 to   9899
Moving load balancing block   1366124 from processor  13661 to  10620
Moving load balancing block   1378708 from processor  13787 to  11861
Moving load balancing block   1438560 from processor  14385 to  12061
Moving load balancing block   1516816 from processor  15168 to  12611
Moving load balancing block   1980569 from processor  19805 to  14538
Moving load balancing block    124108 from processor   1241 to  19723
Moving load balancing block    672945 from processor   6729 to   1407
Moving load balancing block    847546 from processor   8475 to   2255
Moving load balancing block   1427664 from processor  14276 to   2363
Moving load balancing block   1465551 from processor  14655 to   8998
Moving load balancing block   1527645 from processor  15276 to  11192
Moving load balancing block   1739068 from processor  17390 to  13201
Moving load balancing block   1740713 from processor  17407 to  14716
Moving load balancing block   1956976 from processor  19569 to  15561
Moving load balancing block    293691 from processor   2936 to  16275
Moving load balancing block    370832 from processor   3708 to  17191
Moving load balancing block    736696 from processor   7366 to  19250
Moving load balancing block    859524 from processor   8595 to  19614
Moving load balancing block   1616534 from processor  16165 to  20451
Moving load balancing block   1686748 from processor  16867 to    928
Moving load balancing block     81434 from processor    814 to   2750
Moving load balancing block    302817 from processor   3028 to   4312
Moving load balancing block    610491 from processor   6104 to   6395
Moving load balancing block    775481 from processor   7754 to  11357
Moving load balancing block    793541 from processor   7935 to  15931
Moving load balancing block   1126992 from processor  11269 to  17932
Moving load balancing block   1430146 from processor  14301 to   2183
Moving load balancing block   1746072 from processor  17460 to   2478
Moving load balancing block   1752762 from processor  17527 to   5163
Moving load balancing block     67943 from processor    679 to   6216
Moving load balancing block    118551 from processor   1185 to   7482
Moving load balancing block    325192 from processor   3251 to   8172
Moving load balancing block    602764 from processor   6027 to   8267
Moving load balancing block    913166 from processor   9131 to   8904
Moving load balancing block   1071565 from processor  10715 to  10174
Moving load balancing block   1348823 from processor  13488 to  14366
Moving load balancing block   1379824 from processor  13798 to  19152
Moving load balancing block   2046604 from processor  20466 to   3893
Moving load balancing block     14045 from processor    140 to   4723
Moving load balancing block     81073 from processor    810 to   6854
Moving load balancing block    512928 from processor   5129 to   8930
Moving load balancing block    535144 from processor   5351 to  11062
Moving load balancing block    783485 from processor   7834 to  17856
Moving load balancing block    942028 from processor   9420 to  18243
Moving load balancing block    988602 from processor   9886 to  18673
Moving load balancing block   1252875 from processor  12528 to  19391
Moving load balancing block   1350490 from processor  13504 to  19557
Moving load balancing block   1419711 from processor  14197 to  19643
Moving load balancing block   1429778 from processor  14297 to   1712
Moving load balancing block   1660374 from processor  16603 to   3168
Moving load balancing block   1730148 from processor  17301 to   4719
Moving load balancing block   1824964 from processor  18249 to   6145
Moving load balancing block     64093 from processor    640 to   9278
Moving load balancing block    511137 from processor   5111 to  11339
Moving load balancing block    563892 from processor   5638 to  11673
Moving load balancing block   1388408 from processor  13884 to  12270
Moving load balancing block   1601801 from processor  16018 to  15235
Moving load balancing block   1697444 from processor  16974 to  15973
Moving load balancing block   2015360 from processor  20153 to  16342
Moving load balancing block    555862 from processor   5558 to  16475
Moving load balancing block    658915 from processor   6589 to  18545
Moving load balancing block   1553095 from processor  15530 to  18927
Moving load balancing block   1664733 from processor  16647 to  19350
Moving load balancing block   1979408 from processor  19794 to  20012
Moving load balancing block    141924 from processor   1419 to  20405
Moving load balancing block    727966 from processor   7279 to    845
Moving load balancing block    879689 from processor   8796 to   2753
Moving load balancing block    923610 from processor   9236 to   3994
Moving load balancing block    949010 from processor   9490 to   4219
Moving load balancing block   1193239 from processor  11932 to   5562
Moving load balancing block   1252992 from processor  12529 to   5750
Moving load balancing block   1336775 from processor  13367 to   5861
Moving load balancing block   1520734 from processor  15207 to   6712
Moving load balancing block   1575037 from processor  15750 to   8374
Moving load balancing block   1781721 from processor  17817 to  10737
Moving load balancing block   1830182 from processor  18301 to  14817
Moving load balancing block     83800 from processor    837 to  16385
Moving load balancing block    550304 from processor   5503 to  17243
Moving load balancing block    606990 from processor   6069 to  18731
Moving load balancing block    671366 from processor   6713 to  20459
Moving load balancing block    706730 from processor   7067 to    923
Moving load balancing block    756633 from processor   7566 to   1582
Moving load balancing block   1487553 from processor  14875 to   4089
Moving load balancing block   1495742 from processor  14957 to   7184
Moving load balancing block   1865179 from processor  18651 to   8514
Moving load balancing block   1869909 from processor  18699 to   9302
Moving load balancing block    352878 from processor   3528 to  10528
Moving load balancing block    513595 from processor   5135 to  11504
Moving load balancing block    531260 from processor   5312 to  12600
Moving load balancing block    935460 from processor   9354 to  13191
Moving load balancing block   1021044 from processor  10210 to  14142
Moving load balancing block   1426160 from processor  14261 to  16806
Moving load balancing block   1465428 from processor  14654 to  19475
Moving load balancing block   1549706 from processor  15497 to  19798
Moving load balancing block   1912283 from processor  19122 to   2301
Moving load balancing block   2010418 from processor  20104 to   3300
Moving load balancing block    116661 from processor   1166 to   3347
Moving load balancing block    429436 from processor   4294 to   3916
Moving load balancing block    643783 from processor   6437 to   5534
Moving load balancing block    666419 from processor   6664 to   6103
Moving load balancing block    780386 from processor   7803 to   6380
Moving load balancing block    913316 from processor   9133 to  10332
Moving load balancing block   1807973 from processor  18079 to  20325
Moving load balancing block   2031473 from processor  20314 to  20376
Moving load balancing block     26567 from processor    265 to    218
Moving load balancing block    443408 from processor   4434 to   2653
Moving load balancing block    456374 from processor   4563 to   4741
Moving load balancing block    777847 from processor   7778 to   5104
Moving load balancing block    860546 from processor   8605 to   8401
Moving load balancing block    906486 from processor   9064 to   8565
Moving load balancing block   1028848 from processor  10288 to   8614
Moving load balancing block   1318857 from processor  13188 to   9317
Moving load balancing block   1319703 from processor  13197 to   9654
Moving load balancing block   1495837 from processor  14958 to  10317
Moving load balancing block   1854021 from processor  18540 to  11458
Moving load balancing block     25354 from processor    253 to  12319
Moving load balancing block    238943 from processor   2389 to  12915
Moving load balancing block    405007 from processor   4050 to  13130
Moving load balancing block    460261 from processor   4602 to  17918
Moving load balancing block   1400600 from processor  14005 to  18600
Moving load balancing block   1447366 from processor  14473 to  19801
Moving load balancing block   1913251 from processor  19132 to   3062
Moving load balancing block   1983994 from processor  19839 to   6123
Moving load balancing block   2034581 from processor  20345 to   6178
Moving load balancing block    115619 from processor   1156 to   7655
Moving load balancing block    203617 from processor   2036 to  10236
Moving load balancing block    450602 from processor   4506 to  11329
Moving load balancing block    457977 from processor   4579 to  12142
Moving load balancing block    938535 from processor   9385 to  12473
Moving load balancing block   1170790 from processor  11707 to  12697
Moving load balancing block   1318910 from processor  13189 to  13817
Moving load balancing block   1678246 from processor  16782 to  15503
Moving load balancing block   1891385 from processor  18913 to  18572
Moving load balancing block   1909744 from processor  19097 to  18891
Moving load balancing block     67179 from processor    671 to  20347
Moving load balancing block    113194 from processor   1131 to   1500
Moving load balancing block    189331 from processor   1893 to   3680
Moving load balancing block    852669 from processor   8526 to   5962
Moving load balancing block    917902 from processor   9179 to   8830
Moving load balancing block   1132404 from processor  11324 to   9714
Moving load balancing block   1219762 from processor  12197 to  11179
Moving load balancing block   1276454 from processor  12764 to  11686
Moving load balancing block   1434851 from processor  14348 to  12881
Moving load balancing block   1838969 from processor  18389 to  14202
Moving load balancing block     40394 from processor    403 to  16573
Moving load balancing block    718750 from processor   7187 to  19330
Moving load balancing block    761971 from processor   7619 to   3022
Moving load balancing block    955894 from processor   9558 to   3640
Moving load balancing block   1026654 from processor  10266 to   6048
Moving load balancing block   1235769 from processor  12357 to   7272
Moving load balancing block   1280851 from processor  12808 to   8774
Moving load balancing block   1774241 from processor  17742 to  10247
Moving load balancing block   1783717 from processor  17837 to  13811
Moving load balancing block    238897 from processor   2388 to  14731
Moving load balancing block    353423 from processor   3534 to  15228
Moving load balancing block    411284 from processor   4112 to  16305
Moving load balancing block    509114 from processor   5091 to  17011
Moving load balancing block    522738 from processor   5227 to  19916
Moving load balancing block    627028 from processor   6270 to  20062
Moving load balancing block    652909 from processor   6529 to  20443
Moving load balancing block   1000992 from processor  10009 to   1480
Moving load balancing block   1117283 from processor  11172 to   2065
Moving load balancing block   1304529 from processor  13045 to   2431
Moving load balancing block   1308230 from processor  13082 to   3384
Moving load balancing block   1425655 from processor  14256 to   5632
Moving load balancing block   1911288 from processor  19112 to   6248
Moving load balancing block   2040875 from processor  20408 to   8197
Moving load balancing block    434533 from processor   4345 to  12335
Moving load balancing block    640050 from processor   6400 to  15744
Moving load balancing block    784048 from processor   7840 to  16801
Moving load balancing block   1018099 from processor  10180 to  19565
Moving load balancing block   1288224 from processor  12882 to  20020
Moving load balancing block   1613147 from processor  16131 to    885
Moving load balancing block   1705184 from processor  17051 to   1337
Moving load balancing block   1830555 from processor  18305 to   1497
Moving load balancing block    411832 from processor   4118 to   1726
Moving load balancing block   2039951 from processor  20399 to   3134
Moving load balancing block    542978 from processor   5429 to   5970
Moving load balancing block    553611 from processor   5536 to   6530
Moving load balancing block    620467 from processor   6204 to  10735
Moving load balancing block   1092928 from processor  10929 to  13204
Moving load balancing block   1100987 from processor  11009 to  13982
Moving load balancing block   1185067 from processor  11850 to  14293
Moving load balancing block   1213282 from processor  12132 to  14531
Moving load balancing block   1254675 from processor  12546 to  20368
Moving load balancing block   1349856 from processor  13498 to   3226
Moving load balancing block   1744873 from processor  17448 to   3591
Moving load balancing block   1772762 from processor  17727 to   4609
Moving load balancing block      5825 from processor     58 to   6781
Moving load balancing block    439512 from processor   4395 to   6848
Moving load balancing block    702962 from processor   7029 to   7648
Moving load balancing block    995158 from processor   9951 to   8550
Moving load balancing block   1062290 from processor  10622 to  11738
Moving load balancing block   1180003 from processor  11800 to  16710
Moving load balancing block   1277953 from processor  12779 to    122
Moving load balancing block   1494693 from processor  14946 to   1176
Moving load balancing block   1886130 from processor  18861 to   1952
Moving load balancing block      6354 from processor     63 to   8216
Moving load balancing block    116223 from processor   1162 to   9355
Moving load balancing block    185382 from processor   1853 to  15187
Moving load balancing block    366220 from processor   3662 to  15201
Moving load balancing block    412795 from processor   4127 to  15888
Moving load balancing block    661749 from processor   6617 to  18975
Moving load balancing block    994837 from processor   9948 to     39
Moving load balancing block   1400993 from processor  14009 to   2043
Moving load balancing block   1907312 from processor  19073 to   4738
Moving load balancing block   2022338 from processor  20223 to   5891
Moving load balancing block    327092 from processor   3270 to   6825
Moving load balancing block    662290 from processor   6622 to   8276
Moving load balancing block    755391 from processor   7553 to  11943
Moving load balancing block    773489 from processor   7734 to  11996
Moving load balancing block    969864 from processor   9698 to  12107
Moving load balancing block   1101622 from processor  11016 to  14440
Moving load balancing block   1109328 from processor  11093 to  14651
Moving load balancing block   1281927 from processor  12819 to  14893
Moving load balancing block   1589891 from processor  15898 to  17559
Moving load balancing block   1921403 from processor  19214 to    296
Moving load balancing block     94284 from processor    942 to   5693
Moving load balancing block    549292 from processor   5492 to   6257
Moving load balancing block    620134 from processor   6201 to   6592
Moving load balancing block   1684066 from processor  16840 to   7102
Moving load balancing block     93353 from processor    933 to   8241
Moving load balancing block    371238 from processor   3712 to   8512
Moving load balancing block    476132 from processor   4761 to   8870
Moving load balancing block    853952 from processor   8539 to  10794
Moving load balancing block   1702365 from processor  17023 to  12770
Moving load balancing block   1973535 from processor  19735 to  19700
Moving load balancing block     88392 from processor    883 to  19776
Moving load balancing block    566827 from processor   5668 to    266
Moving load balancing block    895123 from processor   8951 to   1324
Moving load balancing block    994511 from processor   9945 to   1602
Moving load balancing block   1147978 from processor  11479 to   3152
Moving load balancing block   1246719 from processor  12467 to   3165
Moving load balancing block   1382895 from processor  13828 to   3639
Moving load balancing block   1393689 from processor  13936 to  10265
Moving load balancing block   1484009 from processor  14840 to  12422
Moving load balancing block   1586135 from processor  15861 to  14650
Moving load balancing block   1922114 from processor  19221 to  15621
Moving load balancing block      3702 from processor     37 to  18149
Moving load balancing block     20301 from processor    203 to  19690
Moving load balancing block    127874 from processor   1278 to  20355
Moving load balancing block    519064 from processor   5190 to   7261
Moving load balancing block   1239987 from processor  12399 to   9200
Moving load balancing block   1271060 from processor  12710 to   9479
Moving load balancing block   1474067 from processor  14740 to  11897
Moving load balancing block   1688938 from processor  16889 to  16283
Moving load balancing block   1990006 from processor  19900 to  19442
Moving load balancing block    430745 from processor   4307 to    947
Moving load balancing block    575951 from processor   5759 to   5538
Moving load balancing block   1166207 from processor  11662 to   6571
Moving load balancing block   1881048 from processor  18810 to   7243
Moving load balancing block   1944432 from processor  19444 to   7433
Moving load balancing block    618822 from processor   6188 to  12758
Moving load balancing block    781700 from processor   7816 to  13977
Moving load balancing block    940856 from processor   9408 to  15817
Moving load balancing block   1188257 from processor  11882 to  17548
Moving load balancing block   1302360 from processor  13023 to  18915
Moving load balancing block   1337133 from processor  13371 to  19948
Moving load balancing block   1444152 from processor  14441 to    809
Moving load balancing block   1530432 from processor  15304 to    978
Moving load balancing block   1707265 from processor  17072 to   8405
Moving load balancing block   1775726 from processor  17757 to   9538
Moving load balancing block   1785842 from processor  17858 to  13644
Moving load balancing block    214411 from processor   2144 to  14629
Moving load balancing block    407542 from processor   4075 to  14824
Moving load balancing block    716470 from processor   7164 to  19628
Moving load balancing block   1282552 from processor  12825 to    590
Moving load balancing block   1771915 from processor  17719 to   1858
Moving load balancing block   1977426 from processor  19774 to   2167
Moving load balancing block    179381 from processor   1793 to   2550
Moving load balancing block    282729 from processor   2827 to   3743
Moving load balancing block    378884 from processor   3788 to   3806
Moving load balancing block    514204 from processor   5142 to   5018
Moving load balancing block    636699 from processor   6366 to   5230
Moving load balancing block   1134940 from processor  11349 to   5780
Moving load balancing block   1169697 from processor  11696 to   6635
Moving load balancing block   1241989 from processor  12419 to   8070
Moving load balancing block   1515244 from processor  15152 to   8593
Moving load balancing block   1654382 from processor  16543 to  10475
Moving load balancing block    416008 from processor   4160 to  13449
Moving load balancing block    564507 from processor   5645 to  19204
Moving load balancing block    622778 from processor   6227 to  20177
Moving load balancing block    680185 from processor   6801 to   1355
Moving load balancing block   1018430 from processor  10184 to   1663
Moving load balancing block   1379087 from processor  13790 to   9640
Moving load balancing block   1591887 from processor  15918 to  10500
Moving load balancing block   1703356 from processor  17033 to  12898
Moving load balancing block   1721152 from processor  17211 to  14547
Moving load balancing block     55848 from processor    558 to  19123
Moving load balancing block     65750 from processor    657 to   6386
Moving load balancing block    438564 from processor   4385 to   7276
Moving load balancing block    933632 from processor   9336 to   8157
Moving load balancing block    987012 from processor   9870 to   9460
Moving load balancing block   1210016 from processor  12100 to  10241
Moving load balancing block   1215708 from processor  12157 to  13345
Moving load balancing block   1374857 from processor  13748 to  15443
Moving load balancing block   1536748 from processor  15367 to  16206
Moving load balancing block   1674639 from processor  16746 to  17772
Moving load balancing block   1853496 from processor  18534 to    224
Moving load balancing block   1968103 from processor  19681 to   1164
Moving load balancing block   1992734 from processor  19927 to   1369
Moving load balancing block    203312 from processor   2033 to   3245
Moving load balancing block    274427 from processor   2744 to   3280
Moving load balancing block    481362 from processor   4813 to   4420
Moving load balancing block    501325 from processor   5013 to   5240
Moving load balancing block    792973 from processor   7929 to   5681
Moving load balancing block    911578 from processor   9115 to   5973
Moving load balancing block   1251842 from processor  12518 to   7743
Moving load balancing block   1434625 from processor  14346 to   9225
Moving load balancing block   1466107 from processor  14661 to   9848
Moving load balancing block   1713843 from processor  17138 to  10730
Moving load balancing block   1746162 from processor  17461 to  10810
Moving load balancing block     70702 from processor    707 to  13008
Moving load balancing block    315492 from processor   3154 to  14086
Moving load balancing block    535607 from processor   5356 to  14905
Moving load balancing block    676538 from processor   6765 to  16549
Moving load balancing block    790152 from processor   7901 to  18505
Moving load balancing block    817041 from processor   8170 to  19246
Moving load balancing block    974281 from processor   9742 to  19353
Moving load balancing block   1239840 from processor  12398 to   2213
Moving load balancing block   1877909 from processor  18779 to   5565
Moving load balancing block    198200 from processor   1981 to   7214
Moving load balancing block    536773 from processor   5367 to   8474
Moving load balancing block    818485 from processor   8184 to   8670
Moving load balancing block    876786 from processor   8767 to   8946
Moving load balancing block   1035007 from processor  10350 to  12899
Moving load balancing block   1205476 from processor  12054 to  13580
Moving load balancing block   1225132 from processor  12251 to  17416
Moving load balancing block   1287002 from processor  12870 to  18557
Moving load balancing block   1513268 from processor  15132 to    161
Moving load balancing block   1615999 from processor  16159 to    726
Moving load balancing block   1621782 from processor  16217 to   1664
Moving load balancing block   1936197 from processor  19361 to   4088
Moving load balancing block   2034358 from processor  20343 to   4262
Moving load balancing block    334647 from processor   3346 to   6229
Moving load balancing block    357941 from processor   3579 to   6462
Moving load balancing block    386800 from processor   3867 to   7028
Moving load balancing block   1155221 from processor  11552 to   7031
Moving load balancing block   1455011 from processor  14550 to   7927
Moving load balancing block   1518414 from processor  15184 to  10906
Moving load balancing block   1973922 from processor  19739 to  11937
Moving load balancing block     30694 from processor    306 to  17134
Moving load balancing block    166895 from processor   1668 to  12313
Moving load balancing block    219198 from processor   2191 to  12545
Moving load balancing block    358376 from processor   3583 to  14389
Moving load balancing block    789868 from processor   7898 to  14470
Moving load balancing block    966209 from processor   9662 to  15366
Moving load balancing block    996756 from processor   9967 to  16424
Moving load balancing block   1078925 from processor  10789 to  17253
Moving load balancing block   1546929 from processor  15469 to  19641
Moving load balancing block   1552623 from processor  15526 to   2160
Moving load balancing block    286885 from processor   2868 to   3000
Moving load balancing block    440893 from processor   4408 to   5354
Moving load balancing block    839792 from processor   8397 to   6631
Moving load balancing block   1060675 from processor  10606 to   8245
Moving load balancing block   1202410 from processor  12024 to   8675
Moving load balancing block   1211428 from processor  12114 to  13505
Moving load balancing block   1756304 from processor  17563 to  15872
Moving load balancing block   1771175 from processor  17711 to  16138
Moving load balancing block   1795852 from processor  17958 to  18489
Moving load balancing block    103053 from processor   1030 to  18753
Moving load balancing block    394796 from processor   3947 to   1861
Moving load balancing block    637869 from processor   6378 to   3658
Moving load balancing block    743046 from processor   7430 to   5228
Moving load balancing block    893499 from processor   8934 to   5374
Moving load balancing block   1016049 from processor  10160 to   6434
Moving load balancing block   1416244 from processor  14162 to   7896
Moving load balancing block   1475513 from processor  14755 to  11891
Moving load balancing block   1479779 from processor  14797 to  13656
Moving load balancing block   1693612 from processor  16936 to  14163
Moving load balancing block   1819657 from processor  18196 to  16334
Moving load balancing block   2000165 from processor  20001 to  17121
Moving load balancing block    382387 from processor   3823 to  17543
Moving load balancing block    391490 from processor   3914 to  19831
Moving load balancing block    702330 from processor   7023 to   1533
Moving load balancing block   1232843 from processor  12328 to   2115
Moving load balancing block   1254182 from processor  12541 to   3174
Moving load balancing block   1275457 from processor  12754 to   4840
Moving load balancing block   1410834 from processor  14108 to   5582
Moving load balancing block   1430911 from processor  14309 to   7474
Moving load balancing block   1604744 from processor  16047 to   9824
Moving load balancing block   1802987 from processor  18029 to  11460
Moving load balancing block   1815307 from processor  18153 to  12003
Moving load balancing block   1979990 from processor  19799 to  14709
Moving load balancing block    567813 from processor   5678 to  16503
Moving load balancing block    880788 from processor   8807 to  16904
Moving load balancing block    922955 from processor   9229 to     75
Moving load balancing block    992103 from processor   9921 to   1553
Moving load balancing block   1510361 from processor  15103 to   2828
Moving load balancing block   1585982 from processor  15859 to   2963
Moving load balancing block     74431 from processor    744 to   4670
Moving load balancing block   1352010 from processor  13520 to   5496
Moving load balancing block   1478181 from processor  14781 to   8472
Moving load balancing block     20853 from processor    208 to  11038
Moving load balancing block    102017 from processor   1020 to  11517
Moving load balancing block    431352 from processor   4313 to  15635
Moving load balancing block    546415 from processor   5464 to  15899
Moving load balancing block    574180 from processor   5741 to  16205
Moving load balancing block    659876 from processor   6598 to  19675
Moving load balancing block    664093 from processor   6640 to   1046
Moving load balancing block    681039 from processor   6810 to   1335
Moving load balancing block    761212 from processor   7612 to   1596
Moving load balancing block    910811 from processor   9108 to   3726
Moving load balancing block   1058735 from processor  10587 to   6649
Moving load balancing block   1197478 from processor  11974 to   7240
Moving load balancing block   1257374 from processor  12573 to   8446
Moving load balancing block   1260661 from processor  12606 to   8576
Moving load balancing block   1323149 from processor  13231 to   9918
Moving load balancing block   1368977 from processor  13689 to  12544
Moving load balancing block   1505661 from processor  15056 to  14476
Moving load balancing block   1655330 from processor  16553 to    593
Moving load balancing block   1844223 from processor  18442 to   1966
Moving load balancing block   1956840 from processor  19568 to   3129
Moving load balancing block     38145 from processor    381 to   3412
Moving load balancing block    201673 from processor   2016 to   8530
Moving load balancing block    571164 from processor   5711 to  11647
Moving load balancing block    660151 from processor   6601 to  14568
Moving load balancing block   1094316 from processor  10943 to  15672
Moving load balancing block   1148139 from processor  11481 to  15796
Moving load balancing block   1182346 from processor  11823 to  15916
Moving load balancing block   1482244 from processor  14822 to  18304
Moving load balancing block   1564845 from processor  15648 to  20166
Moving load balancing block    148744 from processor   1487 to   1803
Moving load balancing block    438354 from processor   4383 to   3059
Moving load balancing block    654559 from processor   6545 to   4327
Moving load balancing block    869210 from processor   8692 to   6252
Moving load balancing block   1216430 from processor  12164 to   6275
Moving load balancing block   1227785 from processor  12277 to   7246
Moving load balancing block   1282321 from processor  12823 to  10334
Moving load balancing block   1314427 from processor  13144 to  10666
Moving load balancing block   1530387 from processor  15303 to  11628
Moving load balancing block   1717016 from processor  17170 to  12194
Moving load balancing block   1770164 from processor  17701 to  12586
Moving load balancing block   1922244 from processor  19222 to  13696
Moving load balancing block   1946176 from processor  19461 to  13717
Moving load balancing block    156734 from processor   1567 to  14434
Moving load balancing block    264210 from processor   2642 to  14752
Moving load balancing block    601980 from processor   6019 to  16924
Moving load balancing block    621100 from processor   6210 to  18218
Moving load balancing block    857851 from processor   8578 to    997
Moving load balancing block   1351441 from processor  13514 to   1418
Moving load balancing block   1643531 from processor  16435 to   3485
Moving load balancing block   1959332 from processor  19593 to   5218
Moving load balancing block    477770 from processor   4777 to   7330
Moving load balancing block    633156 from processor   6331 to   8034
Moving load balancing block    814577 from processor   8145 to   8673
Moving load balancing block    908031 from processor   9080 to   9130
Moving load balancing block    944635 from processor   9446 to  10424
Moving load balancing block   1097462 from processor  10974 to  12123
Moving load balancing block   1481342 from processor  14813 to  14929
Moving load balancing block   1691672 from processor  16916 to  16417
Moving load balancing block   1731311 from processor  17313 to  17697
Moving load balancing block   1804868 from processor  18048 to  19310
Moving load balancing block   1834086 from processor  18340 to    854
Moving load balancing block     55598 from processor    555 to   1525
Moving load balancing block    207176 from processor   2071 to   2762
Moving load balancing block    299319 from processor   2993 to   4943
Moving load balancing block    346386 from processor   3463 to   5858
Moving load balancing block    878918 from processor   8789 to   9535
Moving load balancing block   1101318 from processor  11013 to  12298
Moving load balancing block   1348673 from processor  13486 to  12308
Moving load balancing block   1872607 from processor  18726 to  13179
Moving load balancing block   1879915 from processor  18799 to  13322
Moving load balancing block   1912778 from processor  19127 to  15500
Moving load balancing block    411141 from processor   4111 to  18605
Moving load balancing block    460411 from processor   4604 to  18679
Moving load balancing block   1075460 from processor  10754 to  18945
Moving load balancing block   1164488 from processor  11644 to   3992
Moving load balancing block   1184380 from processor  11843 to   5609
Moving load balancing block   1438444 from processor  14384 to   6950
Moving load balancing block   1680996 from processor  16809 to   8840
Moving load balancing block   2047465 from processor  20474 to  12675
Moving load balancing block     45491 from processor    454 to  14051
Moving load balancing block   1085688 from processor  10856 to  20283
Moving load balancing block   1091409 from processor  10914 to   1125
Moving load balancing block   1126843 from processor  11268 to   4076
Moving load balancing block   1141011 from processor  11410 to   5307
Moving load balancing block   1284614 from processor  12846 to   6049
Moving load balancing block   1891623 from processor  18916 to   6251
Moving load balancing block     62603 from processor    626 to   7672
Moving load balancing block     86011 from processor    860 to   8818
Moving load balancing block    233274 from processor   2332 to   8831
Moving load balancing block    345232 from processor   3452 to  10561
Moving load balancing block    447757 from processor   4477 to  10861
Moving load balancing block    477838 from processor   4778 to  10937
Moving load balancing block    553265 from processor   5532 to  12847
Moving load balancing block    650692 from processor   6506 to  19756
Moving load balancing block    758916 from processor   7589 to    554
Moving load balancing block    790819 from processor   7908 to   2626
Moving load balancing block    834330 from processor   8343 to   4487
Moving load balancing block    980138 from processor   9801 to   7923
Moving load balancing block   1015289 from processor  10152 to   8071
Moving load balancing block   1964947 from processor  19649 to  10605
Moving load balancing block     23714 from processor    237 to  12576
Moving load balancing block    324606 from processor   3246 to  13408
Moving load balancing block    328478 from processor   3284 to  14449
Moving load balancing block    401885 from processor   4018 to  16833
Moving load balancing block    426620 from processor   4266 to  18658
Moving load balancing block    556403 from processor   5564 to  19823
Moving load balancing block    766747 from processor   7667 to   1062
Moving load balancing block   1026410 from processor  10264 to   1936
Moving load balancing block   1027292 from processor  10272 to   4732
Moving load balancing block   1078368 from processor  10783 to  10725
Moving load balancing block   1144939 from processor  11449 to  11370
Moving load balancing block   1482621 from processor  14826 to  13351
Moving load balancing block   1534047 from processor  15340 to  14026
Moving load balancing block   1823437 from processor  18234 to  15267
Moving load balancing block   1831996 from processor  18319 to  17690
Moving load balancing block   1850233 from processor  18502 to  18017
Moving load balancing block   1907497 from processor  19074 to  18639
Moving load balancing block   2046564 from processor  20465 to  19248
Moving load balancing block    158432 from processor   1584 to  19469
Moving load balancing block    541317 from processor   5413 to  19619
Moving load balancing block    628877 from processor   6288 to    807
Moving load balancing block    698810 from processor   6988 to   2343
Moving load balancing block   1538763 from processor  15387 to   4564
Moving load balancing block   1819878 from processor  18198 to   4647
Moving load balancing block   2021300 from processor  20212 to   5692
Moving load balancing block     35475 from processor    354 to   6454
Moving load balancing block    102959 from processor   1029 to   7072
Moving load balancing block   1627168 from processor  16271 to   7738
Moving load balancing block   1810932 from processor  18109 to   8119
Moving load balancing block    181900 from processor   1818 to   8307
Moving load balancing block    303668 from processor   3036 to   9383
Moving load balancing block    314889 from processor   3148 to  10557
Moving load balancing block    417298 from processor   4172 to  10853
Moving load balancing block   1403531 from processor  14035 to  12562
Moving load balancing block   1425563 from processor  14255 to  13815
Moving load balancing block   1462520 from processor  14625 to  17295
Moving load balancing block   1669497 from processor  16694 to    425
Moving load balancing block   1673653 from processor  16736 to   3179
Moving load balancing block   1779164 from processor  17791 to   5631
Moving load balancing block   1965902 from processor  19659 to   6084
Moving load balancing block   2026178 from processor  20261 to   7833
Moving load balancing block     71786 from processor    717 to   8124
Moving load balancing block    108925 from processor   1089 to  10354
Moving load balancing block    300380 from processor   3003 to  10415
Moving load balancing block    489188 from processor   4891 to  10570
Moving load balancing block   1274493 from processor  12744 to  11569
Moving load balancing block   1318718 from processor  13187 to  12187
Moving load balancing block   1359340 from processor  13593 to  12205
Moving load balancing block   1373134 from processor  13731 to  13558
Moving load balancing block   1375295 from processor  13752 to  13786
Moving load balancing block   1393383 from processor  13933 to  14059
Moving load balancing block   1551770 from processor  15517 to  15520
Moving load balancing block   1615085 from processor  16150 to  16198
Moving load balancing block    292038 from processor   2920 to  17813
Moving load balancing block    439135 from processor   4391 to   2997
Moving load balancing block    869116 from processor   8691 to   6189
Moving load balancing block   2038679 from processor  20386 to   7877
Moving load balancing block    393735 from processor   3937 to   9879
Moving load balancing block    441671 from processor   4416 to  11551
Moving load balancing block    514086 from processor   5140 to  11649
Moving load balancing block    714277 from processor   7142 to  12263
Moving load balancing block    787674 from processor   7876 to  12522
Moving load balancing block   1071628 from processor  10716 to  14442
Moving load balancing block   1180342 from processor  11803 to  18683
Moving load balancing block   1291377 from processor  12913 to  18929
Moving load balancing block   1349498 from processor  13494 to   1465
Moving load balancing block   1527897 from processor  15278 to   1960
Moving load balancing block   1931321 from processor  19313 to   3496
Moving load balancing block     62872 from processor    628 to   9191
Moving load balancing block     98684 from processor    986 to  10987
Moving load balancing block    371093 from processor   3710 to  12818
Moving load balancing block    554999 from processor   5549 to  13906
Moving load balancing block    838624 from processor   8386 to  15151
Moving load balancing block    958748 from processor   9587 to  17332
Moving load balancing block   1141599 from processor  11415 to  18616
Moving load balancing block   1157491 from processor  11574 to   4341
Moving load balancing block   1412306 from processor  14123 to   5541
Moving load balancing block   1428218 from processor  14282 to   7106
Moving load balancing block   1691213 from processor  16912 to   9094
Moving load balancing block   1804532 from processor  18045 to   9977
Moving load balancing block   1994084 from processor  19940 to  11133
Moving load balancing block    100787 from processor   1007 to  14294
Moving load balancing block    176534 from processor   1765 to  16922
Moving load balancing block    530325 from processor   5303 to  17437
Moving load balancing block    765308 from processor   7653 to  18288
Moving load balancing block    777446 from processor   7774 to  18797
Moving load balancing block    805809 from processor   8058 to   4152
Moving load balancing block    962795 from processor   9627 to   4674
Moving load balancing block   1306723 from processor  13067 to   6096
Moving load balancing block   1345107 from processor  13451 to   7047
Moving load balancing block   1687534 from processor  16875 to   7086
Moving load balancing block   1850637 from processor  18506 to  11434
Moving load balancing block     57208 from processor    572 to  11692
Moving load balancing block     74936 from processor    749 to  11934
Moving load balancing block    605662 from processor   6056 to  15406
Moving load balancing block    609366 from processor   6093 to  16270
Moving load balancing block    766457 from processor   7664 to  17384
Moving load balancing block    953602 from processor   9536 to  17886
Moving load balancing block   1203962 from processor  12039 to  20194
Moving load balancing block   1272012 from processor  12720 to  20438
Moving load balancing block   1477157 from processor  14771 to     31
Moving load balancing block   1497167 from processor  14971 to   2387
Moving load balancing block   1554935 from processor  15549 to   2448
Moving load balancing block   1561597 from processor  15615 to   2886
Moving load balancing block   1910655 from processor  19106 to   2996
Moving load balancing block    180581 from processor   1805 to   4115
Moving load balancing block    340105 from processor   3401 to   4703
Moving load balancing block    484408 from processor   4844 to   5178
Moving load balancing block    566146 from processor   5661 to   5521
Moving load balancing block    836363 from processor   8363 to   8286
Moving load balancing block   1176982 from processor  11769 to   9613
Moving load balancing block   1191306 from processor  11913 to  10464
Moving load balancing block   1312498 from processor  13124 to  12005
Moving load balancing block   1382442 from processor  13824 to  14226
Moving load balancing block   1469119 from processor  14691 to  15080
Moving load balancing block   1474420 from processor  14744 to  15324
Moving load balancing block    413094 from processor   4130 to  16324
Moving load balancing block    591693 from processor   5916 to    460
Moving load balancing block    815944 from processor   8159 to   3177
Moving load balancing block   1027819 from processor  10278 to   4467
Moving load balancing block   1369157 from processor  13691 to   4632
Moving load balancing block   1686530 from processor  16865 to   4640
Moving load balancing block   1845878 from processor  18458 to   7287
Moving load balancing block     53425 from processor    534 to   8349
Moving load balancing block    346038 from processor   3460 to   8956
Moving load balancing block    587985 from processor   5879 to  10888
Moving load balancing block    656580 from processor   6565 to  11695
Moving load balancing block    725432 from processor   7254 to  13761
Moving load balancing block    822504 from processor   8225 to  13916
Moving load balancing block    995273 from processor   9952 to  19417
Moving load balancing block   1314591 from processor  13145 to  19607
Moving load balancing block   1466869 from processor  14668 to  20074
Moving load balancing block   1485835 from processor  14858 to    616
Moving load balancing block   1639470 from processor  16394 to   1698
Moving load balancing block   1817985 from processor  18179 to   1894
Moving load balancing block   1953323 from processor  19533 to   2311
Moving load balancing block     40576 from processor    405 to   3659
Moving load balancing block    197293 from processor   1972 to   4367
Moving load balancing block    519969 from processor   5199 to   6828
Moving load balancing block    571805 from processor   5718 to   6910
Moving load balancing block    686900 from processor   6868 to   9337
Moving load balancing block   1250102 from processor  12501 to  11652
Moving load balancing block   1880348 from processor  18803 to  12179
Moving load balancing block   1913369 from processor  19133 to  12729
Moving load balancing block    106795 from processor   1067 to  13939
Moving load balancing block    233746 from processor   2337 to  17272
Moving load balancing block    325248 from processor   3252 to  18830
Moving load balancing block    510966 from processor   5109 to  19531
Moving load balancing block    517633 from processor   5176 to  19954
Moving load balancing block    858056 from processor   8580 to   2880
Moving load balancing block   1831614 from processor  18316 to   4817
Moving load balancing block     44339 from processor    443 to   5552
Moving load balancing block     57105 from processor    571 to   5965
Moving load balancing block   1042372 from processor  10423 to   6059
Moving load balancing block   1188701 from processor  11887 to   7601
Moving load balancing block   1217833 from processor  12178 to  11683
Moving load balancing block   1406553 from processor  14065 to  11731
Moving load balancing block   1510566 from processor  15105 to  14124
Moving load balancing block   1522929 from processor  15229 to  15407
Moving load balancing block   1528375 from processor  15283 to  15409
Moving load balancing block   1928780 from processor  19287 to  15568
Moving load balancing block     96013 from processor    960 to  15704
Moving load balancing block    418730 from processor   4187 to  16657
Moving load balancing block    695169 from processor   6951 to    363
Moving load balancing block    944187 from processor   9441 to   1709
Moving load balancing block   1186377 from processor  11863 to   2189
Moving load balancing block   1473692 from processor  14736 to   3422
Moving load balancing block   1670180 from processor  16701 to   4885
Moving load balancing block   1895658 from processor  18956 to   7151
Moving load balancing block    388402 from processor   3884 to   8057
Moving load balancing block    783247 from processor   7832 to  10181
Moving load balancing block    916857 from processor   9168 to  11303
Moving load balancing block    966891 from processor   9668 to  13425
Moving load balancing block   1406328 from processor  14063 to  14443
Moving load balancing block   1523352 from processor  15233 to  17108
Moving load balancing block   1760905 from processor  17609 to  17207
Moving load balancing block   1873355 from processor  18733 to     57
Moving load balancing block     79578 from processor    795 to   2072
Moving load balancing block    156686 from processor   1566 to   2590
Moving load balancing block    388343 from processor   3883 to   6398
Moving load balancing block    500929 from processor   5009 to   6780
Moving load balancing block    639682 from processor   6396 to   6798
Moving load balancing block    667089 from processor   6670 to   7026
Moving load balancing block    872145 from processor   8721 to   8158
Moving load balancing block   1293150 from processor  12931 to   9936
Moving load balancing block   1339124 from processor  13391 to  10818
Moving load balancing block   1605384 from processor  16053 to  11830
Moving load balancing block   1607391 from processor  16073 to  13176
Moving load balancing block   1928863 from processor  19288 to  14161
Moving load balancing block    228149 from processor   2281 to  15183
Moving load balancing block    253288 from processor   2532 to  16614
Moving load balancing block    306558 from processor   3065 to  17339
Moving load balancing block    597528 from processor   5975 to  19365
Moving load balancing block    720409 from processor   7204 to   1621
Moving load balancing block   1180135 from processor  11801 to   2009
Moving load balancing block   1303287 from processor  13032 to   3127
Moving load balancing block   1839761 from processor  18397 to   5297
Moving load balancing block    396010 from processor   3960 to   6013
Moving load balancing block    424446 from processor   4244 to   6879
Moving load balancing block    694430 from processor   6944 to   7727
Moving load balancing block    708244 from processor   7082 to  10261
Moving load balancing block    708307 from processor   7083 to  13098
Moving load balancing block    996366 from processor   9963 to  13825
Moving load balancing block   1392387 from processor  13923 to  14706
Moving load balancing block   1396897 from processor  13968 to  15493
Moving load balancing block   1425409 from processor  14254 to  15571
Moving load balancing block   1436947 from processor  14369 to  17236
Moving load balancing block   1640398 from processor  16403 to  18624
Moving load balancing block   1885742 from processor  18857 to  18825
Moving load balancing block   1904500 from processor  19044 to   2580
Moving load balancing block     30414 from processor    304 to   4104
Moving load balancing block    202869 from processor   2028 to   4750
Moving load balancing block    440767 from processor   4407 to   7966
Moving load balancing block    631292 from processor   6312 to   9697
Moving load balancing block    728606 from processor   7286 to  18728
Moving load balancing block   1142928 from processor  11429 to  18764
Moving load balancing block   1179338 from processor  11793 to  19039
Moving load balancing block   1194614 from processor  11946 to  19118
Moving load balancing block   1364565 from processor  13645 to    685
Moving load balancing block   1407807 from processor  14078 to    700
Moving load balancing block   1451277 from processor  14512 to   1954
Moving load balancing block   1479549 from processor  14795 to   3889
Moving load balancing block   1893964 from processor  18939 to   6414
Moving load balancing block   1978521 from processor  19785 to  11021
Moving load balancing block     73118 from processor    731 to  13395
Moving load balancing block    312036 from processor   3120 to  16006
Moving load balancing block    397807 from processor   3978 to  16115
Moving load balancing block    730243 from processor   7302 to  19684
Moving load balancing block    759032 from processor   7590 to     24
Moving load balancing block    761736 from processor   7617 to   1568
Moving load balancing block    839538 from processor   8395 to   1836
Moving load balancing block   1157923 from processor  11579 to   2127
Moving load balancing block   1278119 from processor  12781 to   2687
Moving load balancing block   1585734 from processor  15857 to   4876
Moving load balancing block   1702560 from processor  17025 to   5327
Moving load balancing block   1745675 from processor  17456 to   5375
Moving load balancing block   1750553 from processor  17505 to   6021
Moving load balancing block     47721 from processor    477 to   7328
Moving load balancing block    313278 from processor   3132 to  11275
Moving load balancing block    837013 from processor   8370 to  12718
Moving load balancing block   1017575 from processor  10175 to  13703
Moving load balancing block   1089937 from processor  10899 to  15890
Moving load balancing block   1266151 from processor  12661 to  17127
Moving load balancing block   1482991 from processor  14829 to  18823
Moving load balancing block   1494106 from processor  14941 to  20128
Moving load balancing block   1626333 from processor  16263 to    448
Moving load balancing block     61174 from processor    611 to    872
Moving load balancing block    164054 from processor   1640 to   5323
Moving load balancing block    375797 from processor   3757 to   5325
Moving load balancing block    413114 from processor   4131 to   5686
Moving load balancing block    520659 from processor   5206 to   8052
Moving load balancing block    855941 from processor   8559 to   8503
Moving load balancing block    890811 from processor   8908 to   9726
Moving load balancing block   1224929 from processor  12249 to  11191
Moving load balancing block   1247429 from processor  12474 to  12314
Moving load balancing block   1654632 from processor  16546 to  14630
Moving load balancing block   1926507 from processor  19265 to  14896
Moving load balancing block   1982634 from processor  19826 to  15453
Moving load balancing block    262340 from processor   2623 to  15478
Moving load balancing block    359898 from processor   3598 to  16576
Moving load balancing block    635952 from processor   6359 to   2139
Moving load balancing block    766349 from processor   7663 to   3277
Moving load balancing block    859865 from processor   8598 to   4058
 Initial memory (without excitgens + temp arrays) consists of :      36.336212 Mb/Processor
 Only one array of memory to store main particle list allocated...
 Initial memory allocation sucessful...
 =============================================
 Allocating PCHB excitation generator objects
 Generating samplers for PCHB excitation generator
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Warning: trying to initialize sampler with empty probability distribution
 Finished excitation generator initialization
 Excitation generator requires  0.574091702699661      GB of memory
 Using initial time-step:   3.605691073338090E-004

============ Semi-stochastic initialisation ============
Generating the deterministic space...
 ... approximately using the factor of    10
Total size of deterministic space:    50000
Size of deterministic space on this processor:        3
Generating the Hamiltonian in the deterministic space...
Time to create auxiliary arrays:    0.580
Time to sort auxiliary arrays:    0.027
Arrays for Hamiltonian successfully allocated...
Time to create the Hamiltonian:    0.001
total_time:    0.608
Semi-stochastic initialisation complete.
Time (seconds) taken for semi-stochastic initialisation:   16.533


=========== Trial wavefunction initialisation ==========
Generating the trial space...
  Initialising wavefunctions by the Lanczos algorithm
  Aborting Lanczos and initialising trial states with direct diagonalisation
  MAXIMUM WIDTH OF HAMIL :           37
  TOTAL NUMBER OF NON-ZERO ELEMENTS :         2003
Size of trial space on this processor:        0
Total size of the trial space:      200
Calculating the number of states in the connected space...
Attempting to allocate con_space. Size =        5.357 Mb
States found on this processor, including repeats:   140426
Generating and storing the connected space...
Removing repeated states and sorting by processor...
Performing MPI communication of connected states...
Attempting to allocate temp_space. Size =        0.048 Mb
Attempting to allocate con_space. Size =        0.048 Mb
Total size of connected space:   24221457
Size of connected space on this processor:       1180
Generating the vector \sum_j H_{ij} \psi^T_j...
Energy eigenvalue(s) of the trial space:  -2099.17828346     
Trial wavefunction initialisation complete.
Total time (seconds) taken for trial wavefunction initialisation:    0.792

 
        Step    Shift           WalkerCng       GrowRate        TotWalkers      Annihil         NoDied          NoBorn          Proj.E          Av.Shift        Proj.E.Cyc    Trial.E.Cyc       NoatHF          NoatDoubs       AccRat        UniqueDets    NumDetsSpawned   IterTime
     2226990   -1.832183        0.000000        0.000000       0.1636149E+10    0.000000        0.000000        0.000000       -1.392569        0.000000        0.000000        0.0000000000        64756.44        0.000000        0.000000      1503926057           0   0.0000    
 Updating time-step. New time-step =   3.677034191584611E-004
 Updating singles/doubles bias. pSingles =   0.164631135481137      , pDoubles =
    0.835368864518863     
     2227000   -1.850274        2412764.        1.000665       0.1638562E+10   0.2679677E+08   0.5866188E+08   0.2088171E+10   -1.392569        0.000000       -1.396855       -2099.9025222        64665.63        2988330.       0.1230184      1502939008   478906926  0.47061    
     2227010   -1.890079        2418527.        1.001465       0.1640981E+10   0.2730664E+08   0.6004900E+08   0.2132032E+10   -1.392569        0.000000       -1.396885       -2099.9025398        64556.43        2983678.       0.1250262      1504826810   478132514  0.23456    
     2227020   -1.929068        2253991.        1.001435       0.1643235E+10   0.2727450E+08   0.6040526E+08   0.2135467E+10   -1.392570        0.000000       -1.396969       -2099.9025819        64439.75        2978925.       0.1247932      1506672753   478846218  0.24457    
     2227030   -1.965042        2045402.        1.001324       0.1645280E+10   0.2726107E+08   0.6075031E+08   0.2138641E+10   -1.392570        0.000000       -1.397052       -2099.9026087        64315.45        2973033.       0.1249536      1508409338   479522149  0.22526    
     2227040   -1.997503        1875375.        1.001194       0.1647156E+10   0.2723441E+08   0.6106947E+08   0.2141453E+10   -1.392570        0.000000       -1.396989       -2099.9026314        64179.84        2966805.       0.1252589      1510068529   480101413  0.21853    
     2227050   -2.026881        1669501.        1.001081       0.1648825E+10   0.2720436E+08   0.6136037E+08   0.2144092E+10   -1.392570        0.000000       -1.397048       -2099.9026807        64037.58        2960694.       0.1252142      1511596476   480626276  0.21869    
     2227060   -2.052636        1421767.        1.000947       0.1650247E+10   0.2718111E+08   0.6162413E+08   0.2146317E+10   -1.392570        0.000000       -1.397055       -2099.9026951        63890.64        2953682.       0.1252440      1512939198   481079087  0.24281    
     2227070   -2.074619        1225817.        1.000809       0.1651473E+10   0.2713028E+08   0.6185678E+08   0.2148373E+10   -1.392570        0.000000       -1.397045       -2099.9026826        63735.89        2946706.       0.1253879      1514144908   481533727  0.21795    
     2227080   -2.093521        1040668.        1.000695       0.1652513E+10   0.2708976E+08   0.6205901E+08   0.2150113E+10   -1.392570        0.000000       -1.397071       -2099.9026791        63576.72        2939628.       0.1252892      1515215096   481849313  0.21850    
     2227090   -2.108989        819834.0        1.000569       0.1653333E+10   0.2705819E+08   0.6223386E+08   0.2151540E+10   -1.392570        0.000000       -1.397052       -2099.9026669        63413.29        2932264.       0.1253058      1516118985   482177200  0.22238    
Total iteration number limit reached. Finishing FCIQMC loop...
 - - - - - - - - - - - - - - - - - - - - - - - -
 Total loop-time:    25.1699218750000     
 Time lost due to load imbalance:   0.690977929657616     
 - - - - - - - - - - - - - - - - - - - - - - - -
 
Current reference: 
(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28)
 Number of superinitiators           1
 
Input DEFINEDET line (includes frozen orbs):
definedet    1-28
 
Most occupied         15 determinants as excitations from reference: 
 
 Excitation   ExcitLevel   Seniority    Walkers    Amplitude    Init?   Proc  Spin-Coup?
11111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    0    0    63396.76      0.59008  Y  11076
11111111111111111111111111000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -20773.29      0.19335  Y  13188
11111111111111111111001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -20739.05      0.19304  Y  10851
11111111111111111111101111011000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    14832.17      0.09762  Y   2090  *
11111111111111111111011111101000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4   -13552.25      0.08920  Y   6394  *
11111111111111111100111111110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9757.485      0.09082  Y  19578
11111111111111111111001111001100000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    4    0    9739.194      0.09065  Y  16150
11111111111111111111111100110000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9143.978      0.08511  Y  12427
11111111111111111111110011110000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    0   -9107.162      0.08477  Y   4360
11111111111111111101101111111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4   -8865.132      0.05835  Y   2429  *
11111111111111111110111111010010000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8819.819      0.05805  Y  17156  *
11111111111111111101111011110010000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8140.397      0.05358  Y  11026  *
11111111111111111101111110110010000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    8099.298      0.05331  Y   9409  *
11111111111111111110011111111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    7959.543      0.05239  Y   3896  *
11111111111111111111111101100000000010010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000    2    4    7933.015      0.05221  Y  16090  *
 * = Spin-coupled function implicitly has time-reversed determinant with same weight.
 

 Load balancing information based on the last iteration:
 Mean number of determinants/process   74381.8225585937
 Min number of determinants/process              72451
 Max number of determinants/process              75721


Calculating approximate errorbar for energy estimates...

Attempting automatic reblocking analysis on data from iteration:            0
Reading back in FCIMCStats datafile...
Number of comment lines found in file:            9
Number of data points found in file:           30
Number of useable data points:           30
Relaxation time for projected energy estimated to be        0 update cycles.
Relaxation time for shift estimated to be        0 update cycles.
WARNING: Error increases monotonically on the blocking graph for *denominator of projected energy*
         whilst performing Flyvbjerg and Petersen blocking analysis.
         Inspect BLOCKING files carefully. Manual reblocking may be necessary.
Number of blocks assumed for calculation of error in projected energy denominator:      15
WARNING: Error increases monotonically on the blocking graph for *numerator of projected energy*
         whilst performing Flyvbjerg and Petersen blocking analysis.
         Inspect BLOCKING files carefully. Manual reblocking may be necessary.
Number of blocks assumed for calculation of error in projected energy numerator:      15
Number of blocks assumed for calculation of error in shift:      15
ProjE_denominator:      64339.4782315633 +/-        159.62578     Relative error:       0.2480992826E-02
ProjE_numerator:       -89870.2423003267 +/-        222.96389     Relative error:       0.2480953441E-02
 Current reference energy                           -2098.505578655801
 Projected correlation energy                          -1.396813352711
 Estimated error in Projected correlation energy        0.001266028752
 Shift correlation energy                              -1.521203566667
 Estimated error in shift correlation energy            0.092191766275

 Projected and shift energy estimates agree to within two sigma of largest error: EDiff =      0.12439021

 Total projected energy       -2099.90239201 +/-    0.126603E-02
 Total shift energy           -2100.02678222 +/-    0.921918E-01


 
 ================================================================
 Memory usage
 Maximum memory defined is (MB) :   99999.0
 Maximum memory used is    (MB) :     133.8
 
 Large memory allocations:
 
 Name              Allocated in       Deallocated in         Size
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 trial_space       init_trial_wf      create_trial_hashta  38.1MB
 UMat              IntInit            IntCleanup           32.7MB
 WalkVecDets       InitFCIMCPar       DeallocFciMCMemPar   16.7MB
 arr               InitFCIMCPar       DeallocFciMCMemPar    9.8MB
 arr               InitFCIMCPar       DeallocFciMCMemPar    9.8MB
 arr               init_load_balance  clean_load_balance    7.8MB
 arr               init_global_det_datclean_global_det_da   6.7MB
 con_space         init_trial_wf      init_trial_wf         5.4MB
 temp_list         sort_space_by_proc sort_space_by_proc    5.3MB
 amps_all_procs    generate_space_mostgenerate_space_most   3.9MB
 ================================================================

 ================================================================
 Timing report.

 Timing of most expensive procedures.
 Procedure                                 Calls       total time
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 SyncTime                                  4425    197.71
 NECICUBE                                     1     53.91
 SemiStochInitTime                            1     16.53
 WalkerTime                                 100     11.26
 CommsTime                                  100      8.16
 POPS-read                                    1      8.12
 DeathTime                                  100      2.20
 SysInit                                      1      1.42
 AnnMainTime                                100      1.32
 AnnihilTime                                100      0.82
 TrialInitTime                                1      0.79
 Compress Sort interface                    100      0.69
                                              1      0.58
 SortTime                                   100      0.37
 NECI_RGS                                    65      0.31
 SemiStochCommsTime                         100      0.24
 JACOBI                                       8      0.13
 Compression interface                      100      0.06
 FRSBLK                                       1      0.06
 StatsCommsTime                              10      0.04
                                              1      0.03
 DETHAM                                       2      0.01
                                              1      0.00
 MY_HPSI                                     65      0.00
 SemiStochMultiplyTime                      100      0.00
 NECI_OVLAP                                  65      0.00
 KRYREF                                       8      0.00
 NECI_MGS                                    65      0.00
 NECI_RSDBLK                                104      0.00
 NECI_ROTATE                                 18      0.00
 NECI_PRPKRV                                  8      0.00
 MY_GSORTHO                                   8      0.00
 POPS-process                                 1      0.00
                                              1      0.00
 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
 Total                                 304.77

 Global wall clock time        304.89
 ================================================================
 Calculation ended 20/12/2019 at 05:25:45
 ================================================================
                                  
================================= 
Global information about the job: 
================================= 
  
Job owner: kguther(31129)
Job name:  lb_test
Node list: co[5000-5511]
Job start: Fri Dec 20 05:20:29 CET 2019
Job end:   Fri Dec 20 05:25:47 CET 2019
Work dir:  /cobra/ptmp/kguther/benchmarks/n0512/./
Command:   /cobra/ptmp/kguther/benchmarks/n0512/lb_test.submit
  
  
  
================================================================================ 
Information on jobsteps (Note: MaxRSS is per task, cf. "man sacct"): 
================================================================================ 
  
       JobID    JobName NNodes NTasks  NCPUS     MaxRSS    Elapsed ExitCode 
------------ ---------- ------ ------ ------ ---------- ---------- -------- 
2082383         lb_test    512         40960              00:05:18      0:0 
2082383.0          neci    512  20480  20480    818815K   00:05:11      0:0 
  
Maximum memory per node: 32.7526 GB
CPU utilization: 94.3 %
     


==> anc/output_file_scaling_with_19960_cores.txt <==
    0:  Number of processors:        19960
    0:  Processor            1 /       19960  as head node.
    0:  Sum:    199210780
    0:  Memory Manager initialised with  99999.0 MB
    0: 
    0:  ================================================================
    0:  Compiled on Mar 30 2019 at 07:54:49
    0:  Compiled using configuration:
    0:      cmake-Intel-par-CLUSTER
    0:  VCS BASE repository version:
    0:      c49b9c96a1057fa4c941bb1767d83598b8ba9e09
    0:  Working directory: 
    0:      /cobra/ptmp/ndattani/femoco/R1/1b/c/c/c/c/c/c/c/c/2b/c/c/c/c/c/c/c/8b/c/256/384/512/448/400/32b/rdm/c/c
    0:  Running on: co4000
    0:  Started running on 15/07/2019 at 04:24:11
    0:  ================================================================
    0: 
    0:  Reading from STDIN
    0:  Using the default set of defaults.
    0: 
    0: ****************************************************************
    0: 
    0:  title
    0:  system read
    0:  electrons 54
    0:  spin-restrict 0
    0:  nonuniformrandexcits 4ind-weighted-part-exact
    0:  nobrillouintheorem
    0:  molpromimic
    0:  endsys
    0:  calc
    0:  time 1410
    0:  methods
    0:  method vertex fcimc
    0:  endmethods
    0:  diagshift 0.0
    0:  shiftdamp 0.1
    0:   totalwalkers 32e9
    0:   STARTSINGLEPART 10000
    0:   readpops
    0:  proje-changeref 1.2
    0:   trial-wavefunction
    0:     read-trial
    0:   semi-stochastic
    0:   read-core
    0:  tau 0.001 search
    0:  truncinitiator
    0:  addtoinitiator 3
    0:  maxwalkerbloom 1
    0:  allrealcoeff
    0:  realspawncutoff 0.3
    0:  memoryfacpart  2.5
    0:  memoryfacspawn  2.1
    0:  stepsshift 10
    0:  jump-shift
    0:  en2-initiator
    0:  endcalc
    0:  integral
    0:  endint
    0:  logging
    0:  write-core
    0:  write-trial
    0:  hist-excit-tofrom
    0:  popsfiletimer 0.5
    0:  printorboccs 1000
    0:  writeinitiators
    0:  calcrdmonfly 3 0000 10
    0:  hdf5-pops-write
    0:  hdf5-pops-read
    0:  write-spin-free-rdm
    0:  diagflyonerdm
    0:  PRINTRODUMP
    0:  endlog
    0:  end
    0: 
    0: ****************************************************************
    0: 
    0:  RDM on fly
    0:  unspecified
    0:  Filling RDMs without explicitly specifying the number of replica simplations
    0:  Defaulting to using 2 replicas
    0:  Allocating each processor as a separate node.
    0:  I am the node root for node            0
    0: ======== SYSTEM ==========
    0:   NUMBER OF ELECTRONS :    54
    0:   Restricting the spin state of the system, TSPN :  T
    0:   GLOBAL MS :            0
    0:   *** GENERIC SYSTEM ***  
    0:  Only one irrep found. Turning off symmetry for rest of calculation.
    0:   NUMBER OF SPIN ORBITALS IN BASIS :   108
    0: *** CREATING BASIS FNs FROM FCIDUMP ***
    0:   Maximum number of symmetries:   1
    0:  Turning Symmetry off
    0:   Generating abelian symmetry table with  0 generators
    0:   Number of symmetry classes: 1
    0:  
    0: Ordering Basis (Closed):    0   0   0   0   0   0   0   0
    0: Ordering Basis (Open  ):    0   0   0   0   0   0   0   0
    0:  Turning Symmetry off
    0: *** READING PRIMITIVE INTEGRALS FROM FCIDUMP ***
    0:  UMatSize:                1103355
    0: Memory required for integral storage:      8.417930603     Mb/Shared Memory
    0: Two-electron integrals with a magnitude over    0.1000000E-07 are screened
    0: Ignoring integral (chem. notation) (  15   1|  17  14):   1.615616620460000E-009
    0: Ignoring integral (chem. notation) (  15   4|  25  14):  -1.142917490590000E-009
    0: Ignoring integral (chem. notation) (  16   9|  25  22):  -7.900136823290000E-009
    0: Ignoring integral (chem. notation) (  22  15|  26   1):  -1.751551176990000E-009
    0: Ignoring integral (chem. notation) (  12   4|  27  15):  -1.086016526350000E-009
    0: Ignoring integral (chem. notation) (  22  15|  28  20):   7.849162098449999E-009
    0: Ignoring integral (chem. notation) (  23   3|  30   7):   9.698570973080000E-011
    0: Ignoring integral (chem. notation) (  17   6|  30  11):  -3.506897537320000E-009
    0: Ignoring integral (chem. notation) (  22  12|  30  11):  -6.872341781400000E-009
    0: Ignoring integral (chem. notation) (  24   2|  30  14):   6.650491111410000E-009
    0: Ignoring integral (chem. notation) (  26  19|  30  15):  -4.430208754460000E-009
    0: Ignoring integral (chem. notation) (  28  19|  30  15):  -7.049303192940000E-009
    0: Ignoring integral (chem. notation) (  30  17|  30  15):   3.483669828460000E-009
    0: Ignoring integral (chem. notation) (  21  15|  30  18):   8.092971832170001E-010
    0: Ignoring integral (chem. notation) (  29  15|  30  20):   5.636007501680000E-010
    0: Ignoring integral (chem. notation) (  27  15|  31   8):   6.775780423420000E-009
    0: Ignoring integral (chem. notation) (  31  27|  31  15):   3.218211574580000E-009
    0: Ignoring integral (chem. notation) (  30  12|  31  19):   9.851622182100000E-009
    0: Ignoring integral (chem. notation) (  30  15|  32   8):  -4.500603188680000E-009
    0: Ignoring integral (chem. notation) (  29  15|  33   3):   7.072761898590000E-009
    0: Ignoring integral (chem. notation) (  25   1|  33  22):   7.292319897780000E-009
    0: Ignoring integral (chem. notation) (  26   1|  33  27):  -3.690706844740000E-009
    0: Ignoring integral (chem. notation) (  26   9|  33  27):   4.759882491700000E-009
    0: Ignoring integral (chem. notation) (  30  13|  33  28):   3.197434320980000E-009
    0: Ignoring integral (chem. notation) (  28  22|  33  30):   4.977004555550000E-009
    0: Ignoring integral (chem. notation) (  27  15|  33  32):   3.326734809610000E-009
    0: Ignoring integral (chem. notation) (  25  15|  34  20):   6.543081187360000E-009
    0: Ignoring integral (chem. notation) (  25  14|  34  23):   2.962165744130000E-010
    0: Ignoring integral (chem. notation) (  19  15|  34  25):  -8.515072515320001E-009
    0: Ignoring integral (chem. notation) (  22  11|  34  25):   8.621333766150000E-009
    0: Ignoring integral (chem. notation) (  28  20|  34  25):   6.548946197680000E-009
    0: Ignoring integral (chem. notation) (  21   1|  34  27):   1.355806694700000E-009
    0: Ignoring integral (chem. notation) (  25  15|  34  29):  -9.402439550440000E-009
    0: Ignoring integral (chem. notation) (  20  15|  35   5):  -3.154115909660000E-009
    0: Ignoring integral (chem. notation) (  34  23|  35  29):  -4.339861518510000E-009
    0: Ignoring integral (chem. notation) (  17   6|  36  15):  -4.299825898510000E-009
    0: Ignoring integral (chem. notation) (  16  13|  37  15):   9.188291673700001E-009
    0: Ignoring integral (chem. notation) (  29  15|  37  15):  -6.276607853490000E-009
    0: Ignoring integral (chem. notation) (  26   7|  37  31):  -6.894658899490000E-009
    0: Ignoring integral (chem. notation) (  15  13|  38  18):  -7.588036582740000E-009
    0: Ignoring integral (chem. notation) (  33  30|  38  21):  -7.309069991810000E-009
    0: Ignoring integral (chem. notation) (  30   2|  38  32):   4.917889341720000E-009
    0: Ignoring integral (chem. notation) (  25  12|  39  31):   7.751084768929999E-009
    0: Ignoring integral (chem. notation) (  30  12|  39  32):  -3.503584164830000E-009
    0: Ignoring integral (chem. notation) (  36  10|  40  15):  -3.268581991230000E-009
    0: Ignoring integral (chem. notation) (  18  13|  40  23):   8.057037923330000E-009
    0: Ignoring integral (chem. notation) (  24  21|  40  32):   3.921456991360000E-011
    0: Ignoring integral (chem. notation) (  35  28|  41   8):  -7.648935106859999E-009
    0: Ignoring integral (chem. notation) (  19  11|  41  15):  -9.235792817320000E-009
    0: Ignoring integral (chem. notation) (  30  13|  41  28):   7.981487828160000E-009
    0: Ignoring integral (chem. notation) (  34  31|  42  19):   9.774584312850001E-009
    0: Ignoring integral (chem. notation) (  41  15|  42  25):   5.455241039250000E-009
    0: Ignoring integral (chem. notation) (  15  14|  43  29):  -8.933351330659999E-009
    0: Ignoring integral (chem. notation) (  36  33|  43  30):  -3.417513882330000E-010
    0: Ignoring integral (chem. notation) (  25  10|  43  32):  -5.817167453750000E-010
    0: Ignoring integral (chem. notation) (  36  35|  44  11):   8.862891970329999E-009
    0: Ignoring integral (chem. notation) (  15  12|  44  16):   4.846321032040000E-009
    0: Ignoring integral (chem. notation) (  31   4|  44  18):   3.428182845370000E-009
    0: Ignoring integral (chem. notation) (  34  19|  44  20):  -7.501879546690001E-009
    0: Ignoring integral (chem. notation) (  32  25|  44  24):   9.499972124850001E-011
    0: Ignoring integral (chem. notation) (  21   1|  44  31):   5.986957657350000E-009
    0: Ignoring integral (chem. notation) (  27  18|  44  38):  -5.995012706170000E-009
    0: Ignoring integral (chem. notation) (  20   7|  45   4):   2.311757020750000E-009
    0: Ignoring integral (chem. notation) (  33   5|  45   4):   2.649622795160000E-010
    0: Ignoring integral (chem. notation) (  20  15|  45  18):  -6.901401948240000E-009
    0: Ignoring integral (chem. notation) (  25  13|  45  26):   7.202683480340000E-009
    0: Ignoring integral (chem. notation) (  13   3|  45  27):   2.970222950110000E-009
    0: Ignoring integral (chem. notation) (  43  30|  46   3):  -8.324265903190000E-009
    0: Ignoring integral (chem. notation) (  25  15|  46  15):   1.357355503710000E-009
    0: Ignoring integral (chem. notation) (  24  21|  46  18):   7.281493852019999E-010
    0: Ignoring integral (chem. notation) (  11   7|  46  27):  -5.630991632390000E-009
    0: Ignoring integral (chem. notation) (  15  12|  46  30):   4.120294148540000E-009
    0: Ignoring integral (chem. notation) (  25  10|  47   5):   4.670975099570000E-009
    0: Ignoring integral (chem. notation) (  45  36|  47  11):  -2.561414431720000E-009
    0: Ignoring integral (chem. notation) (  29   3|  47  18):  -7.564191581859999E-009
    0: Ignoring integral (chem. notation) (  30   5|  47  22):   9.483663958840000E-009
    0: Ignoring integral (chem. notation) (  21  11|  48  10):  -6.137331968840000E-009
    0: Ignoring integral (chem. notation) (  48  21|  48  14):  -3.787804479850000E-009
    0: Ignoring integral (chem. notation) (  25  22|  48  15):  -2.633148064650000E-009
    0: Ignoring integral (chem. notation) (  46  16|  48  15):   4.092955798410000E-009
    0: Ignoring integral (chem. notation) (  46  31|  48  17):  -8.552471282570000E-009
    0: Ignoring integral (chem. notation) (  27  15|  48  25):   7.002762070850000E-010
    0: Ignoring integral (chem. notation) (  21  15|  48  33):   6.346178455930000E-009
    0: Ignoring integral (chem. notation) (  37  21|  48  48):   2.049846186600000E-009
    0: Ignoring integral (chem. notation) (  35  15|  49   9):  -3.927215275390000E-009
    0: Ignoring integral (chem. notation) (  40  34|  49  15):   9.092553260589999E-009
    0: Ignoring integral (chem. notation) (  32  19|  49  25):   5.501686651020000E-009
    0: Ignoring integral (chem. notation) (  33  30|  50  31):  -7.750720465660000E-009
    0: Ignoring integral (chem. notation) (  25  15|  50  37):  -6.476892426850000E-010
    0: Ignoring integral (chem. notation) (  30  15|  50  37):   4.898782231710000E-009
    0: Ignoring integral (chem. notation) (  33  18|  50  46):  -8.970215250950001E-009
    0: Ignoring integral (chem. notation) (  35  30|  51   6):  -2.666861059500000E-009
    0: Ignoring integral (chem. notation) (  34  21|  51  17):  -1.681749182200000E-009
    0: Ignoring integral (chem. notation) (  28  15|  51  18):  -1.934217068990000E-009
    0: Ignoring integral (chem. notation) (  48  21|  51  18):  -7.899155641200000E-009
    0: Ignoring integral (chem. notation) (  18  13|  51  27):   6.557483250010000E-009
    0: Ignoring integral (chem. notation) (  32  25|  51  28):  -8.591848957190000E-009
    0: Ignoring integral (chem. notation) (  46  30|  51  29):   6.956862983050000E-009
    0: Ignoring integral (chem. notation) (  49  14|  51  29):  -6.095149186520000E-009
    0: Ignoring integral (chem. notation) (  47  28|  51  31):   2.564968531580000E-009
    0:  Ignored more than 100 integrals.
    0:  Further threshold truncations not reported explicitly
    0:  Number of removed two-index integrals:                    118
    0:  Number of non-zero integrals:                1103237
    0:  ECORE=  -13212.9703260000     
    0:  Setting normal GetUMatEl routine
    0:  N_alpha:27 ; N_beta:27 ; LMS: 0 ; NEl:54
    0:  Fermi det (D0):(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54)
    0:  Symmetry:  ( 0, 0, 0) 0
    0: NECI called from MOLPRO, so assuming orbitals ordered by occupation number.
    0: Calculating orbital energies...
    0: Reordering basis by orbital energies...
    0:  
    0: Ordering Basis (Closed):    0   0   0   0   0   0   0   0
    0: Ordering Basis (Open  ):    0   0   0   0   0   0   0   0
    0:       1     41      0      0      0     -1 ( 0, 0, 0) 0   0       -2.513525501       -2.513525501 #
    0:       2     42      0      0      0      1 ( 0, 0, 0) 0   0       -2.513525501       -2.513525501 #
    0:       3     45      0      0      0     -1 ( 0, 0, 0) 0   0       -1.701027477       -1.701027477 #
    0:       4     46      0      0      0      1 ( 0, 0, 0) 0   0       -1.701027477       -1.701027477 #
    0:       5     31      0      0      0     -1 ( 0, 0, 0) 0   0       -1.456082221       -1.456082221 #
    0:       6     32      0      0      0      1 ( 0, 0, 0) 0   0       -1.456082221       -1.456082221 #
    0:       7     43      0      0      0     -1 ( 0, 0, 0) 0   0       -1.001243300       -1.001243300 #
    0:       8     44      0      0      0      1 ( 0, 0, 0) 0   0       -1.001243300       -1.001243300 #
    0:       9     53      0      0      0     -1 ( 0, 0, 0) 0   0       -0.981682673       -0.981682673 #
    0:      10     54      0      0      0      1 ( 0, 0, 0) 0   0       -0.981682673       -0.981682673 #
    0:      11     39      0      0      0     -1 ( 0, 0, 0) 0   0       -0.908678976       -0.908678976 #
    0:      12     40      0      0      0      1 ( 0, 0, 0) 0   0       -0.908678976       -0.908678976 #
    0:      13     37      0      0      0     -1 ( 0, 0, 0) 0   0       -0.884844573       -0.884844573 #
    0:      14     38      0      0      0      1 ( 0, 0, 0) 0   0       -0.884844573       -0.884844573 #
    0:      15     51      0      0      0     -1 ( 0, 0, 0) 0   0       -0.856691533       -0.856691533 #
    0:      16     52      0      0      0      1 ( 0, 0, 0) 0   0       -0.856691533       -0.856691533 #
    0:      17     33      0      0      0     -1 ( 0, 0, 0) 0   0       -0.844549179       -0.844549179 #
    0:      18     34      0      0      0      1 ( 0, 0, 0) 0   0       -0.844549179       -0.844549179 #
    0:      19     47      0      0      0     -1 ( 0, 0, 0) 0   0       -0.841636616       -0.841636616 #
    0:      20     48      0      0      0      1 ( 0, 0, 0) 0   0       -0.841636616       -0.841636616 #
    0:      21     35      0      0      0     -1 ( 0, 0, 0) 0   0       -0.822931687       -0.822931687 #
    0:      22     36      0      0      0      1 ( 0, 0, 0) 0   0       -0.822931687       -0.822931687 #
    0:      23      1      0      0      0     -1 ( 0, 0, 0) 0   0       -0.775632503       -0.775632503 #
    0:      24      2      0      0      0      1 ( 0, 0, 0) 0   0       -0.775632503       -0.775632503 #
    0:      25      3      0      0      0     -1 ( 0, 0, 0) 0   0       -0.770080730       -0.770080730 #
    0:      26      4      0      0      0      1 ( 0, 0, 0) 0   0       -0.770080730       -0.770080730 #
    0:      27      5      0      0      0     -1 ( 0, 0, 0) 0   0       -0.763755027       -0.763755027 #
    0:      28      6      0      0      0      1 ( 0, 0, 0) 0   0       -0.763755027       -0.763755027 #
    0:      29     49      0      0      0     -1 ( 0, 0, 0) 0   0       -0.761523435       -0.761523435 #
    0:      30     50      0      0      0      1 ( 0, 0, 0) 0   0       -0.761523435       -0.761523435 #
    0:      31      7      0      0      0     -1 ( 0, 0, 0) 0   0       -0.761256578       -0.761256578 #
    0:      32      8      0      0      0      1 ( 0, 0, 0) 0   0       -0.761256578       -0.761256578 #
    0:      33      9      0      0      0     -1 ( 0, 0, 0) 0   0       -0.757887650       -0.757887650 #
    0:      34     10      0      0      0      1 ( 0, 0, 0) 0   0       -0.757887650       -0.757887650 #
    0:      35     11      0      0      0     -1 ( 0, 0, 0) 0   0       -0.754256469       -0.754256469 #
    0:      36     12      0      0      0      1 ( 0, 0, 0) 0   0       -0.754256469       -0.754256469 #
    0:      37     13      0      0      0     -1 ( 0, 0, 0) 0   0       -0.750608242       -0.750608242 #
    0:      38     14      0      0      0      1 ( 0, 0, 0) 0   0       -0.750608242       -0.750608242 #
    0:      39     15      0      0      0     -1 ( 0, 0, 0) 0   0       -0.747551902       -0.747551902 #
    0:      40     16      0      0      0      1 ( 0, 0, 0) 0   0       -0.747551902       -0.747551902 #
    0:      41     17      0      0      0     -1 ( 0, 0, 0) 0   0       -0.739444136       -0.739444136 #
    0:      42     18      0      0      0      1 ( 0, 0, 0) 0   0       -0.739444136       -0.739444136 #
    0:      43     19      0      0      0     -1 ( 0, 0, 0) 0   0       -0.734916809       -0.734916809 #
    0:      44     20      0      0      0      1 ( 0, 0, 0) 0   0       -0.734916809       -0.734916809 #
    0:      45     21      0      0      0     -1 ( 0, 0, 0) 0   0       -0.728146069       -0.728146069 #
    0:      46     22      0      0      0      1 ( 0, 0, 0) 0   0       -0.728146069       -0.728146069 #
    0:      47     23      0      0      0     -1 ( 0, 0, 0) 0   0       -0.711271366       -0.711271366 #
    0:      48     24      0      0      0      1 ( 0, 0, 0) 0   0       -0.711271366       -0.711271366 #
    0:      49     25      0      0      0     -1 ( 0, 0, 0) 0   0       -0.702677791       -0.702677791 #
    0:      50     26      0      0      0      1 ( 0, 0, 0) 0   0       -0.702677791       -0.702677791 #
    0:      51     27      0      0      0     -1 ( 0, 0, 0) 0   0       -0.690557996       -0.690557996 #
    0:      52     28      0      0      0      1 ( 0, 0, 0) 0   0       -0.690557996       -0.690557996 #
    0:      53     29      0      0      0     -1 ( 0, 0, 0) 0   0       -0.650439832       -0.650439832 #
    0:      54     30      0      0      0      1 ( 0, 0, 0) 0   0       -0.650439832       -0.650439832 #
    0:      55     63      0      0      0     -1 ( 0, 0, 0) 0   0       -0.388827451       -0.388827451
    0:      56     64      0      0      0      1 ( 0, 0, 0) 0   0       -0.388827451       -0.388827451
    0:      57     59      0      0      0     -1 ( 0, 0, 0) 0   0       -0.380758750       -0.380758750
    0:      58     60      0      0      0      1 ( 0, 0, 0) 0   0       -0.380758750       -0.380758750
    0:      59     65      0      0      0     -1 ( 0, 0, 0) 0   0       -0.375897268       -0.375897268
    0:      60     66      0      0      0      1 ( 0, 0, 0) 0   0       -0.375897268       -0.375897268
    0:      61     55      0      0      0     -1 ( 0, 0, 0) 0   0       -0.369720415       -0.369720415
    0:      62     56      0      0      0      1 ( 0, 0, 0) 0   0       -0.369720415       -0.369720415
    0:      63     67      0      0      0     -1 ( 0, 0, 0) 0   0       -0.356349561       -0.356349561
    0:      64     68      0      0      0      1 ( 0, 0, 0) 0   0       -0.356349561       -0.356349561
    0:      65     61      0      0      0     -1 ( 0, 0, 0) 0   0       -0.351571078       -0.351571078
    0:      66     62      0      0      0      1 ( 0, 0, 0) 0   0       -0.351571078       -0.351571078
    0:      67     69      0      0      0     -1 ( 0, 0, 0) 0   0       -0.326510200       -0.326510200
    0:      68     70      0      0      0      1 ( 0, 0, 0) 0   0       -0.326510200       -0.326510200
    0:      69     71      0      0      0     -1 ( 0, 0, 0) 0   0       -0.316386936       -0.316386936
    0:      70     72      0      0      0      1 ( 0, 0, 0) 0   0       -0.316386936       -0.316386936
    0:      71     73      0      0      0     -1 ( 0, 0, 0) 0   0       -0.305180986       -0.305180986
    0:      72     74      0      0      0      1 ( 0, 0, 0) 0   0       -0.305180986       -0.305180986
    0:      73     75      0      0      0     -1 ( 0, 0, 0) 0   0       -0.285039461       -0.285039461
    0:      74     76      0      0      0      1 ( 0, 0, 0) 0   0       -0.285039461       -0.285039461
    0:      75     77      0      0      0     -1 ( 0, 0, 0) 0   0       -0.279829033       -0.279829033
    0:      76     78      0      0      0      1 ( 0, 0, 0) 0   0       -0.279829033       -0.279829033
    0:      77     79      0      0      0     -1 ( 0, 0, 0) 0   0       -0.276919363       -0.276919363
    0:      78     80      0      0      0      1 ( 0, 0, 0) 0   0       -0.276919363       -0.276919363
    0:      79     81      0      0      0     -1 ( 0, 0, 0) 0   0       -0.270703355       -0.270703355
    0:      80     82      0      0      0      1 ( 0, 0, 0) 0   0       -0.270703355       -0.270703355
    0:      81     57      0      0      0     -1 ( 0, 0, 0) 0   0       -0.256277906       -0.256277906
    0:      82     58      0      0      0      1 ( 0, 0, 0) 0   0       -0.256277906       -0.256277906
    0:      83     83      0      0      0     -1 ( 0, 0, 0) 0   0       -0.249694522       -0.249694522
    0:      84     84      0      0      0      1 ( 0, 0, 0) 0   0       -0.249694522       -0.249694522
    0:      85     85      0      0      0     -1 ( 0, 0, 0) 0   0       -0.247986144       -0.247986144
    0:      86     86      0      0      0      1 ( 0, 0, 0) 0   0       -0.247986144       -0.247986144
    0:      87     87      0      0      0     -1 ( 0, 0, 0) 0   0       -0.238399714       -0.238399714
    0:      88     88      0      0      0      1 ( 0, 0, 0) 0   0       -0.238399714       -0.238399714
    0:      89     89      0      0      0     -1 ( 0, 0, 0) 0   0       -0.223015438       -0.223015438
    0:      90     90      0      0      0      1 ( 0, 0, 0) 0   0       -0.223015438       -0.223015438
    0:      91     91      0      0      0     -1 ( 0, 0, 0) 0   0       -0.215751505       -0.215751505
    0:      92     92      0      0      0      1 ( 0, 0, 0) 0   0       -0.215751505       -0.215751505
    0:      93     93      0      0      0     -1 ( 0, 0, 0) 0   0       -0.208314285       -0.208314285
    0:      94     94      0      0      0      1 ( 0, 0, 0) 0   0       -0.208314285       -0.208314285
    0:      95     95      0      0      0     -1 ( 0, 0, 0) 0   0       -0.199162830       -0.199162830
    0:      96     96      0      0      0      1 ( 0, 0, 0) 0   0       -0.199162830       -0.199162830
    0:      97     97      0      0      0     -1 ( 0, 0, 0) 0   0       -0.195325492       -0.195325492
    0:      98     98      0      0      0      1 ( 0, 0, 0) 0   0       -0.195325492       -0.195325492
    0:      99     99      0      0      0     -1 ( 0, 0, 0) 0   0       -0.186806334       -0.186806334
    0:     100    100      0      0      0      1 ( 0, 0, 0) 0   0       -0.186806334       -0.186806334
    0:     101    101      0      0      0     -1 ( 0, 0, 0) 0   0       -0.181076317       -0.181076317
    0:     102    102      0      0      0      1 ( 0, 0, 0) 0   0       -0.181076317       -0.181076317
    0:     103    103      0      0      0     -1 ( 0, 0, 0) 0   0       -0.180186221       -0.180186221
    0:     104    104      0      0      0      1 ( 0, 0, 0) 0   0       -0.180186221       -0.180186221
    0:     105    105      0      0      0     -1 ( 0, 0, 0) 0   0       -0.176175093       -0.176175093
    0:     106    106      0      0      0      1 ( 0, 0, 0) 0   0       -0.176175093       -0.176175093
    0:     107    107      0      0      0     -1 ( 0, 0, 0) 0   0       -0.170206528       -0.170206528
    0:     108    108      0      0      0      1 ( 0, 0, 0) 0   0       -0.170206528       -0.170206528
    0:  Fock operator energy:  -13262.1961265441     
    0:  Setting normal GetUMatEl routine
    0:  Calculation supports multiple parallel runs
    0:  Number of simultaneous walker distributions:            2
    0:  Number of sign components in bit representation of determinant:            2
    0: Setting integer length of determinants as bit-strings to:      5
    0: Setting integer bit-length of determinants as bit-strings to:     64
    0:  SYMMETRY MULTIPLICATION TABLE
    0:  No Symmetry table found.
    0:            1  Symmetry PAIRS
    0:            1  DISTINCT ORBITAL PAIR PRODUCT SYMS
    0:  Symmetry and spin of orbitals correctly set up for excitation generators.
    0:  Simply transferring this into a spin orbital representation.
    0:  Not storing the H matrix.
    0:  <D0|H|D0>=  -13481.6573881860     
    0:  <D0|T|D0>=  -488.148323827860     
    0:  FDet has    27 alpha electrons, and    27 beta electrons.
    0:               351  alpha-alpha occupied electron pairs
    0:               351  beta-beta occupied electron pairs
    0:               729  alpha-beta occupied electron pairs
    0:               351 alpha-alpha (vacant) hole pairs
    0:               351 beta-beta (vacant) hole pairs
    0:               729 alpha-beta (vacant) hole pairs
    0:  
    0:  Performing Parallel FCIQMC....
    0:  
    0:  Generated reference determinants:
    0: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54) E = -13481.657388186
    0: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54) E = -13481.657388186
    0: Symmetry of reference determinant is:          0
    0: Symmetry of reference determinant from spin orbital symmetry info is:          0
    0: *********** INITIATOR METHOD IN USE ***********
    0: Starting with only the reference determinant in the fixed initiator space.
    0: Value for seed is:            7
    0: Running FCIQMC for   1410.000 minutes.
    0: Reference Energy set to:    -13481.6573881860
    0: Highest energy determinant is (approximately):     -13450.5957352052    
    0: Corresponding to a correlation energy of:      31.0616529808049    
    0:  Calculating approximate pDoubles for use with excitation generator by looking a excitations from reference.
    0:  777843 double excitations, and    1458 single excitations found from reference. This will be used to calculate pDoubles.
    0:  pDoubles set to:       0.998129
    0:  pSingles set to:       0.001871
    0:  Using initial time-step:   1.000000000000000E-003
    0:  Connectivity of HF determinant is:       779301
    0: Memory allocated for a maximum particle number per node of:        4008015
    0:  The average current signs before death will be stored for use in the RDMs.
    0:  Determinant related persistent storage requires:     336.366005 Mb / processor
    0: Spawning vectors allowing for a total of      6733465 particles to be spawned in any one iteration per core.
    0: Storing walkers in hash-table. Algorithm is now formally linear scaling with walker number
    0: Length of hash-table:         1122244
    0: Length of hash-table as a fraction of targetwalkers:              0.70000
    0: Reference processor is:    16468
    0: Initial reference is: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54)
    0:  
    0:  ========== Reading in from HDF5 popsfile ==========
    0:  File name: popsfile.h5
    0:  Previous calculation
    0:  Date: 2019-07-14 04:04:42
    0:  Sequence no.:          37
    0:  VCS ver: c49b9c96a1057fa4c941bb1767d83598b8ba9e09
    0:  Build config: cmake-Intel-par-CLUSTER
    0:  Build date: Mar 30 2019
    0:  Build time: 07:55:01
    0:  
    0:  Reading in            53233116631  determinants
    0:  Reading in                2666990  determinants on this process ...
    0:  ... done
    0:  
    0:  Completed iterations:      1022820
    0:  Resuming calculation after    173.212296064895       a.u.
    0:  Initial shift:  -0.495852935875519      -0.496057810094499     
    0:  read-in tau optimization data: 
    0:  time-step:   1.639640118851104E-004
    0:  pSingles:   3.000862021272277E-002
    0:  pDoubles:   0.969991379787277     
    0:  pParallel:   0.312409276964335     
    0:  continuing tau-search!
    0:  Initial memory (without excitgens + temp arrays) consists of :     666.616249 Mb/Processor
    0:  Only one array of memory to store main particle list allocated...
    0:  Initial memory allocation sucessful...
    0:  =============================================
    0:  Stochastically calculating the reduced density matrices from the FCIQMC wavefunction
    0:  incl. explicit connections to the following HF determinant:(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54)
    0:  Calculating the energy from the reduced density matrix. This requires the 2 electron RDM from which the 1-RDM can also be constructed.
    0: 
    0:  About to allocate main RDM array, size per MPI process (MB):      0.004776
    0:  Allocation of main RDM array complete.
    0:  About to allocate RDM spawning array, size per MPI process (MB):     15.228271
    0:  Allocation of RDM spawning array complete.
    0:  About to allocate RDM receiving arrays, size per MPI process (MB):      0.019135
    0:  Allocation of RDM receiving arrays complete.
    0: 
    0:  Main RDM memory arrays consists of:     374.880257 MB per MPI process.
    0:  RDM memory allocation complete.
    0: 
    0: 
    0: ============ Semi-stochastic initialisation ============
    0: Generating the deterministic space...
    0: Total size of deterministic space:   200000
    0: Size of deterministic space on this processor:       12
    0: Writing the core space to a file...
    0: Generating the Hamiltonian in the deterministic space...
    0: Semi-stochastic initialisation complete.
    0: Total time (seconds) taken for semi-stochastic initialisation:  104.707
    0: 
    0: 
    0: =========== Trial wavefunction initialisation ==========
    0: Generating the trial space...
    0:   Initialising wavefunctions by the Lanczos algorithm
    0:   Aborting Lanczos and initialising trial states with direct diagonalisation
    0:         1000
    0:   MAXIMUM WIDTH OF HAMIL :          353
    0:   TOTAL NUMBER OF NON-ZERO ELEMENTS :        61177
    0:         1000
    0: Size of trial space on this processor:        0
    0: Total size of the trial space:     1000
    0: Calculating the number of states in the connected space...
    0: Attempting to allocate con_space. Size =       29.728 Mb
    0: States found on this processor, including repeats:   779301
    0: Generating and storing the connected space...
    0: Removing repeated states and sorting by processor...
    0: Performing MPI communication of connected states...
    0: Attempting to allocate temp_space. Size =        1.490 Mb
    0: Attempting to allocate con_space. Size =        1.490 Mb
    0: Total size of connected space:  580549493
    0: Size of connected space on this processor:      29294
    0: Generating the vector \sum_j H_{ij} \psi^T_j...
    0: Writing the trial space to a file...
    0: Energy eigenvalue(s) of the trial space:  -13482.0137192     
    0: Trial wavefunction initialisation complete.
    0: Total time (seconds) taken for trial wavefunction initialisation:    8.546
    0: 
    0:  Allocating temporary array for walkers spawned from a particular Di.
    0:  This requires       0.015259 Mb/Processor
    0: ## 1. Iter.             2. Tot. parts        3. Tot. ref          4. Proj. E (cyc)     5. Shift. (cyc)      9. Tot. Proj. E      10. Dets occ.        11. Dets spawned     12. Iter. time       39. EN2 Dets.       
    0: ##         1022820   63966283587.8        205999.014856        0.00000000000      -0.495955372985       -13481.6573882           53212255430               0   0.00000000000                    0
    0:  Memory requirement for spawned arrays increased from   513.7226 to   821.9562 Mb/Processor
    0: Calculating the 2 electron density matrix on the fly.
    0: Beginning to fill the RDMs during iteration         1
    0:  Reset fdv av at iteration            1
    0: WARNING: There is not enough space in the current RDM spawning array to store the RDM elements to be sent to process 16540. We will now try and reallocate the entire RDM spawning array to be twice its current size. If there is not sufficient memory then the program may crash. This also requires recreating the hash table to some of this object, which may take some time.
    0: Old RDM spawning array had the following size (MB):     15.228271
    0: Required new array must have the following size (MB):     30.456543
    0: WARNING: There is not enough space in the current RDM spawning array to store the RDM elements to be sent to process 16540. We will now try and reallocate the entire RDM spawning array to be twice its current size. If there is not sufficient memory then the program may crash. This also requires recreating the hash table to some of this object, which may take some time.
    0: Old RDM spawning array had the following size (MB):     30.456543
    0: Required new array must have the following size (MB):     60.913086
    0: WARNING: There is not enough space in the current RDM spawning array to store the RDM elements to be sent to process 16384. We will now try and reallocate the entire RDM spawning array to be twice its current size. If there is not sufficient memory then the program may crash. This also requires recreating the hash table to some of this object, which may take some time.
    0: Old RDM spawning array had the following size (MB):     60.913086
    0: Required new array must have the following size (MB):    121.826172
    0: WARNING: There is not enough space in the current RDM spawning array to store the RDM elements to be sent to process 12090. We will now try and reallocate the entire RDM spawning array to be twice its current size. If there is not sufficient memory then the program may crash. This also requires recreating the hash table to some of this object, which may take some time.
    0: Old RDM spawning array had the following size (MB):    121.826172
    0: Required new array must have the following size (MB):    243.652344
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.012756
    0: Required new RDM array must have the following size (MB):     75.621674
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.004776
    0: Required new RDM array must have the following size (MB):      0.007156
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.007156
    0: Required new RDM array must have the following size (MB):      0.010727
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.010727
    0: Required new RDM array must have the following size (MB):      0.016083
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.016083
    0: Required new RDM array must have the following size (MB):      0.024124
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.024124
    0: Required new RDM array must have the following size (MB):      0.036179
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.036179
    0: Required new RDM array must have the following size (MB):      0.054260
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     75.621674
    0: Required new RDM array must have the following size (MB):     75.652695
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     75.652695
    0: Required new RDM array must have the following size (MB):     75.655121
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     75.655121
    0: Required new RDM array must have the following size (MB):     76.761871
    0:            1022830   63966301324.9        206005.614059      -0.515079854476      -0.495988259500       -13482.1724680           53239960814     -2147483648   28.1139278412              3548461
    0:  Writing RDMs to file at iteration           10
    0:  Reset fdv av at iteration           11
    0:            1022840   63966241957.6        206013.470530      -0.515081277675      -0.495940302002       -13482.1724695           53267537068     -2147483648   24.8966312408              3548486
    0:  Writing RDMs to file at iteration           20
    0:  Reset fdv av at iteration           21
    0:            1022850   63966239243.6        206021.039811      -0.515079806881      -0.495916826546       -13482.1724680           53294954418     -2147483648   24.7185916901              3547971
    0:  Writing RDMs to file at iteration           30
    0:  Reset fdv av at iteration           31
    0:            1022860   63966185556.4        206026.518780      -0.515083715262      -0.495887516198       -13482.1724719           53322105953     -2147483648   24.8483161926              3548774
    0:  Writing RDMs to file at iteration           40
    0:  Reset fdv av at iteration           41
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     76.761871
    0: Required new RDM array must have the following size (MB):     76.767120
    0:            1022870   63966147490.1        206032.608106      -0.515086046381      -0.495845396558       -13482.1724742           53349047075     -2147483648   24.8763790131              3545155
    0:  Writing RDMs to file at iteration           50
    0:  Reset fdv av at iteration           51
    0:            1022880   63966073902.5        206040.512067      -0.515088179683      -0.495785442517       -13482.1724764           53375727789     -2147483648   25.0730094910              3548062
    0: Writing out a popsfile after   0.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  96.881 seconds.
    0:  Writing RDMs to file at iteration           60
    0:  Reset fdv av at iteration           61
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     76.767120
    0: Required new RDM array must have the following size (MB):     76.799194
    0:            1022890   63966042751.6        206046.335298      -0.515087991646      -0.495746594506       -13482.1724762           53402230830     -2147483648   25.1098136902              3545898
    0:  Writing RDMs to file at iteration           70
    0:  Reset fdv av at iteration           71
    0:            1022900   63965999022.9        206051.873017      -0.515090215199      -0.495707373917       -13482.1724784           53428481850     -2147483648   25.0789546967              3549304
    0:  Writing RDMs to file at iteration           80
    0:  Reset fdv av at iteration           81
    0:            1022910   63965975402.2        206059.526128      -0.515096389977      -0.495669508075       -13482.1724846           53454554716     -2147483648   24.9385261536              3547185
    0:  Writing RDMs to file at iteration           90
    0:  Reset fdv av at iteration           91
    0:            1022920   63965959198.4        206067.792333      -0.515096599918      -0.495647814139       -13482.1724848           53480412195     -2147483648   25.0702629089              3542287
    0:  Writing RDMs to file at iteration          100
    0:  Reset fdv av at iteration          101
    0:            1022930   63965935612.0        206076.366664      -0.515096428621      -0.495639219207       -13482.1724846           53506038963     -2147483648   24.8044929504              3545969
    0:  Writing RDMs to file at iteration          110
    0:  Reset fdv av at iteration          111
    0:            1022940   63965930189.0        206083.743808      -0.515094903080      -0.495624819438       -13482.1724831           53531481054     -2147483648   24.7269783020              3546497
    0:  Writing RDMs to file at iteration          120
    0:  Reset fdv av at iteration          121
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     76.799194
    0: Required new RDM array must have the following size (MB):     76.807953
    0:            1022950   63965898512.1        206089.626120      -0.515097749072      -0.495600762948       -13482.1724859           53556671148     -2147483648   25.0132331848              3541401
    0: Writing out a popsfile after   1.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  95.181 seconds.
    0:  Writing RDMs to file at iteration          130
    0:  Reset fdv av at iteration          131
    0:            1022960   63965855899.6        206097.316812      -0.515098135262      -0.495579043442       -13482.1724863           53581677423     -2147483648   24.7797603607              3541428
    0:  Writing RDMs to file at iteration          140
    0:  Reset fdv av at iteration          141
    0:            1022970   63965768823.5        206103.513541      -0.515095465948      -0.495496914685       -13482.1724837           53606409424     -2147483648   24.7941398621              3544552
    0:  Writing RDMs to file at iteration          150
    0:  Reset fdv av at iteration          151
    0:            1022980   63965717602.7        206111.835645      -0.515093651237      -0.495453745523       -13482.1724818           53630985034     -2147483648   24.6601562500              3540603
    0:  Writing RDMs to file at iteration          160
    0:  Reset fdv av at iteration          161
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     76.807953
    0: Required new RDM array must have the following size (MB):     76.820343
    0:            1022990   63965637616.6        206115.674217      -0.515095711734      -0.495382102091       -13482.1724839           53655328807     -2147483648   24.8086433411              3539122
    0:  Writing RDMs to file at iteration          170
    0:  Reset fdv av at iteration          171
    0:            1023000   63965559931.0        206120.736609      -0.515098340281      -0.495291978303       -13482.1724865           53679469077     -2147483648   24.5734367371              3538105
    0:  Writing RDMs to file at iteration          180
    0:  Reset fdv av at iteration          181
    0:            1023010   63965532890.3        206125.830354      -0.515102368374      -0.495253788139       -13482.1724906           53703450780     -2147483648   24.6101570129              3537457
    0:  Writing RDMs to file at iteration          190
    0:  Reset fdv av at iteration          191
    0:            1023020   63965487765.5        206132.138413      -0.515100306387      -0.495223441439       -13482.1724885           53727234625     -2147483648   24.5703125000              3538824
    0: Writing out a popsfile after   1.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  85.731 seconds.
    0:  Writing RDMs to file at iteration          200
    0:  Reset fdv av at iteration          201
    0:            1023030   63965408520.0        206140.256040      -0.515098034100      -0.495160746054       -13482.1724862           53750764525     -2147483648   24.6967277527              3535301
    0:  Writing RDMs to file at iteration          210
    0:  Reset fdv av at iteration          211
    0:            1023040   63965367822.4        206147.491894      -0.515091963305      -0.495095943000       -13482.1724801           53774153273     -2147483648   24.8537101746              3536621
    0:  Writing RDMs to file at iteration          220
    0:  Reset fdv av at iteration          221
    0:            1023050   63965314865.8        206154.747522      -0.515085389370      -0.495053626444       -13482.1724736           53797323993     -2147483648   24.8736324310              3539306
    0:  Writing RDMs to file at iteration          230
    0:  Reset fdv av at iteration          231
    0:            1023060   63965251416.6        206162.918250      -0.515086798379      -0.495002202139       -13482.1724750           53820324774     -2147483648   24.6886234283              3536122
    0:  Writing RDMs to file at iteration          240
    0:  Reset fdv av at iteration          241
    0:            1023070   63965215210.3        206171.404924      -0.515082089623      -0.494966441810       -13482.1724703           53843130145     -2147483648   24.4483890533              3535650
    0:  Writing RDMs to file at iteration          250
    0:  Reset fdv av at iteration          251
    0:            1023080   63965137502.9        206178.103778      -0.515080857933      -0.494888392962       -13482.1724690           53865714147     -2147483648   24.4374504089              3536358
    0:  Writing RDMs to file at iteration          260
    0:  Reset fdv av at iteration          261
    0:            1023090   63965040515.8        206187.828498      -0.515083138636      -0.494810118487       -13482.1724713           53888099579     -2147483648   24.5069828033              3537550
    0: Writing out a popsfile after   2.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 113.310 seconds.
    0:  Writing RDMs to file at iteration          270
    0:  Reset fdv av at iteration          271
    0:            1023100   63965039030.1        206192.779994      -0.515084328644      -0.494766424233       -13482.1724725           53910367321     -2147483648   24.5793952942              3538116
    0:  Writing RDMs to file at iteration          280
    0:  Reset fdv av at iteration          281
    0:            1023110   63964980348.9        206200.446991      -0.515082558706      -0.494734656368       -13482.1724707           53932404802     -2147483648   24.5643062592              3536621
    0:  Writing RDMs to file at iteration          290
    0:  Reset fdv av at iteration          291
    0:            1023120   63964962768.0        206205.726167      -0.515086578725      -0.494692328321       -13482.1724748           53954296511     -2147483648   24.4679679871              3535630
    0:  Writing RDMs to file at iteration          300
    0:  Reset fdv av at iteration          301
    0:            1023130   63964900689.9        206213.420075      -0.515088145950      -0.494663043988       -13482.1724763           53975965934     -2147483648   24.4968757629              3532497
    0:  Writing RDMs to file at iteration          310
    0:  Reset fdv av at iteration          311
    0:            1023140   63964837036.9        206218.723808      -0.515086373961      -0.494608217128       -13482.1724746           53997474030     -2147483648   24.5820312500              3531820
    0:  Writing RDMs to file at iteration          320
    0:  Reset fdv av at iteration          321
    0:            1023150   63964732031.4        206226.445797      -0.515087279140      -0.494540120325       -13482.1724755           54018748475     -2147483648   24.1348628998              3532967
    0:  Writing RDMs to file at iteration          330
    0:  Reset fdv av at iteration          331
    0:            1023160   63964648688.4        206233.890526      -0.515088411847      -0.494438059529       -13482.1724766           54039863978     -2147483648   24.1788082123              3528890
    0: Writing out a popsfile after   2.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  91.602 seconds.
    0:  Writing RDMs to file at iteration          340
    0:  Reset fdv av at iteration          341
    0:            1023170   63964609585.3        206240.169980      -0.515092008506      -0.494365533726       -13482.1724802           54060842507     -2147483648   24.6597652435              3532634
    0:  Writing RDMs to file at iteration          350
    0:  Reset fdv av at iteration          351
    0:            1023180   63964554638.2        206245.877466      -0.515100696100      -0.494349980178       -13482.1724889           54081637356     -2147483648   24.4114265442              3531564
    0:  Writing RDMs to file at iteration          360
    0:  Reset fdv av at iteration          361
    0:            1023190   63964515737.3        206253.693383      -0.515103503928      -0.494287526054       -13482.1724917           54102286397     -2147483648   24.5277347565              3531108
    0:  Writing RDMs to file at iteration          370
    0:  Reset fdv av at iteration          371
    0:            1023200   63964488070.7        206262.428783      -0.515103740942      -0.494247802144       -13482.1724919           54122767180     -2147483648   24.4480476379              3532461
    0:  Writing RDMs to file at iteration          380
    0:  Reset fdv av at iteration          381
    0:            1023210   63964454214.1        206268.780675      -0.515110263144      -0.494227502148       -13482.1724984           54143070408     -2147483648   24.4009761810              3532510
    0:  Writing RDMs to file at iteration          390
    0:  Reset fdv av at iteration          391
    0:            1023220   63964432411.8        206278.140330      -0.515110630381      -0.494204946641       -13482.1724988           54163208531     -2147483648   24.2454109192              3529429
    0:  Writing RDMs to file at iteration          400
    0:  Reset fdv av at iteration          401
    0:            1023230   63964381999.7        206288.104205      -0.515099027438      -0.494165420151       -13482.1724872           54183169795     -2147483648   24.1929683685              3530161
    0: Writing out a popsfile after   3.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  96.079 seconds.
    0:  Writing RDMs to file at iteration          410
    0:  Reset fdv av at iteration          411
    0:            1023240   63964315849.6        206295.079778      -0.515097377893      -0.494108694342       -13482.1724856           54202948690     -2147483648   24.7232418060              3530200
    0:  Writing RDMs to file at iteration          420
    0:  Reset fdv av at iteration          421
    0:            1023250   63964285179.0        206305.373159      -0.515093788007      -0.494065882691       -13482.1724820           54222582716     -2147483648   24.2418937683              3529001
    0:  Writing RDMs to file at iteration          430
    0:  Reset fdv av at iteration          431
    0:            1023260   63964271376.0        206312.381915      -0.515096238818      -0.494040910976       -13482.1724844           54242092631     -2147483648   24.3142585754              3526132
    0:  Writing RDMs to file at iteration          440
    0:  Reset fdv av at iteration          441
    0:            1023270   63964201146.5        206320.899570      -0.515094054568      -0.494012471673       -13482.1724822           54261393305     -2147483648   24.1524410248              3528396
    0:  Writing RDMs to file at iteration          450
    0:  Reset fdv av at iteration          451
    0:            1023280   63964189306.7        206328.825623      -0.515090418939      -0.493961380525       -13482.1724786           54280578331     -2147483648   24.3226566315              3528893
    0:  Writing RDMs to file at iteration          460
    0:  Reset fdv av at iteration          461
    0:            1023290   63964164081.3        206334.969735      -0.515095416956      -0.493957536340       -13482.1724836           54299597813     -2147483648   24.1067390442              3528809
    0:  Writing RDMs to file at iteration          470
    0:  Reset fdv av at iteration          471
    0:            1023300   63964099231.2        206341.417637      -0.515097943016      -0.493899546645       -13482.1724861           54318416598     -2147483648   24.3412113190              3528636
    0: Writing out a popsfile after   3.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 103.006 seconds.
    0:  Writing RDMs to file at iteration          480
    0:  Reset fdv av at iteration          481
    0:            1023310   63964037419.9        206346.984338      -0.515101831244      -0.493842808194       -13482.1724900           54337097184     -2147483648   24.5740242004              3526509
    0:  Writing RDMs to file at iteration          490
    0:  Reset fdv av at iteration          491
    0:            1023320   63963948031.5        206352.872539      -0.515107344290      -0.493771579386       -13482.1724955           54355591902     -2147483648   24.3949222565              3525126
    0:  Writing RDMs to file at iteration          500
    0:  Reset fdv av at iteration          501
    0:            1023330   63963876793.4        206359.983730      -0.515106143184      -0.493703745126       -13482.1724943           54373944863     -2147483648   23.9993171692              3525920
    0:  Writing RDMs to file at iteration          510
    0:  Reset fdv av at iteration          511
    0:            1023340   63963854328.1        206368.317323      -0.515105118721      -0.493653976499       -13482.1724933           54392202948     -2147483648   24.1325187683              3527079
    0:  Writing RDMs to file at iteration          520
    0:  Reset fdv av at iteration          521
    0:            1023350   63963838235.0        206377.568177      -0.515103016706      -0.493644565432       -13482.1724912           54410302907     -2147483648   24.0278320312              3524532
    0:  Writing RDMs to file at iteration          530
    0:  Reset fdv av at iteration          531
    0:            1023360   63963806272.5        206387.122695      -0.515100266648      -0.493600840417       -13482.1724885           54428252883     -2147483648   24.0620117188              3525652
    0:  Writing RDMs to file at iteration          540
    0:  Reset fdv av at iteration          541
    0:            1023370   63963746666.1        206393.693029      -0.515106891338      -0.493561840923       -13482.1724951           54446039825     -2147483648   24.0077152252              3525106
    0: Writing out a popsfile after   4.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:   6.420 seconds.
    0:  Writing RDMs to file at iteration          550
    0:  Reset fdv av at iteration          551
    0:            1023380   63963678975.9        206401.177562      -0.515109221839      -0.493504812191       -13482.1724974           54463681868     -2147483648   24.1333980560              3523171
    0:  Writing RDMs to file at iteration          560
    0:  Reset fdv av at iteration          561
    0:            1023390   63963684756.7        206408.381673      -0.515111878111      -0.493460585667       -13482.1725001           54481230609     -2147483648   24.1026363373              3525504
    0:  Writing RDMs to file at iteration          570
    0:  Reset fdv av at iteration          571
    0:            1023400   63963650502.7        206415.003343      -0.515118845783      -0.493460452006       -13482.1725070           54498589741     -2147483648   24.0303707123              3523915
    0:  Writing RDMs to file at iteration          580
    0:  Reset fdv av at iteration          581
    0:            1023410   63963656643.9        206422.829023      -0.515125059881      -0.493451796585       -13482.1725132           54515856082     -2147483648   24.2196292877              3524381
    0:  Writing RDMs to file at iteration          590
    0:  Reset fdv av at iteration          591
    0:            1023420   63963625689.3        206431.556195      -0.515120793592      -0.493429819367       -13482.1725090           54532945878     -2147483648   23.8028316498              3523801
    0:  Writing RDMs to file at iteration          600
    0:  Reset fdv av at iteration          601
    0:            1023430   63963563112.6        206436.990991      -0.515123515621      -0.493395600998       -13482.1725117           54549867286     -2147483648   24.1852531433              3523943
    0:  Writing RDMs to file at iteration          610
    0:  Reset fdv av at iteration          611
    0:            1023440   63963543676.0        206444.540265      -0.515133872707      -0.493342330860       -13482.1725221           54566679544     -2147483648   24.1786136627              3519145
    0: Writing out a popsfile after   4.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 125.815 seconds.
    0:  Writing RDMs to file at iteration          620
    0:  Reset fdv av at iteration          621
    0:            1023450   63963514480.7        206452.108796      -0.515139107371      -0.493330003847       -13482.1725273           54583354202     -2147483648   24.5093746185              3524175
    0:  Writing RDMs to file at iteration          630
    0:  Reset fdv av at iteration          631
    0:            1023460   63963487582.8        206459.382098      -0.515137562011      -0.493299895614       -13482.1725257           54599883871     -2147483648   24.0048828125              3523069
    0:  Writing RDMs to file at iteration          640
    0:  Reset fdv av at iteration          641
    0:            1023470   63963448780.9        206468.165668      -0.515138553021      -0.493266275719       -13482.1725267           54616272562     -2147483648   23.9923820496              3520057
    0:  Writing RDMs to file at iteration          650
    0:  Reset fdv av at iteration          651
    0:            1023480   63963403532.4        206474.561868      -0.515142883517      -0.493224212538       -13482.1725311           54632528521     -2147483648   23.9839839935              3519655
    0:  Writing RDMs to file at iteration          660
    0:  Reset fdv av at iteration          661
    0:            1023490   63963354626.5        206480.375000      -0.515151040436      -0.493187871426       -13482.1725392           54648629351     -2147483648   23.8539066315              3520407
    0:  Writing RDMs to file at iteration          670
    0:  Reset fdv av at iteration          671
    0:            1023500   63963322619.4        206487.999452      -0.515146363781      -0.493158091035       -13482.1725345           54664625687     -2147483648   23.8097648621              3520502
    0:  Writing RDMs to file at iteration          680
    0:  Reset fdv av at iteration          681
    0:            1023510   63963294715.1        206493.234711      -0.515148913142      -0.493106435664       -13482.1725371           54680472828     -2147483648   23.9617195129              3520518
    0: Writing out a popsfile after   5.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 113.902 seconds.
    0:  Writing RDMs to file at iteration          690
    0:  Reset fdv av at iteration          691
    0:            1023520   63963260767.4        206501.486044      -0.515146709683      -0.493084059724       -13482.1725349           54696195624     -2147483648   24.1000003815              3521570
    0:  Writing RDMs to file at iteration          700
    0:  Reset fdv av at iteration          701
    0:            1023530   63963299729.8        206508.247051      -0.515150779981      -0.493085228525       -13482.1725390           54711877920     -2147483648   24.1794929504              3518385
    0:  Writing RDMs to file at iteration          710
    0:  Reset fdv av at iteration          711
    0:            1023540   63963225741.6        206517.408103      -0.515149857530      -0.493066524643       -13482.1725380           54727321666     -2147483648   23.9300785065              3518200
    0:  Writing RDMs to file at iteration          720
    0:  Reset fdv av at iteration          721
    0:            1023550   63963205028.1        206525.074751      -0.515150196051      -0.493028772125       -13482.1725384           54742701296     -2147483648   24.0052738190              3518400
    0:  Writing RDMs to file at iteration          730
    0:  Reset fdv av at iteration          731
    0:            1023560   63963161031.6        206530.955618      -0.515156840443      -0.493012457706       -13482.1725450           54757933190     -2147483648   23.6347656250              3519192
    0:  Writing RDMs to file at iteration          740
    0:  Reset fdv av at iteration          741
    0:            1023570   63963116076.8        206539.243873      -0.515159374809      -0.492951942020       -13482.1725476           54773032497     -2147483648   23.8328132629              3519011
    0:  Writing RDMs to file at iteration          750
    0:  Reset fdv av at iteration          751
    0:            1023580   63963083431.2        206548.450108      -0.515156172795      -0.492923019722       -13482.1725444           54788005721     -2147483648   24.0332031250              3521025
    0: Writing out a popsfile after   5.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 120.287 seconds.
    0:  Writing RDMs to file at iteration          760
    0:  Reset fdv av at iteration          761
    0:            1023590   63963047492.1        206555.269002      -0.515161340172      -0.492878737200       -13482.1725495           54802853323     -2147483648   23.7601566315              3515134
    0:  Writing RDMs to file at iteration          770
    0:  Reset fdv av at iteration          771
    0:            1023600   63963040949.7        206562.704793      -0.515169138347      -0.492861160482       -13482.1725573           54817613452     -2147483648   23.8611335754              3520058
    0:  Writing RDMs to file at iteration          780
    0:  Reset fdv av at iteration          781
    0:            1023610   63963004952.6        206571.649459      -0.515173222232      -0.492854917118       -13482.1725614           54832220345     -2147483648   23.9648437500              3518600
    0:  Writing RDMs to file at iteration          790
    0:  Reset fdv av at iteration          791
    0:            1023620   63962967826.1        206579.094996      -0.515169902167      -0.492815289164       -13482.1725581           54846700962     -2147483648   23.9718742371              3515327
    0:  Writing RDMs to file at iteration          800
    0:  Reset fdv av at iteration          801
    0:            1023630   63962953927.2        206588.352536      -0.515167874329      -0.492790820204       -13482.1725561           54861085968     -2147483648   23.7167968750              3516539
    0:  Writing RDMs to file at iteration          810
    0:  Reset fdv av at iteration          811
    0:            1023640   63962932156.9        206595.819550      -0.515170523797      -0.492766030471       -13482.1725587           54875357475     -2147483648   23.5574226379              3515728
    0:  Writing RDMs to file at iteration          820
    0:  Reset fdv av at iteration          821
    0:            1023650   63962940908.9        206602.696180      -0.515174942552      -0.492760534959       -13482.1725631           54889547808     -2147483648   23.7976570129              3515557
    0: Writing out a popsfile after   6.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  86.728 seconds.
    0:  Writing RDMs to file at iteration          830
    0:  Reset fdv av at iteration          831
    0:            1023660   63962928166.2        206610.476890      -0.515179849704      -0.492757559354       -13482.1725680           54903595481     -2147483648   23.9679679871              3517621
    0:  Writing RDMs to file at iteration          840
    0:  Reset fdv av at iteration          841
    0:            1023670   63962887082.6        206617.657739      -0.515175346393      -0.492744269561       -13482.1725635           54917512421     -2147483648   23.9373054504              3517232
    0:  Writing RDMs to file at iteration          850
    0:  Reset fdv av at iteration          851
    0:            1023680   63962859448.5        206624.842369      -0.515175387067      -0.492694695120       -13482.1725636           54931313573     -2147483648   23.8304691315              3518110
    0:  Writing RDMs to file at iteration          860
    0:  Reset fdv av at iteration          861
    0:            1023690   63962849501.4        206632.942979      -0.515176066306      -0.492693839345       -13482.1725643           54945018886     -2147483648   23.8525390625              3515112
    0:  Writing RDMs to file at iteration          870
    0:  Reset fdv av at iteration          871
    0:            1023700   63962850682.3        206640.745458      -0.515175410506      -0.492681737333       -13482.1725636           54958624187     -2147483648   23.5330085754              3513844
    0:  Writing RDMs to file at iteration          880
    0:  Reset fdv av at iteration          881
    0:            1023710   63962849377.2        206650.651220      -0.515173766766      -0.492688535998       -13482.1725620           54972128629     -2147483648   23.7140617371              3516107
    0:  Writing RDMs to file at iteration          890
    0:  Reset fdv av at iteration          891
    0:            1023720   63962822473.7        206659.354035      -0.515169773296      -0.492681340528       -13482.1725580           54985484916     -2147483648   23.9613285065              3515918
    0: Writing out a popsfile after   6.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  69.169 seconds.
    0:  Writing RDMs to file at iteration          900
    0:  Reset fdv av at iteration          901
    0:            1023730   63962814141.9        206664.460146      -0.515174965745      -0.492650495626       -13482.1725632           54998767591     -2147483648   23.9730472565              3513019
    0:  Writing RDMs to file at iteration          910
    0:  Reset fdv av at iteration          911
    0:            1023740   63962849572.9        206673.477472      -0.515179479679      -0.492654562277       -13482.1725677           55011956213     -2147483648   23.6130867004              3515465
    0:  Writing RDMs to file at iteration          920
    0:  Reset fdv av at iteration          921
    0:            1023750   63962838047.7        206682.194411      -0.515178497128      -0.492684869480       -13482.1725667           55025018742     -2147483648   23.9031257629              3513361
    0:  Writing RDMs to file at iteration          930
    0:  Reset fdv av at iteration          931
    0:            1023760   63962815137.8        206691.501447      -0.515176547331      -0.492647235154       -13482.1725647           55037956391     -2147483648   23.6587886810              3512015
    0:  Writing RDMs to file at iteration          940
    0:  Reset fdv av at iteration          941
    0:            1023770   63962803947.2        206699.018149      -0.515174775367      -0.492634966698       -13482.1725630           55050788891     -2147483648   23.4906253815              3511942
    0:  Writing RDMs to file at iteration          950
    0:  Reset fdv av at iteration          951
    0:            1023780   63962757334.0        206705.042645      -0.515183023364      -0.492617075608       -13482.1725712           55063510494     -2147483648   23.4984378815              3513057
    0:  Writing RDMs to file at iteration          960
    0:  Reset fdv av at iteration          961
    0:            1023790   63962686371.3        206711.373535      -0.515184433266      -0.492561216415       -13482.1725726           55076111511     -2147483648   23.4433593750              3510628
    0:  Writing RDMs to file at iteration          970
    0:  Reset fdv av at iteration          971
    0:            1023800   63962683843.8        206720.122597      -0.515186564280      -0.492523345625       -13482.1725748           55088656897     -2147483648   23.4236335754              3512691
    0: Writing out a popsfile after   7.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  95.386 seconds.
    0:  Writing RDMs to file at iteration          980
    0:  Reset fdv av at iteration          981
    0:            1023810   63962611135.5        206727.985806      -0.515187992799      -0.492498961810       -13482.1725762           55101029956     -2147483648   23.7398433685              3515222
    0:  Writing RDMs to file at iteration          990
    0:  Reset fdv av at iteration          991
    0: Beginning to average shift value on iteration:        1023820
    0: Beginning to average shift value on iteration:        1023820
    0:            1023820   63962587780.1        206734.658932      -0.515191911995      -0.492453719749       -13482.1725801           55113363419     -2147483648   23.8476562500              3512744
    0:  Writing RDMs to file at iteration         1000
    0:  Reset fdv av at iteration         1001
    0:            1023830   63962539670.0        206740.147425      -0.515194342467      -0.492412573719       -13482.1725825           55125565242     -2147483648   23.7529296875              3509829
    0:  Writing RDMs to file at iteration         1010
    0:  Reset fdv av at iteration         1011
    0:            1023840   63962507293.9        206748.050043      -0.515195272742      -0.492373879432       -13482.1725835           55137689164     -2147483648   23.8490238190              3506722
    0:  Writing RDMs to file at iteration         1020
    0:  Reset fdv av at iteration         1021
    0:            1023850   63962474064.3        206755.068934      -0.515204329756      -0.492337803023       -13482.1725925           55149712520     -2147483648   24.0798835754              3509370
    0:  Writing RDMs to file at iteration         1030
    0:  Reset fdv av at iteration         1031
    0:            1023860   63962491422.3        206764.199571      -0.515202235015      -0.492325209429       -13482.1725904           55161661143     -2147483648   24.0943355560              3510204
    0:  Writing RDMs to file at iteration         1040
    0:  Reset fdv av at iteration         1041
    0:            1023870   63962486238.4        206770.335621      -0.515202783239      -0.492332847257       -13482.1725910           55173506053     -2147483648   23.8384761810              3509082
    0: Writing out a popsfile after   7.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  99.396 seconds.
    0:  Writing RDMs to file at iteration         1050
    0:  Reset fdv av at iteration         1051
    0:            1023880   63962503940.2        206779.770776      -0.515205842675      -0.492334516658       -13482.1725940           55185289223     -2147483648   24.3757820129              3508337
    0:  Writing RDMs to file at iteration         1060
    0:  Reset fdv av at iteration         1061
    0:            1023890   63962506202.2        206788.604271      -0.515202769305      -0.492340475206       -13482.1725910           55196933286     -2147483648   23.9587898254              3509668
    0:  Writing RDMs to file at iteration         1070
    0:  Reset fdv av at iteration         1071
    0:            1023900   63962556840.6        206796.834784      -0.515199245910      -0.492387347542       -13482.1725874           55208535118     -2147483648   23.6806640625              3508248
    0:  Writing RDMs to file at iteration         1080
    0:  Reset fdv av at iteration         1081
    0:            1023910   63962534804.5        206807.450156      -0.515196945584      -0.492391781063       -13482.1725851           55219981851     -2147483648   24.0912113190              3511250
    0:  Writing RDMs to file at iteration         1090
    0:  Reset fdv av at iteration         1091
    0:            1023920   63962555251.8        206815.661313      -0.515193509991      -0.492393259627       -13482.1725817           55231379194     -2147483648   23.9351558685              3507819
    0:  Writing RDMs to file at iteration         1100
    0:  Reset fdv av at iteration         1101
    0:            1023930   63962530013.8        206823.871638      -0.515192148769      -0.492387053866       -13482.1725803           55242658419     -2147483648   23.7894535065              3505404
    0:  Writing RDMs to file at iteration         1110
    0:  Reset fdv av at iteration         1111
    0:            1023940   63962511955.2        206833.883389      -0.515189892634      -0.492372885039       -13482.1725781           55253851276     -2147483648   23.8046875000              3508029
    0: Writing out a popsfile after   8.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  93.093 seconds.
    0:  Writing RDMs to file at iteration         1120
    0:  Reset fdv av at iteration         1121
    0:            1023950   63962516374.0        206841.798656      -0.515186916826      -0.492352373792       -13482.1725751           55264964539     -2147483648   23.9636726379              3511997
    0:  Writing RDMs to file at iteration         1130
    0:  Reset fdv av at iteration         1131
    0:            1023960   63962516846.3        206850.320005      -0.515185188479      -0.492371155609       -13482.1725734           55275982410     -2147483648   23.8123054504              3508820
    0:  Writing RDMs to file at iteration         1140
    0:  Reset fdv av at iteration         1141
    0:            1023970   63962526269.2        206859.136691      -0.515186206392      -0.492370299319       -13482.1725744           55286912130     -2147483648   23.8861331940              3509290
    0:  Writing RDMs to file at iteration         1150
    0:  Reset fdv av at iteration         1151
    0:            1023980   63962485489.2        206864.953621      -0.515188971152      -0.492356417456       -13482.1725772           55297727052     -2147483648   23.9425773621              3505026
    0:  Writing RDMs to file at iteration         1160
    0:  Reset fdv av at iteration         1161
    0:            1023990   63962481940.7        206874.375140      -0.515189192736      -0.492337442706       -13482.1725774           55308482020     -2147483648   23.9576168060              3507833
    0:  Writing RDMs to file at iteration         1170
    0:  Reset fdv av at iteration         1171
    0:            1024000   63962483719.6        206880.504223      -0.515192933642      -0.492332724800       -13482.1725811           55319145785     -2147483648   23.7402343750              3507536
    0:  Writing RDMs to file at iteration         1180
    0:  Reset fdv av at iteration         1181
    0:            1024010   63962494378.5        206887.236543      -0.515196058059      -0.492342574922       -13482.1725842           55329742815     -2147483648   23.8728523254              3508989
    0: Writing out a popsfile after   8.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  95.876 seconds.
    0:  Writing RDMs to file at iteration         1190
    0:  Reset fdv av at iteration         1191
    0:            1024020   63962475245.9        206893.668213      -0.515202916949      -0.492337177234       -13482.1725911           55340228133     -2147483648   23.9957027435              3505332
    0:  Writing RDMs to file at iteration         1200
    0:  Reset fdv av at iteration         1201
    0:            1024030   63962444577.3        206902.203693      -0.515209300652      -0.492308938732       -13482.1725975           55350608203     -2147483648   23.8871097565              3507947
    0:  Writing RDMs to file at iteration         1210
    0:  Reset fdv av at iteration         1211
    0:            1024040   63962435282.7        206910.147443      -0.515206194720      -0.492285982281       -13482.1725944           55360940911     -2147483648   23.5568351746              3507625
    0:  Writing RDMs to file at iteration         1220
    0:  Reset fdv av at iteration         1221
    0:            1024050   63962392781.7        206916.900867      -0.515211346521      -0.492259505242       -13482.1725995           55371160077     -2147483648   23.6287117004              3507142
    0:  Writing RDMs to file at iteration         1230
    0:  Reset fdv av at iteration         1231
    0:            1024060   63962360412.5        206923.664636      -0.515215205886      -0.492222345445       -13482.1726034           55381297237     -2147483648   23.7685546875              3506744
    0:  Writing RDMs to file at iteration         1240
    0:  Reset fdv av at iteration         1241
    0:            1024070   63962360099.6        206930.740869      -0.515214844845      -0.492216906715       -13482.1726030           55391385395     -2147483648   23.4218750000              3501775
    0:  Writing RDMs to file at iteration         1250
    0:  Reset fdv av at iteration         1251
    0:            1024080   63962338485.1        206939.320571      -0.515215825232      -0.492191292317       -13482.1726040           55401370320     -2147483648   23.7193355560              3503645
    0: Writing out a popsfile after   9.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  46.410 seconds.
    0:  Writing RDMs to file at iteration         1260
    0:  Reset fdv av at iteration         1261
    0:            1024090   63962324503.6        206947.008910      -0.515216802503      -0.492178793099       -13482.1726050           55411279453     -2147483648   23.8285160065              3501339
    0:  Writing RDMs to file at iteration         1270
    0:  Reset fdv av at iteration         1271
    0:            1024100   63962314257.2        206955.301337      -0.515214762507      -0.492163409346       -13482.1726029           55421108740     -2147483648   23.7789058685              3505621
    0:  Writing RDMs to file at iteration         1280
    0:  Reset fdv av at iteration         1281
    0:            1024110   63962335362.2        206964.198075      -0.515212663345      -0.492180500060       -13482.1726008           55430902226     -2147483648   23.8011722565              3505146
    0:  Writing RDMs to file at iteration         1290
    0:  Reset fdv av at iteration         1291
    0:            1024120   63962341531.5        206972.190426      -0.515213495385      -0.492191905552       -13482.1726017           55440592948     -2147483648   24.2402343750              3506225
    0:  Writing RDMs to file at iteration         1300
    0:  Reset fdv av at iteration         1301
    0:            1024130   63962319912.8        206981.379031      -0.515213257305      -0.492198766677       -13482.1726014           55450185013     -2147483648   23.5117187500              3504921
    0:  Writing RDMs to file at iteration         1310
    0:  Reset fdv av at iteration         1311
    0:            1024140   63962319101.2        206987.865764      -0.515215051244      -0.492185370786       -13482.1726032           55459731223     -2147483648   23.3511714935              3507412
    0:  Writing RDMs to file at iteration         1320
    0:  Reset fdv av at iteration         1321
    0:            1024150   63962291769.7        206997.057148      -0.515216975657      -0.492173956931       -13482.1726052           55469183940     -2147483648   23.5167961121              3503389
    0: Writing out a popsfile after   9.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  93.962 seconds.
    0:  Writing RDMs to file at iteration         1330
    0:  Reset fdv av at iteration         1331
    0:            1024160   63962257884.5        207006.551645      -0.515215286281      -0.492136095333       -13482.1726035           55478529082     -2147483648   23.8519535065              3503911
    0:  Writing RDMs to file at iteration         1340
    0:  Reset fdv av at iteration         1341
    0:            1024170   63962214400.1        207014.558413      -0.515216404701      -0.492092817870       -13482.1726046           55487809371     -2147483648   23.5679683685              3502892
    0:  Writing RDMs to file at iteration         1350
    0:  Reset fdv av at iteration         1351
    0:            1024180   63962251915.1        207022.881455      -0.515221344190      -0.492082968227       -13482.1726095           55497062704     -2147483648   23.5488281250              3501865
    0:  Writing RDMs to file at iteration         1360
    0:  Reset fdv av at iteration         1361
    0:            1024190   63962221582.9        207030.308838      -0.515220179461      -0.492106409169       -13482.1726084           55506178705     -2147483648   24.1191406250              3503993
    0:  Writing RDMs to file at iteration         1370
    0:  Reset fdv av at iteration         1371
    0:            1024200   63962213233.8        207037.432155      -0.515229780404      -0.492078606552       -13482.1726180           55515253477     -2147483648   23.2574214935              3503837
    0:  Writing RDMs to file at iteration         1380
    0:  Reset fdv av at iteration         1381
    0:            1024210   63962220767.2        207045.464660      -0.515232252322      -0.492076460375       -13482.1726204           55524251898     -2147483648   23.6195316315              3505248
    0:  Writing RDMs to file at iteration         1390
    0:  Reset fdv av at iteration         1391
    0:            1024220   63962245592.6        207051.999441      -0.515234832040      -0.492098804397       -13482.1726230           55533210649     -2147483648   23.5792961121              3501885
    0:  Writing RDMs to file at iteration         1400
    0:  Reset fdv av at iteration         1401
    0:            1024230   63962206367.7        207060.328428      -0.515236875530      -0.492092926325       -13482.1726251           55542041946     -2147483648   23.6179695129              3504483
    0: Writing out a popsfile after  10.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 101.630 seconds.
    0:  Writing RDMs to file at iteration         1410
    0:  Reset fdv av at iteration         1411
    0:            1024240   63962219254.7        207068.957703      -0.515234216430      -0.492078451701       -13482.1726224           55550839060     -2147483648   23.5249996185              3505237
    0:  Writing RDMs to file at iteration         1420
    0:  Reset fdv av at iteration         1421
    0:            1024250   63962193670.3        207076.091805      -0.515235770901      -0.492073632336       -13482.1726240           55559558159     -2147483648   23.6171875000              3502498
    0:  Writing RDMs to file at iteration         1430
    0:  Reset fdv av at iteration         1431
    0:            1024260   63962164449.0        207084.428320      -0.515236947927      -0.492050726275       -13482.1726251           55568185083     -2147483648   23.6183586121              3501321
    0:  Writing RDMs to file at iteration         1440
    0:  Reset fdv av at iteration         1441
    0:            1024270   63962170643.3        207092.172769      -0.515238947473      -0.492032060830       -13482.1726271           55576777144     -2147483648   23.5667972565              3504992
    0:  Writing RDMs to file at iteration         1450
    0:  Reset fdv av at iteration         1451
    0:            1024280   63962143299.4        207097.825779      -0.515245726353      -0.492022081598       -13482.1726339           55585271312     -2147483648   23.4808597565              3499909
    0:  Writing RDMs to file at iteration         1460
    0:  Reset fdv av at iteration         1461
    0:            1024290   63962153846.1        207107.683070      -0.515246223674      -0.492008326686       -13482.1726344           55593726926     -2147483648   23.2808589935              3499254
    0:  Writing RDMs to file at iteration         1470
    0:  Reset fdv av at iteration         1471
    0:            1024300   63962111899.9        207116.643807      -0.515242111990      -0.492012814218       -13482.1726303           55602086718     -2147483648   23.9746093750              3503600
    0: Writing out a popsfile after  10.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  69.341 seconds.
    0:  Writing RDMs to file at iteration         1480
    0:  Reset fdv av at iteration         1481
    0:            1024310   63962110135.5        207124.703544      -0.515242889309      -0.491975594700       -13482.1726311           55610392559     -2147483648   23.3660163879              3502464
    0:  Writing RDMs to file at iteration         1490
    0:  Reset fdv av at iteration         1491
    0:            1024320   63962084440.3        207132.475808      -0.515246434548      -0.491965975384       -13482.1726346           55618614013     -2147483648   23.4574222565              3500103
    0:  Writing RDMs to file at iteration         1500
    0:  Reset fdv av at iteration         1501
    0:            1024330   63962079660.6        207139.952510      -0.515247335632      -0.491942346373       -13482.1726355           55626798088     -2147483648   23.8089847565              3506162
    0:  Writing RDMs to file at iteration         1510
    0:  Reset fdv av at iteration         1511
    0:            1024340   63962091261.5        207148.037264      -0.515248202834      -0.491958352013       -13482.1726364           55634923623     -2147483648   23.4730472565              3502034
    0:  Writing RDMs to file at iteration         1520
    0:  Reset fdv av at iteration         1521
    0:            1024350   63962066612.1        207157.617845      -0.515247603181      -0.491931436519       -13482.1726358           55642967089     -2147483648   23.5933589935              3497277
    0:  Writing RDMs to file at iteration         1530
    0:  Reset fdv av at iteration         1531
    0:            1024360   63962028457.4        207165.406147      -0.515248228899      -0.491918877038       -13482.1726364           55650907760     -2147483648   23.5175781250              3500208
    0:  Writing RDMs to file at iteration         1540
    0:  Reset fdv av at iteration         1541
    0:            1024370   63962017944.3        207172.900847      -0.515252895163      -0.491889874425       -13482.1726411           55658816403     -2147483648   23.2804679871              3503000
    0: Writing out a popsfile after  11.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 107.650 seconds.
    0:  Writing RDMs to file at iteration         1550
    0:  Reset fdv av at iteration         1551
    0:            1024380   63962031359.7        207180.705827      -0.515255399001      -0.491886188827       -13482.1726436           55666695724     -2147483648   23.3285160065              3502030
    0:  Writing RDMs to file at iteration         1560
    0:  Reset fdv av at iteration         1561
    0:            1024390   63962017378.6        207190.612126      -0.515252879503      -0.491893452340       -13482.1726411           55674475212     -2147483648   23.3722648621              3498998
    0:  Writing RDMs to file at iteration         1570
    0:  Reset fdv av at iteration         1571
    0:            1024400   63962002829.1        207197.515553      -0.515250618886      -0.491874717930       -13482.1726388           55682205908     -2147483648   23.5113277435              3501982
    0:  Writing RDMs to file at iteration         1580
    0:  Reset fdv av at iteration         1581
    0:            1024410   63962021399.9        207203.825107      -0.515252903222      -0.491885254038       -13482.1726411           55689908444     -2147483648   23.1484375000              3501593
    0:  Writing RDMs to file at iteration         1590
    0:  Reset fdv av at iteration         1591
    0:            1024420   63962000512.3        207211.332549      -0.515254522167      -0.491872500933       -13482.1726427           55697495847     -2147483648   23.1949214935              3496966
    0:  Writing RDMs to file at iteration         1600
    0:  Reset fdv av at iteration         1601
    0:            1024430   63961983994.0        207217.944983      -0.515258171259      -0.491874590940       -13482.1726464           55705027370     -2147483648   23.4300785065              3499301
    0:  Writing RDMs to file at iteration         1610
    0:  Reset fdv av at iteration         1611
    0:            1024440   63962039472.2        207225.456382      -0.515254832715      -0.491887028731       -13482.1726430           55712574412     -2147483648   23.1980476379              3502020
    0: Writing out a popsfile after  11.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 104.376 seconds.
    0:  Writing RDMs to file at iteration         1620
    0:  Reset fdv av at iteration         1621
    0:            1024450   63962017260.2        207234.762433      -0.515250843878      -0.491898175211       -13482.1726390           55719989358     -2147483648   23.3437500000              3501446
    0:  Writing RDMs to file at iteration         1630
    0:  Reset fdv av at iteration         1631
    0:            1024460   63962037298.0        207243.163589      -0.515248038810      -0.491899103012       -13482.1726362           55727367891     -2147483648   23.3945312500              3500681
    0:  Writing RDMs to file at iteration         1640
    0:  Reset fdv av at iteration         1641
    0:            1024470   63962042391.2        207249.765183      -0.515251787998      -0.491923547526       -13482.1726400           55734686093     -2147483648   23.4828128815              3497109
    0:  Writing RDMs to file at iteration         1650
    0:  Reset fdv av at iteration         1651
    0:            1024480   63962053524.2        207256.361360      -0.515257746621      -0.491918321788       -13482.1726459           55741925743     -2147483648   23.1296882629              3500666
    0:  Writing RDMs to file at iteration         1660
    0:  Reset fdv av at iteration         1661
    0:            1024490   63962067414.7        207265.959212      -0.515260164238      -0.491933551863       -13482.1726484           55749140318     -2147483648   23.3214836121              3496648
    0:  Writing RDMs to file at iteration         1670
    0:  Reset fdv av at iteration         1671
    0:            1024500   63962053882.6        207273.452218      -0.515259137082      -0.491941684543       -13482.1726473           55756274782     -2147483648   23.3343753815              3501800
    0:  Writing RDMs to file at iteration         1680
    0:  Reset fdv av at iteration         1681
    0:            1024510   63962058879.6        207281.542988      -0.515260155877      -0.491925429338       -13482.1726483           55763371865     -2147483648   23.2777347565              3499774
    0:  Writing RDMs to file at iteration         1690
    0:  Reset fdv av at iteration         1691
    0:            1024520   63962062434.9        207292.638228      -0.515258866309      -0.491920203783       -13482.1726471           55770418956     -2147483648   23.2816410065              3496919
    0: Writing out a popsfile after  12.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 117.001 seconds.
    0:  Writing RDMs to file at iteration         1700
    0:  Reset fdv av at iteration         1701
    0:            1024530   63962072476.4        207299.835285      -0.515258294156      -0.491935959088       -13482.1726465           55777410923     -2147483648   23.4503898621              3497658
    0:  Writing RDMs to file at iteration         1710
    0:  Reset fdv av at iteration         1711
    0:            1024540   63962095901.7        207307.028601      -0.515260850415      -0.491945770596       -13482.1726490           55784340855     -2147483648   23.5718746185              3495712
    0:  Writing RDMs to file at iteration         1720
    0:  Reset fdv av at iteration         1721
    0:            1024550   63962082200.1        207315.119888      -0.515265479219      -0.491962148510       -13482.1726537           55791188198     -2147483648   23.3433589935              3498130
    0:  Writing RDMs to file at iteration         1730
    0:  Reset fdv av at iteration         1731
    0:            1024560   63962072439.1        207321.109101      -0.515276716224      -0.491946417540       -13482.1726649           55797979741     -2147483648   23.1636714935              3497573
    0:  Writing RDMs to file at iteration         1740
    0:  Reset fdv av at iteration         1741
    0:            1024570   63962080181.3        207328.904186      -0.515280616919      -0.491944688019       -13482.1726688           55804734680     -2147483648   23.2851562500              3497844
    0:  Writing RDMs to file at iteration         1750
    0:  Reset fdv av at iteration         1751
    0:            1024580   63962072311.4        207335.799960      -0.515279532516      -0.491939778883       -13482.1726677           55811438752     -2147483648   23.2839851379              3498908
    0:  Writing RDMs to file at iteration         1760
    0:  Reset fdv av at iteration         1761
    0:            1024590   63962069545.9        207344.197179      -0.515278743217      -0.491944803949       -13482.1726669           55818072846     -2147483648   23.0375003815              3496574
    0: Writing out a popsfile after  12.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 124.681 seconds.
    0:  Writing RDMs to file at iteration         1770
    0:  Reset fdv av at iteration         1771
    0:            1024600   63962077909.2        207351.094659      -0.515284655363      -0.491940775211       -13482.1726728           55824673325     -2147483648   23.3664054871              3496407
    0:  Writing RDMs to file at iteration         1780
    0:  Reset fdv av at iteration         1781
    0:            1024610   63962079434.4        207360.393855      -0.515285650575      -0.491934967278       -13482.1726738           55831214243     -2147483648   23.1757812500              3499197
    0:  Writing RDMs to file at iteration         1790
    0:  Reset fdv av at iteration         1791
    0:            1024620   63962120428.9        207369.093570      -0.515281726456      -0.491966408758       -13482.1726699           55837754302     -2147483648   23.5324211121              3495892
    0:  Writing RDMs to file at iteration         1800
    0:  Reset fdv av at iteration         1801
    0:            1024630   63962122416.0        207375.985113      -0.515285624754      -0.491991722492       -13482.1726738           55844189695     -2147483648   23.1613273621              3493957
    0:  Writing RDMs to file at iteration         1810
    0:  Reset fdv av at iteration         1811
    0:            1024640   63962103070.6        207382.869349      -0.515290113031      -0.491996945024       -13482.1726783           55850542547     -2147483648   23.4152336121              3498296
    0:  Writing RDMs to file at iteration         1820
    0:  Reset fdv av at iteration         1821
    0:            1024650   63962084522.4        207390.352313      -0.515293062779      -0.491959669705       -13482.1726812           55856856684     -2147483648   23.3441410065              3497046
    0:  Writing RDMs to file at iteration         1830
    0:  Reset fdv av at iteration         1831
    0:            1024660   63962069464.3        207396.947870      -0.515297858778      -0.491950559337       -13482.1726860           55863129857     -2147483648   23.2507820129              3491505
    0: Writing out a popsfile after  13.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 137.072 seconds.
    0:  Writing RDMs to file at iteration         1840
    0:  Reset fdv av at iteration         1841
    0:            1024670   63962051875.9        207403.848130      -0.515298902879      -0.491931643085       -13482.1726871           55869348074     -2147483648   23.1960945129              3494163
    0:  Writing RDMs to file at iteration         1850
    0:  Reset fdv av at iteration         1851
    0:            1024680   63962064872.6        207413.455778      -0.515302409932      -0.491922576295       -13482.1726906           55875528675     -2147483648   23.3933601379              3495767
    0:  Writing RDMs to file at iteration         1860
    0:  Reset fdv av at iteration         1861
    0:            1024690   63962053113.9        207421.566380      -0.515301937910      -0.491918537206       -13482.1726901           55881651655     -2147483648   23.3281250000              3495393
    0:  Writing RDMs to file at iteration         1870
    0:  Reset fdv av at iteration         1871
    0:            1024700   63962057006.6        207431.477953      -0.515299653400      -0.491916297313       -13482.1726878           55887754556     -2147483648   22.9855461121              3496270
    0:  Writing RDMs to file at iteration         1880
    0:  Reset fdv av at iteration         1881
    0:            1024710   63962054844.9        207438.689459      -0.515298337622      -0.491924248703       -13482.1726865           55893787405     -2147483648   23.1914062500              3493224
    0:  Writing RDMs to file at iteration         1890
    0:  Reset fdv av at iteration         1891
    0:            1024720   63962094759.7        207446.498113      -0.515296183695      -0.491936002656       -13482.1726844           55899804606     -2147483648   23.0058593750              3495072
    0:  Writing RDMs to file at iteration         1900
    0:  Reset fdv av at iteration         1901
    0:            1024730   63962098669.9        207452.803678      -0.515299846815      -0.491965551081       -13482.1726880           55905744463     -2147483648   23.2785148621              3497056
    0: Writing out a popsfile after  13.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 102.837 seconds.
    0:  Writing RDMs to file at iteration         1910
    0:  Reset fdv av at iteration         1911
    0:            1024740   63962151789.4        207460.001990      -0.515305339037      -0.491994504786       -13482.1726935           55911695625     -2147483648   23.3593750000              3498966
    0:  Writing RDMs to file at iteration         1920
    0:  Reset fdv av at iteration         1921
    0:            1024750   63962157859.5        207468.091331      -0.515307436892      -0.492024472962       -13482.1726956           55917536715     -2147483648   23.2914066315              3495140
    0:  Writing RDMs to file at iteration         1930
    0:  Reset fdv av at iteration         1931
    0:            1024760   63962184161.8        207476.470573      -0.515307136977      -0.492039920228       -13482.1726953           55923367304     -2147483648   23.2113285065              3497451
    0:  Writing RDMs to file at iteration         1940
    0:  Reset fdv av at iteration         1941
    0:            1024770   63962204209.9        207482.445069      -0.515310070341      -0.492044198255       -13482.1726983           55929146065     -2147483648   23.1925773621              3496196
    0:  Writing RDMs to file at iteration         1950
    0:  Reset fdv av at iteration         1951
    0:            1024780   63962194609.6        207490.817425      -0.515308220198      -0.492056975242       -13482.1726964           55934863290     -2147483648   22.9453125000              3495977
    0:  Writing RDMs to file at iteration         1960
    0:  Reset fdv av at iteration         1961
    0:            1024790   63962200963.5        207500.385676      -0.515306974041      -0.492053828392       -13482.1726952           55940536027     -2147483648   22.9703121185              3495250
    0:  Writing RDMs to file at iteration         1970
    0:  Reset fdv av at iteration         1971
    0:            1024800   63962237021.5        207506.953976      -0.515305730939      -0.492085934117       -13482.1726939           55946181646     -2147483648   23.2285156250              3496099
    0:  Writing RDMs to file at iteration         1980
    0:  Reset fdv av at iteration         1981
    0:            1024810   63962168224.3        207514.113233      -0.515308348528      -0.492066477953       -13482.1726965           55951706094     -2147483648   23.3593750000              3493135
    0: Writing out a popsfile after  14.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  19.392 seconds.
    0:  Writing RDMs to file at iteration         1990
    0:  Reset fdv av at iteration         1991
    0:            1024820   63962138161.5        207522.178898      -0.515313752403      -0.492020040185       -13482.1727019           55957222965     -2147483648   23.3667964935              3493187
    0:  Writing RDMs to file at iteration         2000
    0:  Reset fdv av at iteration         2001
    0:            1024830   63962163564.1        207530.259556      -0.515313238480      -0.492015457975       -13482.1727014           55962742175     -2147483648   23.1890621185              3493085
    0:  Writing RDMs to file at iteration         2010
    0:  Reset fdv av at iteration         2011
    0:            1024840   63962149889.2        207537.743995      -0.515315994465      -0.492011623120       -13482.1727042           55968181772     -2147483648   23.1832027435              3494857
    0:  Writing RDMs to file at iteration         2020
    0:  Reset fdv av at iteration         2021
    0:            1024850   63962085701.6        207546.430178      -0.515317477715      -0.491978107344       -13482.1727057           55973531664     -2147483648   23.3960933685              3494865
    0:  Writing RDMs to file at iteration         2030
    0:  Reset fdv av at iteration         2031
    0:            1024860   63962075826.0        207551.526044      -0.515315585196      -0.491945856166       -13482.1727038           55978893104     -2147483648   23.1019535065              3495396
    0:  Writing RDMs to file at iteration         2040
    0:  Reset fdv av at iteration         2041
    0:            1024870   63962112393.2        207559.932720      -0.515314377581      -0.491949557347       -13482.1727026           55984239952     -2147483648   23.1468753815              3493843
    0:  Writing RDMs to file at iteration         2050
    0:  Reset fdv av at iteration         2051
    0:            1024880   63962116285.2        207568.638961      -0.515312841584      -0.491978019456       -13482.1727010           55989517008     -2147483648   22.9605464935              3496559
    0: Writing out a popsfile after  14.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:   9.810 seconds.
    0:  Writing RDMs to file at iteration         2060
    0:  Reset fdv av at iteration         2061
    0:            1024890   63962124062.4        207577.635398      -0.515309258508      -0.491988568413       -13482.1726974           55994766151     -2147483648   23.2339839935              3494132
    0:  Writing RDMs to file at iteration         2070
    0:  Reset fdv av at iteration         2071
    0:            1024900   63962108572.3        207586.630099      -0.515315365869      -0.491987638202       -13482.1727036           55999963364     -2147483648   23.1664066315              3493451
    0:  Writing RDMs to file at iteration         2080
    0:  Reset fdv av at iteration         2081
    0:            1024910   63962159383.2        207596.524068      -0.515312633858      -0.491996838488       -13482.1727008           56005150886     -2147483648   22.9570312500              3493367
    0:  Writing RDMs to file at iteration         2090
    0:  Reset fdv av at iteration         2091
    0:            1024920   63962195823.6        207604.914063      -0.515308398226      -0.492027876901       -13482.1726966           56010290643     -2147483648   23.1089839935              3491538
    0:  Writing RDMs to file at iteration         2100
    0:  Reset fdv av at iteration         2101
    0:            1024930   63962199621.2        207612.993915      -0.515307791001      -0.492063874275       -13482.1726960           56015359825     -2147483648   22.9816398621              3490478
    0:  Writing RDMs to file at iteration         2110
    0:  Reset fdv av at iteration         2111
    0:            1024940   63962191967.3        207621.962183      -0.515309458055      -0.492049480209       -13482.1726976           56020392117     -2147483648   23.2117195129              3492857
    0:  Writing RDMs to file at iteration         2120
    0:  Reset fdv av at iteration         2121
    0:            1024950   63962218575.8        207629.434872      -0.515313072887      -0.492068883462       -13482.1727013           56025399057     -2147483648   23.0324211121              3490748
    0:  Writing RDMs to file at iteration         2130
    0:  Reset fdv av at iteration         2131
    0:            1024960   63962217482.0        207636.302167      -0.515313417829      -0.492078904080       -13482.1727016           56030364642     -2147483648   23.0820312500              3494549
    0: Writing out a popsfile after  15.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 100.544 seconds.
    0:  Writing RDMs to file at iteration         2140
    0:  Reset fdv av at iteration         2141
    0:            1024970   63962255039.0        207644.067993      -0.515320252235      -0.492101559266       -13482.1727084           56035310180     -2147483648   23.0648441315              3495275
    0:  Writing RDMs to file at iteration         2150
    0:  Reset fdv av at iteration         2151
    0:            1024980   63962306302.8        207650.328301      -0.515324780144      -0.492146339825       -13482.1727130           56040232395     -2147483648   23.2777347565              3493219
    0:  Writing RDMs to file at iteration         2160
    0:  Reset fdv av at iteration         2161
    0:            1024990   63962258710.6        207660.174014      -0.515323137677      -0.492138429618       -13482.1727113           56045031630     -2147483648   23.0593757629              3492602
    0:  Writing RDMs to file at iteration         2170
    0:  Reset fdv av at iteration         2171
    0:            1025000   63962252704.1        207665.818186      -0.515316988243      -0.492106497460       -13482.1727052           56049820960     -2147483648   23.1191406250              3494039
    0:  Writing RDMs to file at iteration         2180
    0:  Reset fdv av at iteration         2181
    0:            1025010   63962251339.8        207674.773496      -0.515319765251      -0.492108103142       -13482.1727080           56054585019     -2147483648   22.9164066315              3491205
    0:  Writing RDMs to file at iteration         2190
    0:  Reset fdv av at iteration         2191
    0:            1025020   63962272848.2        207683.728115      -0.515315070027      -0.492126318943       -13482.1727033           56059342397     -2147483648   23.1589851379              3493769
    0:  Writing RDMs to file at iteration         2200
    0:  Reset fdv av at iteration         2201
    0:            1025030   63962275768.0        207693.874577      -0.515307369371      -0.492132769254       -13482.1726956           56064028952     -2147483648   23.0535163879              3492135
    0: Writing out a popsfile after  15.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 109.923 seconds.
    0:  Writing RDMs to file at iteration         2210
    0:  Reset fdv av at iteration         2211
    0:            1025040   63962327861.9        207703.717581      -0.515304852027      -0.492161114521       -13482.1726930           56068735688     -2147483648   23.1585941315              3488590
    0:  Writing RDMs to file at iteration         2220
    0:  Reset fdv av at iteration         2221
    0:            1025050   63962366344.7        207711.750640      -0.515301702549      -0.492207164191       -13482.1726899           56073400722     -2147483648   23.3246097565              3487447
    0:  Writing RDMs to file at iteration         2230
    0:  Reset fdv av at iteration         2231
    0:            1025060   63962398817.3        207720.368461      -0.515300034742      -0.492239799664       -13482.1726882           56078007626     -2147483648   22.9828128815              3490799
    0:  Writing RDMs to file at iteration         2240
    0:  Reset fdv av at iteration         2241
    0:            1025070   63962386189.6        207731.072271      -0.515291519037      -0.492262538405       -13482.1726797           56082530626     -2147483648   23.2960929871              3490577
    0:  Writing RDMs to file at iteration         2250
    0:  Reset fdv av at iteration         2251
    0:            1025080   63962398572.4        207738.166744      -0.515289692028      -0.492237979789       -13482.1726779           56087054045     -2147483648   23.0335941315              3490777
    0:  Writing RDMs to file at iteration         2260
    0:  Reset fdv av at iteration         2261
    0:            1025090   63962372305.4        207746.168362      -0.515289199917      -0.492235694860       -13482.1726774           56091500441     -2147483648   22.9152336121              3488656
    0:  Writing RDMs to file at iteration         2270
    0:  Reset fdv av at iteration         2271
    0:            1025100   63962362099.3        207755.069075      -0.515281611468      -0.492225260685       -13482.1726698           56095924549     -2147483648   22.9347648621              3492080
    0:  Writing RDMs to file at iteration         2280
    0:  Reset fdv av at iteration         2281
    0:            1025110   63962352192.6        207762.773293      -0.515282349177      -0.492220296428       -13482.1726705           56100319781     -2147483648   23.0699214935              3486049
    0: Writing out a popsfile after  16.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 112.373 seconds.
    0:  Writing RDMs to file at iteration         2290
    0:  Reset fdv av at iteration         2291
    0:            1025120   63962371827.0        207769.279344      -0.515282885619      -0.492214322373       -13482.1726711           56104697984     -2147483648   23.1523437500              3491589
    0:  Writing RDMs to file at iteration         2300
    0:  Reset fdv av at iteration         2301
    0:            1025130   63962347652.1        207776.986151      -0.515279020834      -0.492214412770       -13482.1726672           56109021961     -2147483648   22.9835929871              3495356
    0:  Writing RDMs to file at iteration         2310
    0:  Reset fdv av at iteration         2311
    0:            1025140   63962351005.0        207785.591959      -0.515275555046      -0.492207510489       -13482.1726637           56113328896     -2147483648   23.1179695129              3492412
    0:  Writing RDMs to file at iteration         2320
    0:  Reset fdv av at iteration         2321
    0:            1025150   63962331137.0        207794.199447      -0.515273250755      -0.492208069040       -13482.1726614           56117570004     -2147483648   22.8570308685              3491349
    0:  Writing RDMs to file at iteration         2330
    0:  Reset fdv av at iteration         2331
    0:            1025160   63962344778.6        207804.605074      -0.515267187186      -0.492195208369       -13482.1726554           56121802791     -2147483648   23.0136718750              3486864
    0:  Writing RDMs to file at iteration         2340
    0:  Reset fdv av at iteration         2341
    0:            1025170   63962353091.9        207812.914606      -0.515266190794      -0.492189132110       -13482.1726544           56125998070     -2147483648   22.8359375000              3494975
    0:  Writing RDMs to file at iteration         2350
    0:  Reset fdv av at iteration         2351
    0:            1025180   63962304878.3        207819.425591      -0.515264582445      -0.492188603279       -13482.1726528           56130119948     -2147483648   22.9929695129              3492163
    0: Writing out a popsfile after  16.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 104.509 seconds.
    0:  Writing RDMs to file at iteration         2360
    0:  Reset fdv av at iteration         2361
    0:            1025190   63962282575.0        207830.737948      -0.515265664646      -0.492151027184       -13482.1726539           56134240365     -2147483648   22.9351558685              3489483
    0:  Writing RDMs to file at iteration         2370
    0:  Reset fdv av at iteration         2371
    0:            1025200   63962307955.1        207838.159975      -0.515260059549      -0.492148260528       -13482.1726482           56138366274     -2147483648   23.0863285065              3492002
    0:  Writing RDMs to file at iteration         2380
    0:  Reset fdv av at iteration         2381
    0:            1025210   63962268589.3        207845.285029      -0.515262880023      -0.492154595682       -13482.1726511           56142391132     -2147483648   22.9539070129              3490826
    0:  Writing RDMs to file at iteration         2390
    0:  Reset fdv av at iteration         2391
    0:            1025220   63962278432.4        207853.605973      -0.515255318113      -0.492133468965       -13482.1726435           56146434431     -2147483648   22.9898433685              3488880
    0:  Writing RDMs to file at iteration         2400
    0:  Reset fdv av at iteration         2401
    0:            1025230   63962317690.0        207859.235331      -0.515263526753      -0.492152825603       -13482.1726517           56150469604     -2147483648   22.9863281250              3489801
    0:  Writing RDMs to file at iteration         2410
    0:  Reset fdv av at iteration         2411
    0:            1025240   63962341649.5        207868.759516      -0.515261900684      -0.492182055514       -13482.1726501           56154458217     -2147483648   22.8386726379              3490106
    0:  Writing RDMs to file at iteration         2420
    0:  Reset fdv av at iteration         2421
    0:            1025250   63962342309.3        207877.373646      -0.515260738458      -0.492202820944       -13482.1726489           56158400983     -2147483648   22.8671875000              3491840
    0: Writing out a popsfile after  17.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:   7.837 seconds.
    0:  Writing RDMs to file at iteration         2430
    0:  Reset fdv av at iteration         2431
    0:            1025260   63962324678.6        207883.580357      -0.515260809412      -0.492182814110       -13482.1726490           56162290566     -2147483648   22.9285163879              3484989
    0:  Writing RDMs to file at iteration         2440
    0:  Reset fdv av at iteration         2441
    0:            1025270   63962339718.5        207888.293175      -0.515263353540      -0.492187048044       -13482.1726515           56166171914     -2147483648   22.8933601379              3490060
    0:  Writing RDMs to file at iteration         2450
    0:  Reset fdv av at iteration         2451
    0:            1025280   63962364867.0        207894.506223      -0.515265069213      -0.492205716710       -13482.1726533           56170036852     -2147483648   23.1378898621              3491666
    0:  Writing RDMs to file at iteration         2460
    0:  Reset fdv av at iteration         2461
    0:            1025290   63962358770.6        207900.715077      -0.515271415135      -0.492219019042       -13482.1726596           56173855626     -2147483648   22.7578125000              3490281
    0:  Writing RDMs to file at iteration         2470
    0:  Reset fdv av at iteration         2471
    0:            1025300   63962392527.0        207908.721200      -0.515277395430      -0.492228417068       -13482.1726656           56177670278     -2147483648   22.8773441315              3489076
    0:  Writing RDMs to file at iteration         2480
    0:  Reset fdv av at iteration         2481
    0:            1025310   63962343798.5        207917.924286      -0.515277423707      -0.492230314935       -13482.1726656           56181398033     -2147483648   23.0035152435              3490082
    0:  Writing RDMs to file at iteration         2490
    0:  Reset fdv av at iteration         2491
    0:            1025320   63962365609.7        207922.328168      -0.515283435720      -0.492209212518       -13482.1726716           56185151163     -2147483648   22.8304691315              3489647
    0:  Writing RDMs to file at iteration         2500
    0:  Reset fdv av at iteration         2501
    0:            1025330   63962390029.0        207930.941330      -0.515290246764      -0.492236420463       -13482.1726784           56188879078     -2147483648   23.0289058685              3489684
    0: Writing out a popsfile after  17.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  99.947 seconds.
    0:  Writing RDMs to file at iteration         2510
    0:  Reset fdv av at iteration         2511
    0:            1025340   63962356533.6        207940.444852      -0.515284568663      -0.492227595177       -13482.1726728           56192506013     -2147483648   22.8445320129              3491232
    0:  Writing RDMs to file at iteration         2520
    0:  Reset fdv av at iteration         2521
    0:            1025350   63962384034.8        207948.149812      -0.515282697152      -0.492241780026       -13482.1726709           56196168496     -2147483648   22.7941398621              3491596
    0:  Writing RDMs to file at iteration         2530
    0:  Reset fdv av at iteration         2531
    0:            1025360   63962388659.7        207954.351208      -0.515284554260      -0.492229001316       -13482.1726727           56199772132     -2147483648   22.9035148621              3490360
    0:  Writing RDMs to file at iteration         2540
    0:  Reset fdv av at iteration         2541
    0:            1025370   63962418776.8        207962.057516      -0.515288081226      -0.492261814817       -13482.1726763           56203371014     -2147483648   22.8464851379              3489866
    0:  Writing RDMs to file at iteration         2550
    0:  Reset fdv av at iteration         2551
    0:            1025380   63962415733.4        207971.854613      -0.515289390435      -0.492269597264       -13482.1726776           56206925831     -2147483648   22.8585929871              3491153
    0:  Writing RDMs to file at iteration         2560
    0:  Reset fdv av at iteration         2561
    0:            1025390   63962395590.1        207981.347423      -0.515286399190      -0.492256996062       -13482.1726746           56210444972     -2147483648   22.7839851379              3488153
    0:  Writing RDMs to file at iteration         2570
    0:  Reset fdv av at iteration         2571
    0:            1025400   63962379626.4        207987.544260      -0.515288278409      -0.492234749122       -13482.1726765           56213949479     -2147483648   22.8734378815              3486431
    0:  Writing RDMs to file at iteration         2580
    0:  Reset fdv av at iteration         2581
    0:            1025410   63962357058.5        207995.548671      -0.515289526926      -0.492232152276       -13482.1726777           56217408967     -2147483648   22.7328128815              3485208
    0: Writing out a popsfile after  18.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  95.884 seconds.
    0:  Writing RDMs to file at iteration         2590
    0:  Reset fdv av at iteration         2591
    0:            1025420   63962362641.0        208003.256645      -0.515293913943      -0.492203328971       -13482.1726821           56220866377     -2147483648   22.8593750000              3491301
    0:  Writing RDMs to file at iteration         2600
    0:  Reset fdv av at iteration         2601
    0:            1025430   63962333337.1        208010.374682      -0.515298460142      -0.492189737912       -13482.1726866           56224260548     -2147483648   22.9269523621              3488469
    0:  Writing RDMs to file at iteration         2610
    0:  Reset fdv av at iteration         2611
    0:            1025440   63962323298.1        208016.300152      -0.515305419093      -0.492187295999       -13482.1726936           56227641841     -2147483648   22.6921882629              3489389
    0:  Writing RDMs to file at iteration         2620
    0:  Reset fdv av at iteration         2621
    0:            1025450   63962348573.2        208024.628221      -0.515309362032      -0.492195163970       -13482.1726975           56231035141     -2147483648   22.9359378815              3488122
    0:  Writing RDMs to file at iteration         2630
    0:  Reset fdv av at iteration         2631
    0:            1025460   63962370797.0        208033.253406      -0.515307418871      -0.492212304069       -13482.1726956           56234396905     -2147483648   22.6687507629              3487005
    0:  Writing RDMs to file at iteration         2640
    0:  Reset fdv av at iteration         2641
    0:            1025470   63962377301.0        208039.473398      -0.515308467437      -0.492224497561       -13482.1726967           56237706490     -2147483648   22.9593753815              3489327
    0:  Writing RDMs to file at iteration         2650
    0:  Reset fdv av at iteration         2651
    0:            1025480   63962356040.7        208047.790441      -0.515312697236      -0.492227728250       -13482.1727009           56240976697     -2147483648   22.9546871185              3487808
    0: Writing out a popsfile after  18.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  98.583 seconds.
    0:  Writing RDMs to file at iteration         2660
    0:  Reset fdv av at iteration         2661
    0:            1025490   63962392585.2        208053.107409      -0.515317772225      -0.492220231376       -13482.1727060           56244266715     -2147483648   23.0695304871              3487745
    0:  Writing RDMs to file at iteration         2670
    0:  Reset fdv av at iteration         2671
    0:            1025500   63962444831.4        208061.128628      -0.515322714917      -0.492277036496       -13482.1727109           56247539618     -2147483648   22.9578132629              3490245
    0:  Writing RDMs to file at iteration         2680
    0:  Reset fdv av at iteration         2681
    0:            1025510   63962467212.3        208071.830649      -0.515315260429      -0.492311669953       -13482.1727034           56250771685     -2147483648   22.7914066315              3486331
    0:  Writing RDMs to file at iteration         2690
    0:  Reset fdv av at iteration         2691
    0:            1025520   63962506560.3        208080.418059      -0.515308703590      -0.492340335920       -13482.1726969           56253973120     -2147483648   22.8906250000              3490632
    0:  Writing RDMs to file at iteration         2700
    0:  Reset fdv av at iteration         2701
    0:            1025530   63962538553.6        208088.396067      -0.515311013753      -0.492365495770       -13482.1726992           56257161623     -2147483648   23.1898441315              3487084
    0:  Writing RDMs to file at iteration         2710
    0:  Reset fdv av at iteration         2711
    0:            1025540   63962559389.4        208096.666030      -0.515312117603      -0.492398287259       -13482.1727003           56260310625     -2147483648   22.6484375000              3488326
    0:  Writing RDMs to file at iteration         2720
    0:  Reset fdv av at iteration         2721
    0:            1025550   63962595214.4        208104.924612      -0.515310645692      -0.492406298899       -13482.1726988           56263464707     -2147483648   22.6929683685              3487433
    0: Writing out a popsfile after  19.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  22.662 seconds.
    0:  Writing RDMs to file at iteration         2730
    0:  Reset fdv av at iteration         2731
    0:            1025560   63962638018.2        208113.180389      -0.515313308385      -0.492456584780       -13482.1727015           56266589073     -2147483648   23.1625003815              3487075
    0:  Writing RDMs to file at iteration         2740
    0:  Reset fdv av at iteration         2741
    0:            1025570   63962651102.4        208121.722477      -0.515318253172      -0.492487091661       -13482.1727064           56269674205     -2147483648   22.9289054871              3489953
    0:  Writing RDMs to file at iteration         2750
    0:  Reset fdv av at iteration         2751
    0:            1025580   63962697647.9        208129.953348      -0.515317634697      -0.492507931790       -13482.1727058           56272754680     -2147483648   23.1265621185              3486934
    0:  Writing RDMs to file at iteration         2760
    0:  Reset fdv av at iteration         2761
    0:            1025590   63962722159.0        208136.678582      -0.515322838145      -0.492553186719       -13482.1727110           56275792013     -2147483648   22.6898441315              3489286
    0:  Writing RDMs to file at iteration         2770
    0:  Reset fdv av at iteration         2771
    0:            1025600   63962725978.0        208143.989918      -0.515325113773      -0.492573576590       -13482.1727133           56278787828     -2147483648   22.6226558685              3489274
    0:  Writing RDMs to file at iteration         2780
    0:  Reset fdv av at iteration         2781
    0:            1025610   63962768650.0        208150.694602      -0.515328021479      -0.492585213350       -13482.1727162           56281789257     -2147483648   22.9718742371              3487710
    0:  Writing RDMs to file at iteration         2790
    0:  Reset fdv av at iteration         2791
    0:            1025620   63962726923.2        208157.397540      -0.515335822264      -0.492581750102       -13482.1727240           56284690774     -2147483648   22.6695308685              3487350
    0:  Writing RDMs to file at iteration         2800
    0:  Reset fdv av at iteration         2801
    0:            1025630   63962693119.4        208166.502407      -0.515338474960      -0.492542434692       -13482.1727267           56287590424     -2147483648   22.8359375000              3487497
    0: Writing out a popsfile after  19.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  11.927 seconds.
    0:  Writing RDMs to file at iteration         2810
    0:  Reset fdv av at iteration         2811
    0:            1025640   63962722264.4        208174.719133      -0.515337758360      -0.492538175436       -13482.1727259           56290506680     -2147483648   22.8851566315              3489400
    0:  Writing RDMs to file at iteration         2820
    0:  Reset fdv av at iteration         2821
    0:            1025650   63962753822.0        208182.639882      -0.515339820430      -0.492583233727       -13482.1727280           56293398598     -2147483648   23.0335941315              3485871
    0:  Writing RDMs to file at iteration         2830
    0:  Reset fdv av at iteration         2831
    0:            1025660   63962771619.9        208191.445161      -0.515335300910      -0.492587212036       -13482.1727235           56296269555     -2147483648   22.6960945129              3487635
    0:  Writing RDMs to file at iteration         2840
    0:  Reset fdv av at iteration         2841
    0:            1025670   63962797310.6        208198.148983      -0.515339245442      -0.492617473963       -13482.1727274           56299138776     -2147483648   22.8492183685              3490303
    0:  Writing RDMs to file at iteration         2850
    0:  Reset fdv av at iteration         2851
    0:            1025680   63962835380.4        208206.345588      -0.515345692019      -0.492648472244       -13482.1727339           56301986085     -2147483648   22.8609371185              3490437
    0:  Writing RDMs to file at iteration         2860
    0:  Reset fdv av at iteration         2861
    0:            1025690   63962858896.6        208216.631003      -0.515342842193      -0.492669173444       -13482.1727310           56304782494     -2147483648   22.7148437500              3484744
    0:  Writing RDMs to file at iteration         2870
    0:  Reset fdv av at iteration         2871
    0:            1025700   63962856887.2        208223.908178      -0.515340560701      -0.492692904750       -13482.1727287           56307554972     -2147483648   22.6468753815              3488098
    0:  Writing RDMs to file at iteration         2880
    0:  Reset fdv av at iteration         2881
    0:            1025710   63962858431.3        208231.177838      -0.515341579963      -0.492692458937       -13482.1727298           56310304116     -2147483648   22.6445312500              3484791
    0: Writing out a popsfile after  20.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 128.318 seconds.
    0:  Writing RDMs to file at iteration         2890
    0:  Reset fdv av at iteration         2891
    0:            1025720   63962855472.4        208238.749145      -0.515348773683      -0.492683407216       -13482.1727370           56313022832     -2147483648   22.7507820129              3489039
    0:  Writing RDMs to file at iteration         2900
    0:  Reset fdv av at iteration         2901
    0:            1025730   63962858516.5        208245.124368      -0.515351827329      -0.492694399390       -13482.1727400           56315733705     -2147483648   22.6835937500              3487945
    0:  Writing RDMs to file at iteration         2910
    0:  Reset fdv av at iteration         2911
    0:            1025740   63962923192.2        208251.797181      -0.515354210759      -0.492729947639       -13482.1727424           56318457457     -2147483648   22.6617183685              3486095
    0:  Writing RDMs to file at iteration         2920
    0:  Reset fdv av at iteration         2921
    0:            1025750   63962909439.5        208260.558555      -0.515352927291      -0.492740856891       -13482.1727411           56321106842     -2147483648   22.7820320129              3487108
    0:  Writing RDMs to file at iteration         2930
    0:  Reset fdv av at iteration         2931
    0:            1025760   63962918394.6        208266.616464      -0.515357935701      -0.492740811838       -13482.1727461           56323760121     -2147483648   22.5945320129              3486759
    0:  Writing RDMs to file at iteration         2940
    0:  Reset fdv av at iteration         2941
    0:            1025770   63962928730.1        208273.576236      -0.515363517482      -0.492743214025       -13482.1727517           56326404485     -2147483648   22.6671867371              3487412
    0:  Writing RDMs to file at iteration         2950
    0:  Reset fdv av at iteration         2951
    0:            1025780   63962970214.1        208282.035020      -0.515362063621      -0.492775074137       -13482.1727502           56329052424     -2147483648   22.5179691315              3482444
    0: Writing out a popsfile after  20.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  95.130 seconds.
    0:  Writing RDMs to file at iteration         2960
    0:  Reset fdv av at iteration         2961
    0:            1025790   63962952087.5        208291.084685      -0.515364667181      -0.492787649930       -13482.1727529           56331634037     -2147483648   23.0156250000              3486587
    0:  Writing RDMs to file at iteration         2970
    0:  Reset fdv av at iteration         2971
    0:            1025800   63962936894.2        208298.629257      -0.515363483292      -0.492773942213       -13482.1727517           56334188434     -2147483648   22.7429695129              3487328
    0:  Writing RDMs to file at iteration         2980
    0:  Reset fdv av at iteration         2981
    0:            1025810   63962974230.9        208305.877756      -0.515364598505      -0.492776905487       -13482.1727528           56336757849     -2147483648   22.6531257629              3485103
    0:  Writing RDMs to file at iteration         2990
    0:  Reset fdv av at iteration         2991
    0:            1025820   63963019445.4        208314.625897      -0.515364705001      -0.492821067244       -13482.1727529           56339316633     -2147483648   22.6562500000              3483327
    0:  Writing RDMs to file at iteration         3000
    0:  Reset fdv av at iteration         3001
    0:            1025830   63963013517.7        208322.159384      -0.515362492550      -0.492851738336       -13482.1727507           56341828418     -2147483648   22.5695304871              3486872
    0:  Writing RDMs to file at iteration         3010
    0:  Reset fdv av at iteration         3011
    0:            1025840   63962982077.4        208327.585355      -0.515373407909      -0.492831897753       -13482.1727616           56344289907     -2147483648   22.6187496185              3485865
    0:  Writing RDMs to file at iteration         3020
    0:  Reset fdv av at iteration         3021
    0:            1025850   63962989577.9        208336.617219      -0.515374210247      -0.492799718709       -13482.1727624           56346757958     -2147483648   22.5781250000              3483899
    0:  Writing RDMs to file at iteration         3030
    0:  Reset fdv av at iteration         3031
    0:            1025860   63962979978.2        208345.057095      -0.515366708913      -0.492803108448       -13482.1727549           56349191680     -2147483648   22.6124992371              3489276
    0: Writing out a popsfile after  21.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 102.333 seconds.
    0:  Writing RDMs to file at iteration         3040
    0:  Reset fdv av at iteration         3041
    0:            1025870   63962966531.0        208353.796216      -0.515363942491      -0.492788944689       -13482.1727521           56351590884     -2147483648   22.7562503815              3484021
    0:  Writing RDMs to file at iteration         3050
    0:  Reset fdv av at iteration         3051
    0:            1025880   63962984559.2        208362.539303      -0.515363161441      -0.492803876381       -13482.1727513           56354034352     -2147483648   23.0000000000              3487014
    0:  Writing RDMs to file at iteration         3060
    0:  Reset fdv av at iteration         3061
    0:            1025890   63962983803.9        208371.278256      -0.515363447319      -0.492804963218       -13482.1727516           56356418349     -2147483648   22.6765632629              3487503
    0:  Writing RDMs to file at iteration         3070
    0:  Reset fdv av at iteration         3071
    0:            1025900   63963020959.9        208378.817858      -0.515367648064      -0.492829856093       -13482.1727558           56358808788     -2147483648   22.6585941315              3487764
    0:  Writing RDMs to file at iteration         3080
    0:  Reset fdv av at iteration         3081
    0:            1025910   63963039094.9        208389.648767      -0.515363262091      -0.492853746119       -13482.1727514           56361172231     -2147483648   22.7523441315              3484286
    0:  Writing RDMs to file at iteration         3090
    0:  Reset fdv av at iteration         3091
    0:            1025920   63963089538.1        208394.470954      -0.515363562917      -0.492877510611       -13482.1727517           56363528778     -2147483648   22.6054687500              3485535
    0:  Writing RDMs to file at iteration         3100
    0:  Reset fdv av at iteration         3101
    0:            1025930   63963120300.4        208400.489031      -0.515376798614      -0.492924223758       -13482.1727650           56365867848     -2147483648   22.7570304871              3486564
    0: Writing out a popsfile after  21.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  94.076 seconds.
    0:  Writing RDMs to file at iteration         3110
    0:  Reset fdv av at iteration         3111
    0:            1025940   63963118877.5        208407.993674      -0.515380084730      -0.492944248784       -13482.1727683           56368131319     -2147483648   22.7617187500              3484859
    0:  Writing RDMs to file at iteration         3120
    0:  Reset fdv av at iteration         3121
    0:            1025950   63963120672.9        208413.990647      -0.515380786939      -0.492934432703       -13482.1727690           56370415308     -2147483648   22.6578121185              3482348
    0:  Writing RDMs to file at iteration         3130
    0:  Reset fdv av at iteration         3131
    0:            1025960   63963155689.5        208419.091344      -0.515384796910      -0.492962493951       -13482.1727730           56372701707     -2147483648   22.6499996185              3485900
    0:  Writing RDMs to file at iteration         3140
    0:  Reset fdv av at iteration         3141
    0:            1025970   63963149895.6        208423.886513      -0.515392461181      -0.492961541740       -13482.1727806           56374943253     -2147483648   22.8601570129              3487487
    0:  Writing RDMs to file at iteration         3150
    0:  Reset fdv av at iteration         3151
    0:            1025980   63963127764.1        208432.281176      -0.515392408715      -0.492955651075       -13482.1727806           56377144310     -2147483648   22.6031246185              3483765
    0:  Writing RDMs to file at iteration         3160
    0:  Reset fdv av at iteration         3161
    0:            1025990   63963184926.1        208440.077522      -0.515391291722      -0.492957887754       -13482.1727795           56379400717     -2147483648   22.6945304871              3488606
    0:  Writing RDMs to file at iteration         3170
    0:  Reset fdv av at iteration         3171
    0:            1026000   63963186370.1        208447.273824      -0.515392633186      -0.493001277933       -13482.1727808           56381584625     -2147483648   22.7335929871              3488153
    0:  Writing RDMs to file at iteration         3180
    0:  Reset fdv av at iteration         3181
    0:            1026010   63963225759.5        208454.157722      -0.515395855441      -0.493029890000       -13482.1727840           56383792942     -2147483648   22.7507820129              3482564
    0: Writing out a popsfile after  22.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  93.654 seconds.
    0:  Writing RDMs to file at iteration         3190
    0:  Reset fdv av at iteration         3191
    0:            1026020   63963274722.8        208461.632461      -0.515399418233      -0.493058919203       -13482.1727876           56385976134     -2147483648   22.6039066315              3487057
    0:  Writing RDMs to file at iteration         3200
    0:  Reset fdv av at iteration         3201
    0:            1026030   63963279407.6        208469.398809      -0.515402915642      -0.493096331612       -13482.1727911           56388131994     -2147483648   22.6671867371              3488149
    0:  Writing RDMs to file at iteration         3210
    0:  Reset fdv av at iteration         3211
    0:            1026040   63963326172.2        208476.854082      -0.515407217219      -0.493112037516       -13482.1727954           56390300774     -2147483648   22.6406250000              3483740
    0:  Writing RDMs to file at iteration         3220
    0:  Reset fdv av at iteration         3221
    0:            1026050   63963335165.6        208481.904324      -0.515410209533      -0.493128959232       -13482.1727984           56392423244     -2147483648   22.5648441315              3483071
    0:  Writing RDMs to file at iteration         3230
    0:  Reset fdv av at iteration         3231
    0:            1026060   63963321619.4        208489.649290      -0.515411554390      -0.493143457797       -13482.1727997           56394491867     -2147483648   22.5820312500              3485046
    0:  Writing RDMs to file at iteration         3240
    0:  Reset fdv av at iteration         3241
    0:            1026070   63963348436.9        208497.388503      -0.515409140542      -0.493148592757       -13482.1727973           56396579403     -2147483648   22.7359371185              3485163
    0:  Writing RDMs to file at iteration         3250
    0:  Reset fdv av at iteration         3251
    0:            1026080   63963405626.3        208506.024026      -0.515403503399      -0.493187571532       -13482.1727917           56398699537     -2147483648   22.6437492371              3485625
    0: Writing out a popsfile after  22.500 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE:  96.271 seconds.
    0:  Writing RDMs to file at iteration         3260
    0:  Reset fdv av at iteration         3261
    0:            1026090   63963413376.8        208514.647073      -0.515403100521      -0.493211385794       -13482.1727913           56400750732     -2147483648   22.7468757629              3483866
    0:  Writing RDMs to file at iteration         3270
    0:  Reset fdv av at iteration         3271
    0:            1026100   63963466641.4        208521.462410      -0.515407068415      -0.493242165207       -13482.1727953           56402830062     -2147483648   22.6101570129              3485546
    0:  Writing RDMs to file at iteration         3280
    0:  Reset fdv av at iteration         3281
    0:            1026110   63963489773.6        208527.971232      -0.515419313344      -0.493279107599       -13482.1728075           56404862343     -2147483648   22.7460937500              3480943
    0:  Writing RDMs to file at iteration         3290
    0:  Reset fdv av at iteration         3291
    0:            1026120   63963497297.0        208534.769982      -0.515426295057      -0.493294592502       -13482.1728145           56406879499     -2147483648   22.5312500000              3483415
    0:  Writing RDMs to file at iteration         3300
    0:  Reset fdv av at iteration         3301
    0:            1026130   63963463585.2        208544.262901      -0.515425545673      -0.493288561040       -13482.1728137           56408828067     -2147483648   22.4984378815              3485258
    0:  Writing RDMs to file at iteration         3310
    0:  Reset fdv av at iteration         3311
    0:            1026140   63963453759.1        208549.855512      -0.515422008415      -0.493260396353       -13482.1728102           56410783289     -2147483648   22.5726566315              3485468
    0:  Writing RDMs to file at iteration         3320
    0:  Reset fdv av at iteration         3321
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     76.820343
    0: Required new RDM array must have the following size (MB):     76.827988
    0:            1026150   63963459340.3        208557.257091      -0.515421203977      -0.493258788698       -13482.1728094           56412736361     -2147483648   22.6664066315              3484266
    0:  Writing RDMs to file at iteration         3330
    0:  Reset fdv av at iteration         3331
    0:            1026160   63963505732.8        208565.562014      -0.515426679357      -0.493282823745       -13482.1728149           56414716940     -2147483648   22.5273437500              3484586
    0: Writing out a popsfile after  23.000 hours...
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: Time taken to write out POPSFILE: 101.412 seconds.
    0:  Writing RDMs to file at iteration         3340
    0:  Reset fdv av at iteration         3341
    0:            1026170   63963556136.2        208572.659422      -0.515426349448      -0.493327849153       -13482.1728145           56416691302     -2147483648   22.7234382629              3485967
    0:  Writing RDMs to file at iteration         3350
    0:  Reset fdv av at iteration         3351
    0:            1026180   63963556055.4        208579.741156      -0.515423623172      -0.493350343484       -13482.1728118           56418601924     -2147483648   22.7914066315              3482497
    0:  Writing RDMs to file at iteration         3360
    0:  Reset fdv av at iteration         3361
    0:            1026190   63963535178.2        208586.215389      -0.515427856618      -0.493342893417       -13482.1728160           56420479481     -2147483648   22.6343746185              3482698
    0:  Writing RDMs to file at iteration         3370
    0:  Reset fdv av at iteration         3371
    0: slurmstepd: error: *** STEP 967027.1 ON co4000 CANCELLED AT 2019-07-16T04:23:56 DUE TO TIME LIMIT ***


==> anc/output_file_scaling_with_24800_cores.txt <==
    0:  Number of processors:        24800
    0:  Processor            1 /       24800  as head node.
    0:  Sum:    307532400
    0:  Memory Manager initialised with  99999.0 MB
    0: 
    0:  ================================================================
    0:  Compiled on Mar 30 2019 at 07:54:49
    0:  Compiled using configuration:
    0:      cmake-Intel-par-CLUSTER
    0:  VCS BASE repository version:
    0:      c49b9c96a1057fa4c941bb1767d83598b8ba9e09
    0:  Working directory: 
    0:      /cobra/ptmp/ndattani/femoco/R1/1b/c/c/c/c/c/c/c/c/2b/c/c/c/c/c/c/c/8b/c/256/384/512/448/400/32b/rdm/c/c/501/512/620
    0:  Running on: co3000
    0:  Started running on 30/07/2019 at 02:30:33
    0:  ================================================================
    0: 
    0:  Reading from STDIN
    0:  Using the default set of defaults.
    0: 
    0: ****************************************************************
    0: 
    0:  title
    0:  system read
    0:  electrons 54
    0:  spin-restrict 0
    0:  nonuniformrandexcits 4ind-weighted-part-exact
    0:  nobrillouintheorem
    0:  molpromimic
    0:  endsys
    0:  calc
    0:  time 1000
    0:  methods
    0:  method vertex fcimc
    0:  endmethods
    0:  diagshift 0.0
    0:  shiftdamp 0.1
    0:   totalwalkers 32e9
    0:   STARTSINGLEPART 10000
    0:   readpops
    0:  proje-changeref 1.2
    0:   trial-wavefunction
    0:     read-trial
    0:   semi-stochastic
    0:   read-core
    0:  tau 0.001 search
    0:  truncinitiator
    0:  addtoinitiator 3
    0:  maxwalkerbloom 1
    0:  allrealcoeff
    0:  realspawncutoff 0.3
    0:  memoryfacpart  2.5
    0:  memoryfacspawn  2.1
    0:  stepsshift 10
    0:  jump-shift
    0:  en2-initiator
    0:  endcalc
    0:  integral
    0:  endint
    0:  logging
    0:  write-core
    0:  write-trial
    0:  hist-excit-tofrom
    0:  popsfiletimer 0.5
    0:  printorboccs 1000
    0:  writeinitiators
    0:  calcrdmonfly 3 0020 10
    0:  hdf5-pops-write
    0:  hdf5-pops-read
    0:  write-spin-free-rdm
    0:  diagflyonerdm
    0:  PRINTRODUMP
    0:  endlog
    0:  end
    0: 
    0: ****************************************************************
    0: 
    0:  RDM on fly
    0:  unspecified
    0:  Filling RDMs without explicitly specifying the number of replica simplations
    0:  Defaulting to using 2 replicas
    0:  Allocating each processor as a separate node.
    0:  I am the node root for node            0
    0: ======== SYSTEM ==========
    0:   NUMBER OF ELECTRONS :    54
    0:   Restricting the spin state of the system, TSPN :  T
    0:   GLOBAL MS :            0
    0:   *** GENERIC SYSTEM ***  
    0:  Only one irrep found. Turning off symmetry for rest of calculation.
    0:   NUMBER OF SPIN ORBITALS IN BASIS :   108
    0: *** CREATING BASIS FNs FROM FCIDUMP ***
    0:   Maximum number of symmetries:   1
    0:  Turning Symmetry off
    0:   Generating abelian symmetry table with  0 generators
    0:   Number of symmetry classes: 1
    0:  
    0: Ordering Basis (Closed):    0   0   0   0   0   0   0   0
    0: Ordering Basis (Open  ):    0   0   0   0   0   0   0   0
    0:  Turning Symmetry off
    0: *** READING PRIMITIVE INTEGRALS FROM FCIDUMP ***
    0:  UMatSize:                1103355
    0: Memory required for integral storage:      8.417930603     Mb/Shared Memory
    0: Two-electron integrals with a magnitude over    0.1000000E-07 are screened
    0: Ignoring integral (chem. notation) (  15   1|  17  14):   1.615616620460000E-009
    0: Ignoring integral (chem. notation) (  15   4|  25  14):  -1.142917490590000E-009
    0: Ignoring integral (chem. notation) (  16   9|  25  22):  -7.900136823290000E-009
    0: Ignoring integral (chem. notation) (  22  15|  26   1):  -1.751551176990000E-009
    0: Ignoring integral (chem. notation) (  12   4|  27  15):  -1.086016526350000E-009
    0: Ignoring integral (chem. notation) (  22  15|  28  20):   7.849162098449999E-009
    0: Ignoring integral (chem. notation) (  23   3|  30   7):   9.698570973080000E-011
    0: Ignoring integral (chem. notation) (  17   6|  30  11):  -3.506897537320000E-009
    0: Ignoring integral (chem. notation) (  22  12|  30  11):  -6.872341781400000E-009
    0: Ignoring integral (chem. notation) (  24   2|  30  14):   6.650491111410000E-009
    0: Ignoring integral (chem. notation) (  26  19|  30  15):  -4.430208754460000E-009
    0: Ignoring integral (chem. notation) (  28  19|  30  15):  -7.049303192940000E-009
    0: Ignoring integral (chem. notation) (  30  17|  30  15):   3.483669828460000E-009
    0: Ignoring integral (chem. notation) (  21  15|  30  18):   8.092971832170001E-010
    0: Ignoring integral (chem. notation) (  29  15|  30  20):   5.636007501680000E-010
    0: Ignoring integral (chem. notation) (  27  15|  31   8):   6.775780423420000E-009
    0: Ignoring integral (chem. notation) (  31  27|  31  15):   3.218211574580000E-009
    0: Ignoring integral (chem. notation) (  30  12|  31  19):   9.851622182100000E-009
    0: Ignoring integral (chem. notation) (  30  15|  32   8):  -4.500603188680000E-009
    0: Ignoring integral (chem. notation) (  29  15|  33   3):   7.072761898590000E-009
    0: Ignoring integral (chem. notation) (  25   1|  33  22):   7.292319897780000E-009
    0: Ignoring integral (chem. notation) (  26   1|  33  27):  -3.690706844740000E-009
    0: Ignoring integral (chem. notation) (  26   9|  33  27):   4.759882491700000E-009
    0: Ignoring integral (chem. notation) (  30  13|  33  28):   3.197434320980000E-009
    0: Ignoring integral (chem. notation) (  28  22|  33  30):   4.977004555550000E-009
    0: Ignoring integral (chem. notation) (  27  15|  33  32):   3.326734809610000E-009
    0: Ignoring integral (chem. notation) (  25  15|  34  20):   6.543081187360000E-009
    0: Ignoring integral (chem. notation) (  25  14|  34  23):   2.962165744130000E-010
    0: Ignoring integral (chem. notation) (  19  15|  34  25):  -8.515072515320001E-009
    0: Ignoring integral (chem. notation) (  22  11|  34  25):   8.621333766150000E-009
    0: Ignoring integral (chem. notation) (  28  20|  34  25):   6.548946197680000E-009
    0: Ignoring integral (chem. notation) (  21   1|  34  27):   1.355806694700000E-009
    0: Ignoring integral (chem. notation) (  25  15|  34  29):  -9.402439550440000E-009
    0: Ignoring integral (chem. notation) (  20  15|  35   5):  -3.154115909660000E-009
    0: Ignoring integral (chem. notation) (  34  23|  35  29):  -4.339861518510000E-009
    0: Ignoring integral (chem. notation) (  17   6|  36  15):  -4.299825898510000E-009
    0: Ignoring integral (chem. notation) (  16  13|  37  15):   9.188291673700001E-009
    0: Ignoring integral (chem. notation) (  29  15|  37  15):  -6.276607853490000E-009
    0: Ignoring integral (chem. notation) (  26   7|  37  31):  -6.894658899490000E-009
    0: Ignoring integral (chem. notation) (  15  13|  38  18):  -7.588036582740000E-009
    0: Ignoring integral (chem. notation) (  33  30|  38  21):  -7.309069991810000E-009
    0: Ignoring integral (chem. notation) (  30   2|  38  32):   4.917889341720000E-009
    0: Ignoring integral (chem. notation) (  25  12|  39  31):   7.751084768929999E-009
    0: Ignoring integral (chem. notation) (  30  12|  39  32):  -3.503584164830000E-009
    0: Ignoring integral (chem. notation) (  36  10|  40  15):  -3.268581991230000E-009
    0: Ignoring integral (chem. notation) (  18  13|  40  23):   8.057037923330000E-009
    0: Ignoring integral (chem. notation) (  24  21|  40  32):   3.921456991360000E-011
    0: Ignoring integral (chem. notation) (  35  28|  41   8):  -7.648935106859999E-009
    0: Ignoring integral (chem. notation) (  19  11|  41  15):  -9.235792817320000E-009
    0: Ignoring integral (chem. notation) (  30  13|  41  28):   7.981487828160000E-009
    0: Ignoring integral (chem. notation) (  34  31|  42  19):   9.774584312850001E-009
    0: Ignoring integral (chem. notation) (  41  15|  42  25):   5.455241039250000E-009
    0: Ignoring integral (chem. notation) (  15  14|  43  29):  -8.933351330659999E-009
    0: Ignoring integral (chem. notation) (  36  33|  43  30):  -3.417513882330000E-010
    0: Ignoring integral (chem. notation) (  25  10|  43  32):  -5.817167453750000E-010
    0: Ignoring integral (chem. notation) (  36  35|  44  11):   8.862891970329999E-009
    0: Ignoring integral (chem. notation) (  15  12|  44  16):   4.846321032040000E-009
    0: Ignoring integral (chem. notation) (  31   4|  44  18):   3.428182845370000E-009
    0: Ignoring integral (chem. notation) (  34  19|  44  20):  -7.501879546690001E-009
    0: Ignoring integral (chem. notation) (  32  25|  44  24):   9.499972124850001E-011
    0: Ignoring integral (chem. notation) (  21   1|  44  31):   5.986957657350000E-009
    0: Ignoring integral (chem. notation) (  27  18|  44  38):  -5.995012706170000E-009
    0: Ignoring integral (chem. notation) (  20   7|  45   4):   2.311757020750000E-009
    0: Ignoring integral (chem. notation) (  33   5|  45   4):   2.649622795160000E-010
    0: Ignoring integral (chem. notation) (  20  15|  45  18):  -6.901401948240000E-009
    0: Ignoring integral (chem. notation) (  25  13|  45  26):   7.202683480340000E-009
    0: Ignoring integral (chem. notation) (  13   3|  45  27):   2.970222950110000E-009
    0: Ignoring integral (chem. notation) (  43  30|  46   3):  -8.324265903190000E-009
    0: Ignoring integral (chem. notation) (  25  15|  46  15):   1.357355503710000E-009
    0: Ignoring integral (chem. notation) (  24  21|  46  18):   7.281493852019999E-010
    0: Ignoring integral (chem. notation) (  11   7|  46  27):  -5.630991632390000E-009
    0: Ignoring integral (chem. notation) (  15  12|  46  30):   4.120294148540000E-009
    0: Ignoring integral (chem. notation) (  25  10|  47   5):   4.670975099570000E-009
    0: Ignoring integral (chem. notation) (  45  36|  47  11):  -2.561414431720000E-009
    0: Ignoring integral (chem. notation) (  29   3|  47  18):  -7.564191581859999E-009
    0: Ignoring integral (chem. notation) (  30   5|  47  22):   9.483663958840000E-009
    0: Ignoring integral (chem. notation) (  21  11|  48  10):  -6.137331968840000E-009
    0: Ignoring integral (chem. notation) (  48  21|  48  14):  -3.787804479850000E-009
    0: Ignoring integral (chem. notation) (  25  22|  48  15):  -2.633148064650000E-009
    0: Ignoring integral (chem. notation) (  46  16|  48  15):   4.092955798410000E-009
    0: Ignoring integral (chem. notation) (  46  31|  48  17):  -8.552471282570000E-009
    0: Ignoring integral (chem. notation) (  27  15|  48  25):   7.002762070850000E-010
    0: Ignoring integral (chem. notation) (  21  15|  48  33):   6.346178455930000E-009
    0: Ignoring integral (chem. notation) (  37  21|  48  48):   2.049846186600000E-009
    0: Ignoring integral (chem. notation) (  35  15|  49   9):  -3.927215275390000E-009
    0: Ignoring integral (chem. notation) (  40  34|  49  15):   9.092553260589999E-009
    0: Ignoring integral (chem. notation) (  32  19|  49  25):   5.501686651020000E-009
    0: Ignoring integral (chem. notation) (  33  30|  50  31):  -7.750720465660000E-009
    0: Ignoring integral (chem. notation) (  25  15|  50  37):  -6.476892426850000E-010
    0: Ignoring integral (chem. notation) (  30  15|  50  37):   4.898782231710000E-009
    0: Ignoring integral (chem. notation) (  33  18|  50  46):  -8.970215250950001E-009
    0: Ignoring integral (chem. notation) (  35  30|  51   6):  -2.666861059500000E-009
    0: Ignoring integral (chem. notation) (  34  21|  51  17):  -1.681749182200000E-009
    0: Ignoring integral (chem. notation) (  28  15|  51  18):  -1.934217068990000E-009
    0: Ignoring integral (chem. notation) (  48  21|  51  18):  -7.899155641200000E-009
    0: Ignoring integral (chem. notation) (  18  13|  51  27):   6.557483250010000E-009
    0: Ignoring integral (chem. notation) (  32  25|  51  28):  -8.591848957190000E-009
    0: Ignoring integral (chem. notation) (  46  30|  51  29):   6.956862983050000E-009
    0: Ignoring integral (chem. notation) (  49  14|  51  29):  -6.095149186520000E-009
    0: Ignoring integral (chem. notation) (  47  28|  51  31):   2.564968531580000E-009
    0:  Ignored more than 100 integrals.
    0:  Further threshold truncations not reported explicitly
    0:  Number of removed two-index integrals:                    118
    0:  Number of non-zero integrals:                1103237
    0:  ECORE=  -13212.9703260000     
    0:  Setting normal GetUMatEl routine
    0:  N_alpha:27 ; N_beta:27 ; LMS: 0 ; NEl:54
    0:  Fermi det (D0):(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54)
    0:  Symmetry:  ( 0, 0, 0) 0
    0: NECI called from MOLPRO, so assuming orbitals ordered by occupation number.
    0: Calculating orbital energies...
    0: Reordering basis by orbital energies...
    0:  
    0: Ordering Basis (Closed):    0   0   0   0   0   0   0   0
    0: Ordering Basis (Open  ):    0   0   0   0   0   0   0   0
    0:       1     41      0      0      0     -1 ( 0, 0, 0) 0   0       -2.513525501       -2.513525501 #
    0:       2     42      0      0      0      1 ( 0, 0, 0) 0   0       -2.513525501       -2.513525501 #
    0:       3     45      0      0      0     -1 ( 0, 0, 0) 0   0       -1.701027477       -1.701027477 #
    0:       4     46      0      0      0      1 ( 0, 0, 0) 0   0       -1.701027477       -1.701027477 #
    0:       5     31      0      0      0     -1 ( 0, 0, 0) 0   0       -1.456082221       -1.456082221 #
    0:       6     32      0      0      0      1 ( 0, 0, 0) 0   0       -1.456082221       -1.456082221 #
    0:       7     43      0      0      0     -1 ( 0, 0, 0) 0   0       -1.001243300       -1.001243300 #
    0:       8     44      0      0      0      1 ( 0, 0, 0) 0   0       -1.001243300       -1.001243300 #
    0:       9     53      0      0      0     -1 ( 0, 0, 0) 0   0       -0.981682673       -0.981682673 #
    0:      10     54      0      0      0      1 ( 0, 0, 0) 0   0       -0.981682673       -0.981682673 #
    0:      11     39      0      0      0     -1 ( 0, 0, 0) 0   0       -0.908678976       -0.908678976 #
    0:      12     40      0      0      0      1 ( 0, 0, 0) 0   0       -0.908678976       -0.908678976 #
    0:      13     37      0      0      0     -1 ( 0, 0, 0) 0   0       -0.884844573       -0.884844573 #
    0:      14     38      0      0      0      1 ( 0, 0, 0) 0   0       -0.884844573       -0.884844573 #
    0:      15     51      0      0      0     -1 ( 0, 0, 0) 0   0       -0.856691533       -0.856691533 #
    0:      16     52      0      0      0      1 ( 0, 0, 0) 0   0       -0.856691533       -0.856691533 #
    0:      17     33      0      0      0     -1 ( 0, 0, 0) 0   0       -0.844549179       -0.844549179 #
    0:      18     34      0      0      0      1 ( 0, 0, 0) 0   0       -0.844549179       -0.844549179 #
    0:      19     47      0      0      0     -1 ( 0, 0, 0) 0   0       -0.841636616       -0.841636616 #
    0:      20     48      0      0      0      1 ( 0, 0, 0) 0   0       -0.841636616       -0.841636616 #
    0:      21     35      0      0      0     -1 ( 0, 0, 0) 0   0       -0.822931687       -0.822931687 #
    0:      22     36      0      0      0      1 ( 0, 0, 0) 0   0       -0.822931687       -0.822931687 #
    0:      23      1      0      0      0     -1 ( 0, 0, 0) 0   0       -0.775632503       -0.775632503 #
    0:      24      2      0      0      0      1 ( 0, 0, 0) 0   0       -0.775632503       -0.775632503 #
    0:      25      3      0      0      0     -1 ( 0, 0, 0) 0   0       -0.770080730       -0.770080730 #
    0:      26      4      0      0      0      1 ( 0, 0, 0) 0   0       -0.770080730       -0.770080730 #
    0:      27      5      0      0      0     -1 ( 0, 0, 0) 0   0       -0.763755027       -0.763755027 #
    0:      28      6      0      0      0      1 ( 0, 0, 0) 0   0       -0.763755027       -0.763755027 #
    0:      29     49      0      0      0     -1 ( 0, 0, 0) 0   0       -0.761523435       -0.761523435 #
    0:      30     50      0      0      0      1 ( 0, 0, 0) 0   0       -0.761523435       -0.761523435 #
    0:      31      7      0      0      0     -1 ( 0, 0, 0) 0   0       -0.761256578       -0.761256578 #
    0:      32      8      0      0      0      1 ( 0, 0, 0) 0   0       -0.761256578       -0.761256578 #
    0:      33      9      0      0      0     -1 ( 0, 0, 0) 0   0       -0.757887650       -0.757887650 #
    0:      34     10      0      0      0      1 ( 0, 0, 0) 0   0       -0.757887650       -0.757887650 #
    0:      35     11      0      0      0     -1 ( 0, 0, 0) 0   0       -0.754256469       -0.754256469 #
    0:      36     12      0      0      0      1 ( 0, 0, 0) 0   0       -0.754256469       -0.754256469 #
    0:      37     13      0      0      0     -1 ( 0, 0, 0) 0   0       -0.750608242       -0.750608242 #
    0:      38     14      0      0      0      1 ( 0, 0, 0) 0   0       -0.750608242       -0.750608242 #
    0:      39     15      0      0      0     -1 ( 0, 0, 0) 0   0       -0.747551902       -0.747551902 #
    0:      40     16      0      0      0      1 ( 0, 0, 0) 0   0       -0.747551902       -0.747551902 #
    0:      41     17      0      0      0     -1 ( 0, 0, 0) 0   0       -0.739444136       -0.739444136 #
    0:      42     18      0      0      0      1 ( 0, 0, 0) 0   0       -0.739444136       -0.739444136 #
    0:      43     19      0      0      0     -1 ( 0, 0, 0) 0   0       -0.734916809       -0.734916809 #
    0:      44     20      0      0      0      1 ( 0, 0, 0) 0   0       -0.734916809       -0.734916809 #
    0:      45     21      0      0      0     -1 ( 0, 0, 0) 0   0       -0.728146069       -0.728146069 #
    0:      46     22      0      0      0      1 ( 0, 0, 0) 0   0       -0.728146069       -0.728146069 #
    0:      47     23      0      0      0     -1 ( 0, 0, 0) 0   0       -0.711271366       -0.711271366 #
    0:      48     24      0      0      0      1 ( 0, 0, 0) 0   0       -0.711271366       -0.711271366 #
    0:      49     25      0      0      0     -1 ( 0, 0, 0) 0   0       -0.702677791       -0.702677791 #
    0:      50     26      0      0      0      1 ( 0, 0, 0) 0   0       -0.702677791       -0.702677791 #
    0:      51     27      0      0      0     -1 ( 0, 0, 0) 0   0       -0.690557996       -0.690557996 #
    0:      52     28      0      0      0      1 ( 0, 0, 0) 0   0       -0.690557996       -0.690557996 #
    0:      53     29      0      0      0     -1 ( 0, 0, 0) 0   0       -0.650439832       -0.650439832 #
    0:      54     30      0      0      0      1 ( 0, 0, 0) 0   0       -0.650439832       -0.650439832 #
    0:      55     63      0      0      0     -1 ( 0, 0, 0) 0   0       -0.388827451       -0.388827451
    0:      56     64      0      0      0      1 ( 0, 0, 0) 0   0       -0.388827451       -0.388827451
    0:      57     59      0      0      0     -1 ( 0, 0, 0) 0   0       -0.380758750       -0.380758750
    0:      58     60      0      0      0      1 ( 0, 0, 0) 0   0       -0.380758750       -0.380758750
    0:      59     65      0      0      0     -1 ( 0, 0, 0) 0   0       -0.375897268       -0.375897268
    0:      60     66      0      0      0      1 ( 0, 0, 0) 0   0       -0.375897268       -0.375897268
    0:      61     55      0      0      0     -1 ( 0, 0, 0) 0   0       -0.369720415       -0.369720415
    0:      62     56      0      0      0      1 ( 0, 0, 0) 0   0       -0.369720415       -0.369720415
    0:      63     67      0      0      0     -1 ( 0, 0, 0) 0   0       -0.356349561       -0.356349561
    0:      64     68      0      0      0      1 ( 0, 0, 0) 0   0       -0.356349561       -0.356349561
    0:      65     61      0      0      0     -1 ( 0, 0, 0) 0   0       -0.351571078       -0.351571078
    0:      66     62      0      0      0      1 ( 0, 0, 0) 0   0       -0.351571078       -0.351571078
    0:      67     69      0      0      0     -1 ( 0, 0, 0) 0   0       -0.326510200       -0.326510200
    0:      68     70      0      0      0      1 ( 0, 0, 0) 0   0       -0.326510200       -0.326510200
    0:      69     71      0      0      0     -1 ( 0, 0, 0) 0   0       -0.316386936       -0.316386936
    0:      70     72      0      0      0      1 ( 0, 0, 0) 0   0       -0.316386936       -0.316386936
    0:      71     73      0      0      0     -1 ( 0, 0, 0) 0   0       -0.305180986       -0.305180986
    0:      72     74      0      0      0      1 ( 0, 0, 0) 0   0       -0.305180986       -0.305180986
    0:      73     75      0      0      0     -1 ( 0, 0, 0) 0   0       -0.285039461       -0.285039461
    0:      74     76      0      0      0      1 ( 0, 0, 0) 0   0       -0.285039461       -0.285039461
    0:      75     77      0      0      0     -1 ( 0, 0, 0) 0   0       -0.279829033       -0.279829033
    0:      76     78      0      0      0      1 ( 0, 0, 0) 0   0       -0.279829033       -0.279829033
    0:      77     79      0      0      0     -1 ( 0, 0, 0) 0   0       -0.276919363       -0.276919363
    0:      78     80      0      0      0      1 ( 0, 0, 0) 0   0       -0.276919363       -0.276919363
    0:      79     81      0      0      0     -1 ( 0, 0, 0) 0   0       -0.270703355       -0.270703355
    0:      80     82      0      0      0      1 ( 0, 0, 0) 0   0       -0.270703355       -0.270703355
    0:      81     57      0      0      0     -1 ( 0, 0, 0) 0   0       -0.256277906       -0.256277906
    0:      82     58      0      0      0      1 ( 0, 0, 0) 0   0       -0.256277906       -0.256277906
    0:      83     83      0      0      0     -1 ( 0, 0, 0) 0   0       -0.249694522       -0.249694522
    0:      84     84      0      0      0      1 ( 0, 0, 0) 0   0       -0.249694522       -0.249694522
    0:      85     85      0      0      0     -1 ( 0, 0, 0) 0   0       -0.247986144       -0.247986144
    0:      86     86      0      0      0      1 ( 0, 0, 0) 0   0       -0.247986144       -0.247986144
    0:      87     87      0      0      0     -1 ( 0, 0, 0) 0   0       -0.238399714       -0.238399714
    0:      88     88      0      0      0      1 ( 0, 0, 0) 0   0       -0.238399714       -0.238399714
    0:      89     89      0      0      0     -1 ( 0, 0, 0) 0   0       -0.223015438       -0.223015438
    0:      90     90      0      0      0      1 ( 0, 0, 0) 0   0       -0.223015438       -0.223015438
    0:      91     91      0      0      0     -1 ( 0, 0, 0) 0   0       -0.215751505       -0.215751505
    0:      92     92      0      0      0      1 ( 0, 0, 0) 0   0       -0.215751505       -0.215751505
    0:      93     93      0      0      0     -1 ( 0, 0, 0) 0   0       -0.208314285       -0.208314285
    0:      94     94      0      0      0      1 ( 0, 0, 0) 0   0       -0.208314285       -0.208314285
    0:      95     95      0      0      0     -1 ( 0, 0, 0) 0   0       -0.199162830       -0.199162830
    0:      96     96      0      0      0      1 ( 0, 0, 0) 0   0       -0.199162830       -0.199162830
    0:      97     97      0      0      0     -1 ( 0, 0, 0) 0   0       -0.195325492       -0.195325492
    0:      98     98      0      0      0      1 ( 0, 0, 0) 0   0       -0.195325492       -0.195325492
    0:      99     99      0      0      0     -1 ( 0, 0, 0) 0   0       -0.186806334       -0.186806334
    0:     100    100      0      0      0      1 ( 0, 0, 0) 0   0       -0.186806334       -0.186806334
    0:     101    101      0      0      0     -1 ( 0, 0, 0) 0   0       -0.181076317       -0.181076317
    0:     102    102      0      0      0      1 ( 0, 0, 0) 0   0       -0.181076317       -0.181076317
    0:     103    103      0      0      0     -1 ( 0, 0, 0) 0   0       -0.180186221       -0.180186221
    0:     104    104      0      0      0      1 ( 0, 0, 0) 0   0       -0.180186221       -0.180186221
    0:     105    105      0      0      0     -1 ( 0, 0, 0) 0   0       -0.176175093       -0.176175093
    0:     106    106      0      0      0      1 ( 0, 0, 0) 0   0       -0.176175093       -0.176175093
    0:     107    107      0      0      0     -1 ( 0, 0, 0) 0   0       -0.170206528       -0.170206528
    0:     108    108      0      0      0      1 ( 0, 0, 0) 0   0       -0.170206528       -0.170206528
    0:  Fock operator energy:  -13262.1961265441     
    0:  Setting normal GetUMatEl routine
    0:  Calculation supports multiple parallel runs
    0:  Number of simultaneous walker distributions:            2
    0:  Number of sign components in bit representation of determinant:            2
    0: Setting integer length of determinants as bit-strings to:      5
    0: Setting integer bit-length of determinants as bit-strings to:     64
    0:  SYMMETRY MULTIPLICATION TABLE
    0:  No Symmetry table found.
    0:            1  Symmetry PAIRS
    0:            1  DISTINCT ORBITAL PAIR PRODUCT SYMS
    0:  Symmetry and spin of orbitals correctly set up for excitation generators.
    0:  Simply transferring this into a spin orbital representation.
    0:  Not storing the H matrix.
    0:  <D0|H|D0>=  -13481.6573881860     
    0:  <D0|T|D0>=  -488.148323827860     
    0:  FDet has    27 alpha electrons, and    27 beta electrons.
    0:               351  alpha-alpha occupied electron pairs
    0:               351  beta-beta occupied electron pairs
    0:               729  alpha-beta occupied electron pairs
    0:               351 alpha-alpha (vacant) hole pairs
    0:               351 beta-beta (vacant) hole pairs
    0:               729 alpha-beta (vacant) hole pairs
    0:  
    0:  Performing Parallel FCIQMC....
    0:  
    0:  Generated reference determinants:
    0: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54) E = -13481.657388186
    0: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54) E = -13481.657388186
    0: Symmetry of reference determinant is:          0
    0: Symmetry of reference determinant from spin orbital symmetry info is:          0
    0: *********** INITIATOR METHOD IN USE ***********
    0: Starting with only the reference determinant in the fixed initiator space.
    0: Value for seed is:            7
    0: Running FCIQMC for   1000.000 minutes.
    0: Reference Energy set to:    -13481.6573881860
    0: Highest energy determinant is (approximately):     -13450.5957352052    
    0: Corresponding to a correlation energy of:      31.0616529808049    
    0:  Calculating approximate pDoubles for use with excitation generator by looking a excitations from reference.
    0:  777843 double excitations, and    1458 single excitations found from reference. This will be used to calculate pDoubles.
    0:  pDoubles set to:       0.998129
    0:  pSingles set to:       0.001871
    0:  Using initial time-step:   1.000000000000000E-003
    0:  Connectivity of HF determinant is:       779301
    0: Memory allocated for a maximum particle number per node of:        3225808
    0:  The average current signs before death will be stored for use in the RDMs.
    0:  Determinant related persistent storage requires:     270.720581 Mb / processor
    0: Spawning vectors allowing for a total of      5419357 particles to be spawned in any one iteration per core.
    0: Storing walkers in hash-table. Algorithm is now formally linear scaling with walker number
    0: Length of hash-table:          903226
    0: Length of hash-table as a fraction of targetwalkers:              0.70000
    0: Reference processor is:    18628
    0: Initial reference is: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54)
    0:  
    0:  ========== Reading in from HDF5 popsfile ==========
    0:  File name: popsfile.h5
    0:  Previous calculation
    0:  Date: 2019-07-28 17:57:38
    0:  Sequence no.:          41
    0:  VCS ver: c49b9c96a1057fa4c941bb1767d83598b8ba9e09
    0:  Build config: cmake-Intel-par-CLUSTER
    0:  Build date: Mar 30 2019
    0:  Build time: 07:55:01
    0:  
    0:  Reading in            56721997426  determinants
    0:  Reading in                2287178  determinants on this process ...
    0:  ... done
    0:  
    0:  Completed iterations:      1032050
    0:  Resuming calculation after    174.725683894583       a.u.
    0:  Initial shift:  -0.502504768319341      -0.502656196504176     
    0:  read-in tau optimization data: 
    0:  time-step:   1.639640118851104E-004
    0:  pSingles:   3.000862021272277E-002
    0:  pDoubles:   0.969991379787277     
    0:  pParallel:   0.312409276964335     
    0:  continuing tau-search!
    0:  Initial memory (without excitgens + temp arrays) consists of :     536.518936 Mb/Processor
    0:  Only one array of memory to store main particle list allocated...
    0:  Initial memory allocation sucessful...
    0:  =============================================
    0:  Stochastically calculating the reduced density matrices from the FCIQMC wavefunction
    0:  incl. explicit connections to the following HF determinant:(    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54)
    0:  Calculating the energy from the reduced density matrix. This requires the 2 electron RDM from which the 1-RDM can also be constructed.
    0: 
    0:  About to allocate main RDM array, size per MPI process (MB):      0.003845
    0:  Allocation of main RDM array complete.
    0:  About to allocate RDM spawning array, size per MPI process (MB):     18.920898
    0:  Allocation of RDM spawning array complete.
    0:  About to allocate RDM receiving arrays, size per MPI process (MB):      0.015396
    0:  Allocation of RDM receiving arrays complete.
    0: 
    0:  Main RDM memory arrays consists of:     308.387276 MB per MPI process.
    0:  RDM memory allocation complete.
    0: 
    0: 
    0: ============ Semi-stochastic initialisation ============
    0: Generating the deterministic space...
    0: Total size of deterministic space:   200000
    0: Size of deterministic space on this processor:        7
    0: Writing the core space to a file...
    0: Generating the Hamiltonian in the deterministic space...
    0: Semi-stochastic initialisation complete.
    0: Total time (seconds) taken for semi-stochastic initialisation:   88.782
    0: 
    0: 
    0: =========== Trial wavefunction initialisation ==========
    0: Generating the trial space...
    0:   Initialising wavefunctions by the Lanczos algorithm
    0:   Aborting Lanczos and initialising trial states with direct diagonalisation
    0:         1000
    0:   MAXIMUM WIDTH OF HAMIL :          331
    0:   TOTAL NUMBER OF NON-ZERO ELEMENTS :        61177
    0:         1000
    0: Size of trial space on this processor:        0
    0: Total size of the trial space:     1000
    0: Calculating the number of states in the connected space...
    0: Attempting to allocate con_space. Size =       29.728 Mb
    0: States found on this processor, including repeats:   779301
    0: Generating and storing the connected space...
    0: Removing repeated states and sorting by processor...
    0: Performing MPI communication of connected states...
    0: Attempting to allocate temp_space. Size =        1.195 Mb
    0: Attempting to allocate con_space. Size =        1.195 Mb
    0: Total size of connected space:  580549493
    0: Size of connected space on this processor:      23215
    0: Generating the vector \sum_j H_{ij} \psi^T_j...
    0: Writing the trial space to a file...
    0: Energy eigenvalue(s) of the trial space:  -13482.0137192     
    0: Trial wavefunction initialisation complete.
    0: Total time (seconds) taken for trial wavefunction initialisation:    7.803
    0: 
    0:  Allocating temporary array for walkers spawned from a particular Di.
    0:  This requires       0.015259 Mb/Processor
    0: ## 1. Iter.             2. Tot. parts        3. Tot. ref          4. Proj. E (cyc)     5. Shift. (cyc)      9. Tot. Proj. E      10. Dets occ.        11. Dets spawned     12. Iter. time       39. EN2 Dets.       
    0: ##         1032050   63973339439.1        212223.634038        0.00000000000      -0.502580482412       -13481.6573882           56669625534               0   0.00000000000                    0
    0:            1032060   63973412082.1        212229.057008      -0.516029665694      -0.502623753483       -13482.1734179           56669636161     -2147483648   16.8515834808                    0
    0:            1032070   63973420445.1        212233.736794      -0.516033480511      -0.502664479352       -13482.1734217           56669671910     -2147483648   15.5903873444                    0
    0:  Memory requirement for spawned arrays increased from   413.4641 to   661.5426 Mb/Processor                                                                                 
    0: Calculating the 2 electron density matrix on the fly.                                                                                                                       
    0: Beginning to fill the RDMs during iteration        21                                                                                                                       
    0:  Reset fdv av at iteration           21                                                                                                                                     
    0: WARNING: There is not enough space in the current RDM spawning array to store the RDM elements to be sent to process 20550. We will now try and reallocate the entire RDM spawning array to be twice its current size. If there is not sufficient memory then the program may crash. This also requires recreating the hash table to some of this object, which may take some time.
    0: Old RDM spawning array had the following size (MB):     18.920898                                                                                                           
    0: Required new array must have the following size (MB):     37.841797                                                                                                         
    0: WARNING: There is not enough space in the current RDM spawning array to store the RDM elements to be sent to process 20550. We will now try and reallocate the entire RDM spawning array to be twice its current size. If there is not sufficient memory then the program may crash. This also requires recreating the hash table to some of this object, which may take some time.
    0: Old RDM spawning array had the following size (MB):     37.841797                                                                                                           
    0: Required new array must have the following size (MB):     75.683594                                                                                                         
    0: WARNING: There is not enough space in the current RDM spawning array to store the RDM elements to be sent to process 20357. We will now try and reallocate the entire RDM spawning array to be twice its current size. If there is not sufficient memory then the program may crash. This also requires recreating the hash table to some of this object, which may take some time.
    0: Old RDM spawning array had the following size (MB):     75.683594                                                                                                           
    0: Required new array must have the following size (MB):    151.367188                                                                                                         
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.010269                                                                                                                    
    0: Required new RDM array must have the following size (MB):     81.747726                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.003845                                                                                                                    
    0: Required new RDM array must have the following size (MB):      0.005768                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.005768                                                                                                                    
    0: Required new RDM array must have the following size (MB):      0.008652                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.008652                                                                                                                    
    0: Required new RDM array must have the following size (MB):      0.012970                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.012970                                                                                                                    
    0: Required new RDM array must have the following size (MB):      0.019455                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.019455                                                                                                                    
    0: Required new RDM array must have the following size (MB):      0.029175                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.029175                                                                                                                    
    0: Required new RDM array must have the following size (MB):      0.043762                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to add the received RDM elements to the main RDM array. We will now try and reallocate this array to be 1.5 times larger. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):      0.043762                                                                                                                    
    0: Required new RDM array must have the following size (MB):      0.065643                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     81.747726                                                                                                                    
    0: Required new RDM array must have the following size (MB):     81.760620                                                                                                     
    0: WARNING: There is not enough space in the current RDM spawning array to store the RDM elements to be sent to process 15022. We will now try and reallocate the entire RDM spawning array to be twice its current size. If there is not sufficient memory then the program may crash. This also requires recreating the hash table to some of this object, which may take some time.
    0: Old RDM spawning array had the following size (MB):    151.367188                                                                                                           
    0: Required new array must have the following size (MB):    302.734375                                                                                                         
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     81.760620                                                                                                                    
    0: Required new RDM array must have the following size (MB):     81.780991                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     81.780991                                                                                                                    
    0: Required new RDM array must have the following size (MB):     81.791016                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     81.791016                                                                                                                    
    0: Required new RDM array must have the following size (MB):     82.971237                                                                                                     
    0:            1032080   63973410577.6        212239.600930      -0.516028330050      -0.502661797043       -13482.1734165           56669680335     -2147483648   19.0755558014              3475955
    0:  Writing RDMs to file at iteration           30                                                                                                                             
    0:  Reset fdv av at iteration           31                                                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     82.971237                                                                                                                    
    0: Required new RDM array must have the following size (MB):     83.009003                                                                                                     
    0:            1032090   63973404013.0        212243.064579      -0.516030432300      -0.502649550557       -13482.1734186           56669673546     -2147483648   18.8759708405              3472269
    0:  Writing RDMs to file at iteration           40                                                                                                                             
    0:  Reset fdv av at iteration           41                                                                                                                                     
    0:            1032100   63973396348.7        212248.633818      -0.516035121652      -0.502642386884       -13482.1734233           56669693874     -2147483648   18.4595584869              3478281
    0:  Writing RDMs to file at iteration           50                                                                                                                             
    0:  Reset fdv av at iteration           51                                                                                                                                     
    0:            1032110   63973417509.9        212254.206886      -0.516038321109      -0.502647616562       -13482.1734265           56669738496     -2147483648   18.5058708191              3475348
    0:  Writing RDMs to file at iteration           60                                                                                                                             
    0:  Reset fdv av at iteration           61                                                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     83.009003                                                                                                                    
    0: Required new RDM array must have the following size (MB):     83.015762                                                                                                     
    0:            1032120   63973440947.6        212258.878683      -0.516039455134      -0.502673460897       -13482.1734276           56669765822     -2147483648   18.6681766510              3479183
    0:  Writing RDMs to file at iteration           70                                                                                                                             
    0:  Reset fdv av at iteration           71                                                                                                                                     
    0:            1032130   63973452147.1        212262.343066      -0.516043387364      -0.502677444921       -13482.1734316           56669778037     -2147483648   18.8686161041              3474962
    0: Writing out a popsfile after   0.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 138.584 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration           80                                                                                                                             
    0:  Reset fdv av at iteration           81                                                                                                                                     
    0:            1032140   63973426859.7        212265.508705      -0.516053548227      -0.502677120588       -13482.1734417           56669765666     -2147483648   19.0269050598              3473647
    0:  Writing RDMs to file at iteration           90                                                                                                                             
    0:  Reset fdv av at iteration           91                                                                                                                                     
    0:            1032150   63973428920.0        212269.576570      -0.516060486224      -0.502669404561       -13482.1734487           56669768117     -2147483648   18.9131832123              3476520
    0:  Writing RDMs to file at iteration          100                                                                                                                             
    0:  Reset fdv av at iteration          101                                                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     83.015762                                                                                                                    
    0: Required new RDM array must have the following size (MB):     83.027695                                                                                                     
    0:            1032160   63973485240.9        212271.248671      -0.516065329424      -0.502689445026       -13482.1734535           56669832622     -2147483648   19.0174312592              3478160
    0:  Writing RDMs to file at iteration          110                                                                                                                             
    0:  Reset fdv av at iteration          111                                                                                                                                     
    0:            1032170   63973517060.7        212277.714676      -0.516064408399      -0.502737769551       -13482.1734526           56669875192     -2147483648   18.8835201263              3479776
    0:  Writing RDMs to file at iteration          120                                                                                                                             
    0:  Reset fdv av at iteration          121                                                                                                                                     
    0:            1032180   63973505924.0        212282.664351      -0.516063407479      -0.502738504326       -13482.1734516           56669870901     -2147483648   18.6847896576              3472932
    0:  Writing RDMs to file at iteration          130                                                                                                                             
    0:  Reset fdv av at iteration          131                                                                                                                                     
    0:            1032190   63973532426.1        212287.611217      -0.516061424537      -0.502760815731       -13482.1734496           56669909954     -2147483648   18.7675781250              3475127
    0:  Writing RDMs to file at iteration          140                                                                                                                             
    0:  Reset fdv av at iteration          141                                                                                                                                     
    0:            1032200   63973588208.6        212290.750917      -0.516061046823      -0.502799109746       -13482.1734492           56669980943     -2147483648   18.6007080078              3478327
    0:  Writing RDMs to file at iteration          150                                                                                                                             
    0:  Reset fdv av at iteration          151                                                                                                                                     
    0:            1032210   63973607237.9        212297.178389      -0.516062303517      -0.502822228860       -13482.1734505           56669995086     -2147483648   18.7695808411              3477885
    0:  Writing RDMs to file at iteration          160                                                                                                                             
    0:  Reset fdv av at iteration          161                                                                                                                                     
    0:            1032220   63973615537.4        212300.597105      -0.516061863448      -0.502839803153       -13482.1734500           56669999254     -2147483648   18.9024658203              3474875
    0: Writing out a popsfile after   1.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 103.894 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration          170                                                                                                                             
    0:  Reset fdv av at iteration          171                                                                                                                                     
    0:            1032230   63973639502.6        212308.209517      -0.516060568416      -0.502851013099       -13482.1734488           56670035167     -2147483648   19.0025138855              3476545
    0:  Writing RDMs to file at iteration          180                                                                                                                             
    0:  Reset fdv av at iteration          181                                                                                                                                     
    0:            1032240   63973651553.9        212312.216260      -0.516057441299      -0.502866667571       -13482.1734456           56670037820     -2147483648   19.1769046783              3476987
    0:  Writing RDMs to file at iteration          190                                                                                                                             
    0:  Reset fdv av at iteration          191                                                                                                                                     
    0:            1032250   63973650484.5        212317.417165      -0.516055009863      -0.502871513516       -13482.1734432           56670050455     -2147483648   18.9396476746              3475617
    0:  Writing RDMs to file at iteration          200                                                                                                                             
    0:  Reset fdv av at iteration          201                                                                                                                                     
    0:            1032260   63973670574.1        212323.215528      -0.516053573729      -0.502884515339       -13482.1734418           56670082594     -2147483648   18.7674808502              3474669
    0:  Writing RDMs to file at iteration          210                                                                                                                             
    0:  Reset fdv av at iteration          211                                                                                                                                     
    0:            1032270   63973699496.4        212326.908917      -0.516052273593      -0.502907174212       -13482.1734405           56670121117     -2147483648   18.5286617279              3476785
    0:  Writing RDMs to file at iteration          220                                                                                                                             
    0:  Reset fdv av at iteration          221                                                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     83.027695                                                                                                                    
    0: Required new RDM array must have the following size (MB):     83.037125                                                                                                     
    0:            1032280   63973694124.2        212332.395095      -0.516053137900      -0.502934895946       -13482.1734413           56670123302     -2147483648   18.7108402252              3475477
    0:  Writing RDMs to file at iteration          230                                                                                                                             
    0:  Reset fdv av at iteration          231                                                                                                                                     
    0:            1032290   63973718074.0        212337.570537      -0.516050479456      -0.502920352510       -13482.1734387           56670166536     -2147483648   18.4335937500              3477005
    0:  Writing RDMs to file at iteration          240                                                                                                                             
    0:  Reset fdv av at iteration          241                                                                                                                                     
    0:            1032300   63973713484.4        212343.349187      -0.516049201941      -0.502945933940       -13482.1734374           56670160748     -2147483648   18.6310539246              3475178
    0:  Writing RDMs to file at iteration          250                                                                                                                             
    0:  Reset fdv av at iteration          251                                                                                                                                     
    0:            1032310   63973753862.5        212349.718247      -0.516043412011      -0.502959826502       -13482.1734316           56670199368     -2147483648   18.8546390533              3478371
    0: Writing out a popsfile after   1.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 108.605 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration          260                                                                                                                             
    0:  Reset fdv av at iteration          261                                                                                                                                     
    0:            1032320   63973800704.2        212352.780133      -0.516038817355      -0.502996116297       -13482.1734270           56670235892     -2147483648   19.1746101379              3477251
    0:  Writing RDMs to file at iteration          270                                                                                                                             
    0:  Reset fdv av at iteration          271                                                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     83.037125                                                                                                                    
    0: Required new RDM array must have the following size (MB):     83.062607                                                                                                     
    0:            1032330   63973819878.6        212358.230175      -0.516039716326      -0.503030261216       -13482.1734279           56670266841     -2147483648   18.6872558594              3475493
    0:  Writing RDMs to file at iteration          280                                                                                                                             
    0:  Reset fdv av at iteration          281                                                                                                                                     
    0:            1032340   63973808578.3        212362.168748      -0.516041374559      -0.503033104295       -13482.1734296           56670260946     -2147483648   19.0442390442              3473968
    0:  Writing RDMs to file at iteration          290                                                                                                                             
    0:  Reset fdv av at iteration          291                                                                                                                                     
    0:            1032350   63973774255.0        212366.405526      -0.516041674986      -0.503012567061       -13482.1734299           56670249897     -2147483648   18.9235343933              3478872
    0:  Writing RDMs to file at iteration          300                                                                                                                             
    0:  Reset fdv av at iteration          301                                                                                                                                     
    0:            1032360   63973803067.0        212372.147526      -0.516039193255      -0.503007526128       -13482.1734274           56670266478     -2147483648   18.7434577942              3473772
    0:  Writing RDMs to file at iteration          310                                                                                                                             
    0:  Reset fdv av at iteration          311                                                                                                                                     
    0:            1032370   63973804995.0        212373.693674      -0.516047086284      -0.503024259417       -13482.1734353           56670281559     -2147483648   18.4901371002              3478716
    0:  Writing RDMs to file at iteration          320                                                                                                                             
    0:  Reset fdv av at iteration          321                                                                                                                                     
    0:            1032380   63973814496.3        212377.937384      -0.516053510453      -0.503035236326       -13482.1734417           56670301441     -2147483648   18.8094730377              3477044
    0:  Writing RDMs to file at iteration          330                                                                                                                             
    0:  Reset fdv av at iteration          331                                                                                                                                     
    0:            1032390   63973808721.2        212381.577961      -0.516055883865      -0.503037796251       -13482.1734441           56670313530     -2147483648   18.4495601654              3476703
    0:  Writing RDMs to file at iteration          340                                                                                                                             
    0:  Reset fdv av at iteration          341                                                                                                                                     
    0:            1032400   63973791548.8        212384.617790      -0.516057687776      -0.503019177031       -13482.1734459           56670297336     -2147483648   18.9301757812              3477315
    0: Writing out a popsfile after   2.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 104.926 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration          350                                                                                                                             
    0:  Reset fdv av at iteration          351                                                                                                                                     
    0:            1032410   63973753497.9        212390.663969      -0.516058044111      -0.502989781118       -13482.1734462           56670279155     -2147483648   19.0314445496              3476905
    0:  Writing RDMs to file at iteration          360                                                                                                                             
    0:  Reset fdv av at iteration          361                                                                                                                                     
    0:            1032420   63973752906.9        212396.117903      -0.516051552839      -0.502984442488       -13482.1734397           56670293238     -2147483648   19.1797847748              3478543
    0:  Writing RDMs to file at iteration          370                                                                                                                             
    0:  Reset fdv av at iteration          371                                                                                                                                     
    0:            1032430   63973715202.6        212400.373626      -0.516048825860      -0.502959524443       -13482.1734370           56670265805     -2147483648   18.6631832123              3475568
    0:  Writing RDMs to file at iteration          380                                                                                                                             
    0:  Reset fdv av at iteration          381                                                                                                                                     
    0:            1032440   63973732204.6        212405.536051      -0.516045331724      -0.502938808671       -13482.1734335           56670286785     -2147483648   18.8175773621              3476448
    0:  Writing RDMs to file at iteration          390                                                                                                                             
    0:  Reset fdv av at iteration          391                                                                                                                                     
    0:            1032450   63973760905.9        212410.706382      -0.516046432839      -0.502965193954       -13482.1734346           56670309297     -2147483648   18.5590324402              3474463
    0:  Writing RDMs to file at iteration          400                                                                                                                             
    0:  Reset fdv av at iteration          401                                                                                                                                     
    0:            1032460   63973779408.2        212413.469566      -0.516048811345      -0.502998291919       -13482.1734370           56670330526     -2147483648   18.7357425690              3477316
    0:  Writing RDMs to file at iteration          410                                                                                                                             
    0:  Reset fdv av at iteration          411                                                                                                                                     
    0:            1032470   63973797810.2        212417.423149      -0.516053520186      -0.503004456155       -13482.1734417           56670330301     -2147483648   18.6184577942              3475961
    0:  Writing RDMs to file at iteration          420                                                                                                                             
    0:  Reset fdv av at iteration          421                                                                                                                                     
    0:            1032480   63973842779.3        212423.473936      -0.516054189330      -0.503026738832       -13482.1734424           56670357254     -2147483648   18.8693351746              3479907
    0:  Writing RDMs to file at iteration          430                                                                                                                             
    0:  Reset fdv av at iteration          431                                                                                                                                     
    0:            1032490   63973868669.6        212426.516997      -0.516053883162      -0.503067034341       -13482.1734421           56670409763     -2147483648   18.5614261627              3475342
    0: Writing out a popsfile after   2.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 126.228 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration          440                                                                                                                             
    0:  Reset fdv av at iteration          441                                                                                                                                     
    0:            1032500   63973912296.7        212429.247137      -0.516055631158      -0.503098468719       -13482.1734438           56670450198     -2147483648   18.9638671875              3476025
    0:  Writing RDMs to file at iteration          450                                                                                                                             
    0:  Reset fdv av at iteration          451                                                                                                                                     
    0:            1032510   63973972226.3        212434.365594      -0.516053698795      -0.503152960004       -13482.1734419           56670503291     -2147483648   18.8257808685              3472723
    0:  Writing RDMs to file at iteration          460                                                                                                                             
    0:  Reset fdv av at iteration          461                                                                                                                                     
    0:            1032520   63973998127.6        212441.564655      -0.516049823547      -0.503187901690       -13482.1734380           56670529964     -2147483648   19.2818355560              3476920
    0:  Writing RDMs to file at iteration          470                                                                                                                             
    0:  Reset fdv av at iteration          471                                                                                                                                     
    0:            1032530   63974017613.9        212446.349900      -0.516048125409      -0.503213613260       -13482.1734363           56670560035     -2147483648   18.5719718933              3474536
    0:  Writing RDMs to file at iteration          480                                                                                                                             
    0:  Reset fdv av at iteration          481                                                                                                                                     
    0:            1032540   63974027343.5        212450.225392      -0.516048026140      -0.503242639048       -13482.1734362           56670584297     -2147483648   18.7598628998              3476834
    0:  Writing RDMs to file at iteration          490                                                                                                                             
    0:  Reset fdv av at iteration          491                                                                                                                                     
    0:            1032550   63974067190.6        212456.792920      -0.516052605058      -0.503258867095       -13482.1734408           56670613256     -2147483648   18.4055671692              3477800
    0:  Writing RDMs to file at iteration          500                                                                                                                             
    0:  Reset fdv av at iteration          501                                                                                                                                     
    0:            1032560   63974040961.4        212459.153246      -0.516050329652      -0.503255441977       -13482.1734385           56670602452     -2147483648   18.4238281250              3477850
    0:  Writing RDMs to file at iteration          510                                                                                                                             
    0:  Reset fdv av at iteration          511                                                                                                                                     
    0:            1032570   63974011717.0        212465.115014      -0.516052977223      -0.503234264888       -13482.1734412           56670586803     -2147483648   18.8174800873              3477433
    0:  Writing RDMs to file at iteration          520                                                                                                                             
    0:  Reset fdv av at iteration          521                                                                                                                                     
    0:            1032580   63974018618.3        212469.285198      -0.516058347615      -0.503232681037       -13482.1734465           56670597200     -2147483648   18.8286132812              3477794
    0: Writing out a popsfile after   3.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 116.013 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration          530                                                                                                                             
    0:  Reset fdv av at iteration          531                                                                                                                                     
    0:            1032590   63974001545.5        212474.057709      -0.516060290179      -0.503222854030       -13482.1734485           56670599208     -2147483648   19.0032234192              3475665
    0:  Writing RDMs to file at iteration          540                                                                                                                             
    0:  Reset fdv av at iteration          541                                                                                                                                     
    0:            1032600   63974037999.5        212477.033360      -0.516060768274      -0.503227804139       -13482.1734490           56670655196     -2147483648   19.0276374817              3475830
    0:  Writing RDMs to file at iteration          550                                                                                                                             
    0:  Reset fdv av at iteration          551                                                                                                                                     
    0:            1032610   63974071513.0        212483.308177      -0.516061461952      -0.503266123179       -13482.1734496           56670682361     -2147483648   18.9881839752              3478964
    0:  Writing RDMs to file at iteration          560                                                                                                                             
    0:  Reset fdv av at iteration          561                                                                                                                                     
    0:            1032620   63974067360.9        212487.169814      -0.516057937173      -0.503285472973       -13482.1734461           56670682429     -2147483648   18.3737297058              3477100
    0:  Writing RDMs to file at iteration          570                                                                                                                             
    0:  Reset fdv av at iteration          571                                                                                                                                     
    0:            1032630   63974064657.4        212493.122648      -0.516053850546      -0.503276107643       -13482.1734420           56670685213     -2147483648   18.4041023254              3474292
    0:  Writing RDMs to file at iteration          580                                                                                                                             
    0:  Reset fdv av at iteration          581                                                                                                                                     
    0:            1032640   63974102252.9        212495.778119      -0.516055681208      -0.503287752165       -13482.1734439           56670722365     -2147483648   18.6778316498              3473006
    0:  Writing RDMs to file at iteration          590                                                                                                                             
    0:  Reset fdv av at iteration          591                                                                                                                                     
    0:            1032650   63974130005.1        212500.531858      -0.516059918239      -0.503318475938       -13482.1734481           56670734874     -2147483648   18.6089839935              3476205
    0:  Writing RDMs to file at iteration          600                                                                                                                             
    0:  Reset fdv av at iteration          601                                                                                                                                     
    0:            1032660   63974114171.9        212505.877506      -0.516066196571      -0.503323017641       -13482.1734544           56670732541     -2147483648   18.8842773438              3476213
    0:  Writing RDMs to file at iteration          610                                                                                                                             
    0:  Reset fdv av at iteration          611                                                                                                                                     
    0:            1032670   63974170692.8        212510.020416      -0.516064812008      -0.503335957310       -13482.1734530           56670795188     -2147483648   18.4142570496              3479394
    0: Writing out a popsfile after   3.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 108.154 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration          620                                                                                                                             
    0:  Reset fdv av at iteration          621                                                                                                                                     
    0:            1032680   63974139308.0        212512.060970      -0.516070828183      -0.503351278534       -13482.1734590           56670767665     -2147483648   18.9166011810              3476861
    0:  Writing RDMs to file at iteration          630                                                                                                                             
    0:  Reset fdv av at iteration          631                                                                                                                                     
    0:            1032690   63974187635.6        212514.997082      -0.516073707245      -0.503381003026       -13482.1734619           56670793904     -2147483648   18.9399414062              3476227
    0:  Writing RDMs to file at iteration          640                                                                                                                             
    0:  Reset fdv av at iteration          641                                                                                                                                     
    0:            1032700   63974223956.3        212520.024754      -0.516076710161      -0.503404312689       -13482.1734649           56670835077     -2147483648   18.7945308685              3476667
    0:  Writing RDMs to file at iteration          650                                                                                                                             
    0:  Reset fdv av at iteration          651                                                                                                                                     
    0:            1032710   63974261552.7        212525.943179      -0.516074619831      -0.503441305284       -13482.1734628           56670868686     -2147483648   18.4499015808              3481685
    0:  Writing RDMs to file at iteration          660                                                                                                                             
    0:  Reset fdv av at iteration          661                                                                                                                                     
    0:            1032720   63974310630.0        212530.649150      -0.516074650048      -0.503484261419       -13482.1734628           56670918812     -2147483648   18.4010734558              3477664
    0:  Writing RDMs to file at iteration          670                                                                                                                             
    0:  Reset fdv av at iteration          671                                                                                                                                     
    0:            1032730   63974307248.6        212533.242610      -0.516082303867      -0.503499766309       -13482.1734705           56670917041     -2147483648   18.7188472748              3476412
    0:  Writing RDMs to file at iteration          680                                                                                                                             
    0:  Reset fdv av at iteration          681                                                                                                                                     
    0:            1032740   63974283485.9        212536.433252      -0.516091210704      -0.503499841493       -13482.1734794           56670908536     -2147483648   18.6472663879              3476080
    0:  Writing RDMs to file at iteration          690                                                                                                                             
    0:  Reset fdv av at iteration          691                                                                                                                                     
    0:            1032750   63974304014.1        212539.924181      -0.516093696444      -0.503498013592       -13482.1734819           56670924036     -2147483648   19.0423831940              3475506
    0:  Writing RDMs to file at iteration          700                                                                                                                             
    0:  Reset fdv av at iteration          701                                                                                                                                     
    0:            1032760   63974319365.2        212545.217427      -0.516098581242      -0.503502927444       -13482.1734868           56670949241     -2147483648   18.7735347748              3477253
    0: Writing out a popsfile after   4.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 102.906 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration          710                                                                                                                             
    0:  Reset fdv av at iteration          711                                                                                                                                     
    0:            1032770   63974354736.4        212552.307941      -0.516094335360      -0.503521476558       -13482.1734825           56670981425     -2147483648   19.0468750000              3476482
    0:  Writing RDMs to file at iteration          720                                                                                                                             
    0:  Reset fdv av at iteration          721                                                                                                                                     
    0:            1032780   63974402979.3        212559.090798      -0.516089719942      -0.503565798621       -13482.1734779           56671008670     -2147483648   18.8075199127              3474110
    0:  Writing RDMs to file at iteration          730                                                                                                                             
    0:  Reset fdv av at iteration          731                                                                                                                                     
    0:            1032790   63974430837.7        212561.659538      -0.516093141152      -0.503605047362       -13482.1734813           56671046933     -2147483648   18.8226566315              3477241
    0:  Writing RDMs to file at iteration          740                                                                                                                             
    0:  Reset fdv av at iteration          741                                                                                                                                     
    0:            1032800   63974435869.2        212565.416297      -0.516099316122      -0.503619810905       -13482.1734875           56671056400     -2147483648   18.3172855377              3475021
    0:  Writing RDMs to file at iteration          750                                                                                                                             
    0:  Reset fdv av at iteration          751                                                                                                                                     
    0:            1032810   63974484756.8        212570.366621      -0.516097932642      -0.503636580777       -13482.1734861           56671100467     -2147483648   18.6728515625              3477195
    0:  Writing RDMs to file at iteration          760                                                                                                                             
    0:  Reset fdv av at iteration          761                                                                                                                                     
    0:            1032820   63974464028.7        212576.210366      -0.516094734041      -0.503661848502       -13482.1734829           56671077140     -2147483648   18.7052726746              3475915
    0:  Writing RDMs to file at iteration          770                                                                                                                             
    0:  Reset fdv av at iteration          771                                                                                                                                     
    0:            1032830   63974478451.4        212580.246208      -0.516097983971      -0.503661662151       -13482.1734862           56671102537     -2147483648   18.8100585938              3476795
    0:  Writing RDMs to file at iteration          780                                                                                                                             
    0:  Reset fdv av at iteration          781                                                                                                                                     
    0:            1032840   63974534144.5        212587.581306      -0.516098015974      -0.503679109344       -13482.1734862           56671151828     -2147483648   18.5972652435              3473332
    0:  Writing RDMs to file at iteration          790                                                                                                                             
    0:  Reset fdv av at iteration          791                                                                                                                                     
    0:            1032850   63974551404.9        212591.310935      -0.516099361863      -0.503728877028       -13482.1734875           56671147919     -2147483648   18.6638679504              3475927
    0: Writing out a popsfile after   4.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 106.176 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration          800                                                                                                                             
    0:  Reset fdv av at iteration          801                                                                                                                                     
    0:            1032860   63974525167.5        212597.725234      -0.516100645614      -0.503726918591       -13482.1734888           56671119218     -2147483648   19.0132808685              3476150
    0:  Writing RDMs to file at iteration          810                                                                                                                             
    0:  Reset fdv av at iteration          811                                                                                                                                     
    0:            1032870   63974541381.9        212602.337188      -0.516097333825      -0.503722535700       -13482.1734855           56671116073     -2147483648   18.8267574310              3474086
    0:  Writing RDMs to file at iteration          820                                                                                                                             
    0:  Reset fdv av at iteration          821                                                                                                                                     
    0:            1032880   63974561515.2        212604.251173      -0.516100573305      -0.503741073360       -13482.1734888           56671145287     -2147483648   18.5023441315              3475307
    0:  Writing RDMs to file at iteration          830                                                                                                                             
    0:  Reset fdv av at iteration          831                                                                                                                                     
    0:            1032890   63974596200.1        212611.559850      -0.516101358680      -0.503758884466       -13482.1734895           56671164168     -2147483648   18.2757816315              3476806
    0:  Writing RDMs to file at iteration          840                                                                                                                             
    0:  Reset fdv av at iteration          841                                                                                                                                     
    0:            1032900   63974605278.5        212615.561710      -0.516100364814      -0.503798570474       -13482.1734886           56671166021     -2147483648   18.6583976746              3472497
    0:  Writing RDMs to file at iteration          850                                                                                                                             
    0:  Reset fdv av at iteration          851                                                                                                                                     
    0:            1032910   63974599256.7        212618.351342      -0.516104186846      -0.503788792367       -13482.1734924           56671157289     -2147483648   18.6960945129              3479034
    0:  Writing RDMs to file at iteration          860                                                                                                                             
    0:  Reset fdv av at iteration          861                                                                                                                                     
    0:            1032920   63974626242.5        212622.044742      -0.516110983725      -0.503798905220       -13482.1734992           56671180979     -2147483648   18.9224605560              3478373
    0:  Writing RDMs to file at iteration          870                                                                                                                             
    0:  Reset fdv av at iteration          871                                                                                                                                     
    0:            1032930   63974703212.1        212624.836690      -0.516114711476      -0.503846735994       -13482.1735029           56671248311     -2147483648   18.7878913879              3475936
    0:  Writing RDMs to file at iteration          880                                                                                                                             
    0:  Reset fdv av at iteration          881                                                                                                                                     
    0:            1032940   63974762998.8        212628.214473      -0.516118531491      -0.503911122121       -13482.1735067           56671312323     -2147483648   18.8376960754              3475218
    0: Writing out a popsfile after   5.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 104.463 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration          890                                                                                                                             
    0:  Reset fdv av at iteration          891                                                                                                                                     
    0:            1032950   63974741435.4        212634.569487      -0.516116072434      -0.503928629386       -13482.1735043           56671301602     -2147483648   18.9117183685              3474696
    0:  Writing RDMs to file at iteration          900                                                                                                                             
    0:  Reset fdv av at iteration          901                                                                                                                                     
    0:            1032960   63974672777.6        212636.716811      -0.516117037464      -0.503895586473       -13482.1735052           56671246429     -2147483648   18.8757820129              3475819
    0:  Writing RDMs to file at iteration          910                                                                                                                             
    0:  Reset fdv av at iteration          911                                                                                                                                     
    0:            1032970   63974693955.3        212640.374735      -0.516118621340      -0.503867537610       -13482.1735068           56671260154     -2147483648   18.8878898621              3475575
    0:  Writing RDMs to file at iteration          920                                                                                                                             
    0:  Reset fdv av at iteration          921                                                                                                                                     
    0:            1032980   63974725208.4        212644.640561      -0.516112418812      -0.503871657627       -13482.1735006           56671279430     -2147483648   18.4867191315              3477981
    0:  Writing RDMs to file at iteration          930                                                                                                                             
    0:  Reset fdv av at iteration          931                                                                                                                                     
    0:            1032990   63974743151.9        212646.507818      -0.516118389417      -0.503910031765       -13482.1735066           56671311966     -2147483648   18.7476558685              3477152
    0:  Writing RDMs to file at iteration          940                                                                                                                             
    0:  Reset fdv av at iteration          941                                                                                                                                     
    0:            1033000   63974738136.1        212653.163186      -0.516118609533      -0.503914787678       -13482.1735068           56671322353     -2147483648   18.7455081940              3475538
    0:  Writing RDMs to file at iteration          950                                                                                                                             
    0:  Reset fdv av at iteration          951                                                                                                                                     
    0:            1033010   63974750483.1        212655.316655      -0.516122864121      -0.503916074643       -13482.1735111           56671349194     -2147483648   18.7851562500              3475382
    0:  Writing RDMs to file at iteration          960                                                                                                                             
    0:  Reset fdv av at iteration          961                                                                                                                                     
    0:            1033020   63974812497.2        212659.571014      -0.516126283426      -0.503956556108       -13482.1735145           56671382414     -2147483648   18.5849609375              3470788
    0:  Writing RDMs to file at iteration          970                                                                                                                             
    0:  Reset fdv av at iteration          971                                                                                                                                     
    0:            1033030   63974838734.5        212663.814133      -0.516130131393      -0.504003502841       -13482.1735183           56671423243     -2147483648   18.4624996185              3476525
    0: Writing out a popsfile after   5.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 143.205 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration          980                                                                                                                             
    0:  Reset fdv av at iteration          981                                                                                                                                     
    0:            1033040   63974887756.4        212668.339912      -0.516126615399      -0.504023335054       -13482.1735148           56671456452     -2147483648   19.0837898254              3476770
    0:  Writing RDMs to file at iteration          990                                                                                                                             
    0:  Reset fdv av at iteration          991                                                                                                                                     
    0: Beginning to average shift value on iteration:        1033050                                                                                                               
    0: Beginning to average shift value on iteration:        1033050                                                                                                               
    0:            1033050   63974918372.9        212672.557024      -0.516123952460      -0.504063452150       -13482.1735121           56671478266     -2147483648   18.8062496185              3478942
    0:  Writing RDMs to file at iteration         1000                                                                                                                             
    0:  Reset fdv av at iteration         1001                                                                                                                                     
    0:            1033060   63974898427.1        212677.060416      -0.516123176507      -0.504071098603       -13482.1735114           56671465083     -2147483648   18.9281253815              3474733
    0:  Writing RDMs to file at iteration         1010                                                                                                                             
    0:  Reset fdv av at iteration         1011                                                                                                                                     
    0:            1033070   63974915569.2        212681.859652      -0.516122549162      -0.504079497089       -13482.1735107           56671462813     -2147483648   18.8128910065              3473984
    0:  Writing RDMs to file at iteration         1020                                                                                                                             
    0:  Reset fdv av at iteration         1021                                                                                                                                     
    0:            1033080   63974947918.5        212684.855745      -0.516122818465      -0.504095026717       -13482.1735110           56671484326     -2147483648   18.8505859375              3474692
    0:  Writing RDMs to file at iteration         1030                                                                                                                             
    0:  Reset fdv av at iteration         1031                                                                                                                                     
    0:            1033090   63975018498.0        212688.446906      -0.516123664292      -0.504153642583       -13482.1735119           56671554382     -2147483648   18.9251956940              3475952
    0:  Writing RDMs to file at iteration         1040                                                                                                                             
    0:  Reset fdv av at iteration         1041                                                                                                                                     
    0:            1033100   63975033613.0        212692.620454      -0.516127640939      -0.504184963368       -13482.1735158           56671564411     -2147483648   19.1605472565              3476210
    0:  Writing RDMs to file at iteration         1050                                                                                                                             
    0:  Reset fdv av at iteration         1051                                                                                                                                     
    0:            1033110   63975058856.2        212697.082459      -0.516128118883      -0.504196553224       -13482.1735163           56671581101     -2147483648   19.2644538879              3477966
    0:  Writing RDMs to file at iteration         1060                                                                                                                             
    0:  Reset fdv av at iteration         1061                                                                                                                                     
    0:            1033120   63975095611.0        212701.240250      -0.516130310091      -0.504237630980       -13482.1735185           56671620409     -2147483648   19.2613277435              3473662
    0: Writing out a popsfile after   6.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 114.877 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         1070                                                                                                                             
    0:  Reset fdv av at iteration         1071                                                                                                                                     
    0:            1033130   63975144612.8        212704.785460      -0.516132193828      -0.504276342535       -13482.1735204           56671657742     -2147483648   19.1423835754              3474326
    0:  Writing RDMs to file at iteration         1080                                                                                                                             
    0:  Reset fdv av at iteration         1081                                                                                                                                     
    0:            1033140   63975155788.8        212709.518428      -0.516135656699      -0.504302475782       -13482.1735238           56671680398     -2147483648   19.1738281250              3477073
    0:  Writing RDMs to file at iteration         1090                                                                                                                             
    0:  Reset fdv av at iteration         1091                                                                                                                                     
    0:            1033150   63975178940.6        212712.142677      -0.516138352733      -0.504312363595       -13482.1735265           56671698364     -2147483648   19.1126956940              3476483
    0:  Writing RDMs to file at iteration         1100                                                                                                                             
    0:  Reset fdv av at iteration         1101                                                                                                                                     
    0:            1033160   63975209416.2        212717.164444      -0.516142929231      -0.504341556119       -13482.1735311           56671732125     -2147483648   18.9169921875              3478042
    0:  Writing RDMs to file at iteration         1110                                                                                                                             
    0:  Reset fdv av at iteration         1111                                                                                                                                     
    0:            1033170   63975218682.0        212721.277770      -0.516145667320      -0.504353505984       -13482.1735339           56671750842     -2147483648   19.0091800690              3476258
    0:  Writing RDMs to file at iteration         1120                                                                                                                             
    0:  Reset fdv av at iteration         1121                                                                                                                                     
    0:            1033180   63975221681.8        212726.284433      -0.516140098465      -0.504374278373       -13482.1735283           56671733077     -2147483648   18.9681644440              3477574
    0:  Writing RDMs to file at iteration         1130                                                                                                                             
    0:  Reset fdv av at iteration         1131                                                                                                                                     
    0:            1033190   63975249397.4        212731.583604      -0.516137715765      -0.504394584554       -13482.1735259           56671780153     -2147483648   18.6773433685              3476986
    0:  Writing RDMs to file at iteration         1140                                                                                                                             
    0:  Reset fdv av at iteration         1141                                                                                                                                     
    0:            1033200   63975239160.2        212732.675617      -0.516138401195      -0.504399235872       -13482.1735266           56671780978     -2147483648   19.1972656250              3474137
    0:  Writing RDMs to file at iteration         1150                                                                                                                             
    0:  Reset fdv av at iteration         1151                                                                                                                                     
    0:            1033210   63975232548.6        212737.065580      -0.516137935650      -0.504383520477       -13482.1735261           56671770254     -2147483648   18.9908199310              3473803
    0: Writing out a popsfile after   6.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 101.025 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         1160                                                                                                                             
    0:  Reset fdv av at iteration         1161                                                                                                                                     
    0:            1033220   63975237814.8        212743.858304      -0.516130481507      -0.504388360114       -13482.1735187           56671770680     -2147483648   19.2091789246              3475090
    0:  Writing RDMs to file at iteration         1170                                                                                                                             
    0:  Reset fdv av at iteration         1171                                                                                                                                     
    0:            1033230   63975258337.9        212746.448011      -0.516126669213      -0.504394674980       -13482.1735149           56671805323     -2147483648   19.0044918060              3477551
    0:  Writing RDMs to file at iteration         1180                                                                                                                             
    0:  Reset fdv av at iteration         1181                                                                                                                                     
    0:            1033240   63975246496.5        212750.537786      -0.516132817190      -0.504394146091       -13482.1735210           56671786888     -2147483648   19.0207023621              3475760
    0:  Writing RDMs to file at iteration         1190                                                                                                                             
    0:  Reset fdv av at iteration         1191                                                                                                                                     
    0:            1033250   63975228103.9        212755.528588      -0.516135794376      -0.504393925486       -13482.1735240           56671776186     -2147483648   19.0558586121              3476302
    0:  Writing RDMs to file at iteration         1200                                                                                                                             
    0:  Reset fdv av at iteration         1201                                                                                                                                     
    0:            1033260   63975202465.6        212760.821000      -0.516140392373      -0.504369988253       -13482.1735286           56671773996     -2147483648   19.0099601746              3477236
    0:  Writing RDMs to file at iteration         1210                                                                                                                             
    0:  Reset fdv av at iteration         1211                                                                                                                                     
    0:            1033270   63975179454.7        212762.822826      -0.516146587382      -0.504349709595       -13482.1735348           56671765552     -2147483648   19.0601558685              3476912
    0:  Writing RDMs to file at iteration         1220                                                                                                                             
    0:  Reset fdv av at iteration         1221                                                                                                                                     
    0:            1033280   63975169898.6        212766.034978      -0.516155943992      -0.504330679796       -13482.1735441           56671774591     -2147483648   18.7837886810              3474643
    0:  Writing RDMs to file at iteration         1230                                                                                                                             
    0:  Reset fdv av at iteration         1231                                                                                                                                     
    0:            1033290   63975172891.8        212769.855046      -0.516159827679      -0.504326255982       -13482.1735480           56671773595     -2147483648   19.0103511810              3479888
    0: Writing out a popsfile after   7.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 113.482 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         1240                                                                                                                             
    0:  Reset fdv av at iteration         1241                                                                                                                                     
    0:            1033300   63975210101.2        212775.176686      -0.516158611463      -0.504359420417       -13482.1735468           56671805899     -2147483648   19.1056632996              3476161
    0:  Writing RDMs to file at iteration         1250                                                                                                                             
    0:  Reset fdv av at iteration         1251                                                                                                                                     
    0:            1033310   63975229958.5        212777.487674      -0.516158873628      -0.504362829530       -13482.1735471           56671833148     -2147483648   19.0984382629              3480412
    0:  Writing RDMs to file at iteration         1260                                                                                                                             
    0:  Reset fdv av at iteration         1261                                                                                                                                     
    0:            1033320   63975246896.1        212782.198102      -0.516162690408      -0.504386808334       -13482.1735509           56671836775     -2147483648   19.2765617371              3474813
    0:  Writing RDMs to file at iteration         1270                                                                                                                             
    0:  Reset fdv av at iteration         1271                                                                                                                                     
    0:            1033330   63975240234.7        212788.100165      -0.516159319150      -0.504391695914       -13482.1735475           56671823637     -2147483648   18.8644523621              3474773
    0:  Writing RDMs to file at iteration         1280                                                                                                                             
    0:  Reset fdv av at iteration         1281                                                                                                                                     
    0:            1033340   63975230698.9        212792.197844      -0.516154840364      -0.504384928257       -13482.1735430           56671829130     -2147483648   18.8056640625              3477657
    0:  Writing RDMs to file at iteration         1290                                                                                                                             
    0:  Reset fdv av at iteration         1291                                                                                                                                     
    0:            1033350   63975293192.2        212796.298200      -0.516157316333      -0.504417661255       -13482.1735455           56671881543     -2147483648   18.8849601746              3477616
    0:  Writing RDMs to file at iteration         1300                                                                                                                             
    0:  Reset fdv av at iteration         1301                                                                                                                                     
    0:            1033360   63975308806.6        212800.088734      -0.516158453982      -0.504458667703       -13482.1735466           56671874148     -2147483648   19.0445308685              3475913
    0:  Writing RDMs to file at iteration         1310                                                                                                                             
    0:  Reset fdv av at iteration         1311                                                                                                                                     
    0:            1033370   63975334167.0        212802.668635      -0.516168652075      -0.504466834970       -13482.1735568           56671903252     -2147483648   18.8494148254              3475476
    0:  Writing RDMs to file at iteration         1320                                                                                                                             
    0:  Reset fdv av at iteration         1321                                                                                                                                     
    0:            1033380   63975308629.5        212807.345473      -0.516170268497      -0.504470295968       -13482.1735585           56671888122     -2147483648   19.0164070129              3472398
    0: Writing out a popsfile after   7.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 112.936 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         1330                                                                                                                             
    0:  Reset fdv av at iteration         1331                                                                                                                                     
    0:            1033390   63975322130.7        212811.719791      -0.516167894516      -0.504456708847       -13482.1735561           56671898588     -2147483648   19.1689453125              3476723
    0:  Writing RDMs to file at iteration         1340                                                                                                                             
    0:  Reset fdv av at iteration         1341                                                                                                                                     
    0:            1033400   63975363224.8        212814.600674      -0.516175870162      -0.504485510447       -13482.1735641           56671930879     -2147483648   19.0781250000              3473547
    0:  Writing RDMs to file at iteration         1350                                                                                                                             
    0:  Reset fdv av at iteration         1351                                                                                                                                     
    0:            1033410   63975368487.8        212817.475590      -0.516183635368      -0.504509889183       -13482.1735718           56671927631     -2147483648   19.1984367371              3475917
    0:  Writing RDMs to file at iteration         1360                                                                                                                             
    0:  Reset fdv av at iteration         1361                                                                                                                                     
    0:            1033420   63975370414.7        212820.343963      -0.516190569108      -0.504510205152       -13482.1735788           56671924234     -2147483648   18.8453121185              3477682
    0:  Writing RDMs to file at iteration         1370                                                                                                                             
    0:  Reset fdv av at iteration         1371                                                                                                                                     
    0:            1033430   63975397837.2        212823.812453      -0.516193025706      -0.504525365171       -13482.1735812           56671952185     -2147483648   18.9789066315              3471415
    0:  Writing RDMs to file at iteration         1380                                                                                                                             
    0:  Reset fdv av at iteration         1381                                                                                                                                     
    0:            1033440   63975404830.7        212830.576285      -0.516193653707      -0.504548437264       -13482.1735818           56671960312     -2147483648   18.9218750000              3475080
    0:  Writing RDMs to file at iteration         1390                                                                                                                             
    0:  Reset fdv av at iteration         1391                                                                                                                                     
    0:            1033450   63975414840.1        212834.630731      -0.516190547216      -0.504546842867       -13482.1735787           56671964496     -2147483648   19.0517578125              3476280
    0:  Writing RDMs to file at iteration         1400                                                                                                                             
    0:  Reset fdv av at iteration         1401                                                                                                                                     
    0:            1033460   63975456280.2        212838.985132      -0.516191754718      -0.504572070890       -13482.1735799           56672001477     -2147483648   19.0208988190              3474472
    0:  Writing RDMs to file at iteration         1410                                                                                                                             
    0:  Reset fdv av at iteration         1411                                                                                                                                     
    0:            1033470   63975515596.4        212844.832129      -0.516192354950      -0.504625517173       -13482.1735805           56672044401     -2147483648   18.8933601379              3475179
    0: Writing out a popsfile after   8.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 112.967 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         1420                                                                                                                             
    0:  Reset fdv av at iteration         1421                                                                                                                                     
    0:            1033480   63975555035.8        212849.161869      -0.516194093892      -0.504683262291       -13482.1735823           56672091129     -2147483648   19.0919914246              3473946
    0:  Writing RDMs to file at iteration         1430                                                                                                                             
    0:  Reset fdv av at iteration         1431                                                                                                                                     
    0:            1033490   63975583691.4        212852.874196      -0.516201619418      -0.504713294548       -13482.1735898           56672109430     -2147483648   18.9498043060              3475676
    0:  Writing RDMs to file at iteration         1440                                                                                                                             
    0:  Reset fdv av at iteration         1441                                                                                                                                     
    0:            1033500   63975669648.6        212857.175294      -0.516201771264      -0.504757464473       -13482.1735900           56672158289     -2147483648   18.8085937500              3474676
    0:  Writing RDMs to file at iteration         1450                                                                                                                             
    0:  Reset fdv av at iteration         1451                                                                                                                                     
    0:            1033510   63975691778.0        212859.661666      -0.516203401062      -0.504811444423       -13482.1735916           56672183885     -2147483648   18.7867183685              3474437
    0:  Writing RDMs to file at iteration         1460                                                                                                                             
    0:  Reset fdv av at iteration         1461                                                                                                                                     
    0:            1033520   63975683533.4        212862.131606      -0.516208767091      -0.504826889987       -13482.1735970           56672176543     -2147483648   19.0599613190              3477853
    0:  Writing RDMs to file at iteration         1470                                                                                                                             
    0:  Reset fdv av at iteration         1471                                                                                                                                     
    0:            1033530   63975736567.2        212866.395638      -0.516210838883      -0.504842672577       -13482.1735990           56672221475     -2147483648   19.0089836121              3472970
    0:  Writing RDMs to file at iteration         1480                                                                                                                             
    0:  Reset fdv av at iteration         1481                                                                                                                                     
    0:            1033540   63975766547.8        212868.554932      -0.516213034096      -0.504874293789       -13482.1736012           56672252495     -2147483648   18.8849601746              3476674
    0:  Writing RDMs to file at iteration         1490                                                                                                                             
    0:  Reset fdv av at iteration         1491                                                                                                                                     
    0:            1033550   63975780526.5        212873.103513      -0.516211377746      -0.504894672892       -13482.1735996           56672279131     -2147483648   19.0189456940              3476063
    0:  Writing RDMs to file at iteration         1500                                                                                                                             
    0:  Reset fdv av at iteration         1501                                                                                                                                     
    0:            1033560   63975778930.4        212877.943579      -0.516209287361      -0.504911952812       -13482.1735975           56672287497     -2147483648   18.7595710754              3471909
    0: Writing out a popsfile after   8.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 113.064 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         1510                                                                                                                             
    0:  Reset fdv av at iteration         1511                                                                                                                                     
    0:            1033570   63975792440.9        212883.077497      -0.516208998612      -0.504922435925       -13482.1735972           56672297345     -2147483648   19.1882820129              3479156
    0:  Writing RDMs to file at iteration         1520                                                                                                                             
    0:  Reset fdv av at iteration         1521                                                                                                                                     
    0:            1033580   63975772684.3        212886.105633      -0.516204057994      -0.504916157419       -13482.1735922           56672260732     -2147483648   19.2046871185              3473473
    0:  Writing RDMs to file at iteration         1530                                                                                                                             
    0:  Reset fdv av at iteration         1531                                                                                                                                     
    0:            1033590   63975786111.8        212889.137451      -0.516209895992      -0.504909687179       -13482.1735981           56672281704     -2147483648   18.6250000000              3477881
    0:  Writing RDMs to file at iteration         1540                                                                                                                             
    0:  Reset fdv av at iteration         1541                                                                                                                                     
    0:            1033600   63975831548.1        212893.073020      -0.516214297616      -0.504939991867       -13482.1736025           56672313788     -2147483648   18.8228511810              3475531
    0:  Writing RDMs to file at iteration         1550                                                                                                                             
    0:  Reset fdv av at iteration         1551                                                                                                                                     
    0:            1033610   63975825770.4        212896.098510      -0.516211792009      -0.504955072107       -13482.1736000           56672310584     -2147483648   18.9308586121              3476198
    0:  Writing RDMs to file at iteration         1560                                                                                                                             
    0:  Reset fdv av at iteration         1561                                                                                                                                     
    0:            1033620   63975833808.8        212901.516545      -0.516206604232      -0.504953634922       -13482.1735948           56672314153     -2147483648   19.0058593750              3477813
    0:  Writing RDMs to file at iteration         1570                                                                                                                             
    0:  Reset fdv av at iteration         1571                                                                                                                                     
    0:            1033630   63975833407.0        212906.034696      -0.516207170384      -0.504971203987       -13482.1735954           56672313283     -2147483648   18.9927730560              3474104
    0:  Writing RDMs to file at iteration         1580                                                                                                                             
    0:  Reset fdv av at iteration         1581                                                                                                                                     
    0:            1033640   63975823929.3        212910.545885      -0.516201941768      -0.504953208394       -13482.1735901           56672307975     -2147483648   18.8394527435              3472558
    0:  Writing RDMs to file at iteration         1590                                                                                                                             
    0:  Reset fdv av at iteration         1591                                                                                                                                     
    0:            1033650   63975848289.8        212915.661720      -0.516201026033      -0.504965107500       -13482.1735892           56672336715     -2147483648   18.9339847565              3476490
    0: Writing out a popsfile after   9.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 106.260 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         1600                                                                                                                             
    0:  Reset fdv av at iteration         1601                                                                                                                                     
    0:            1033660   63975863620.0        212921.074057      -0.516200023391      -0.504986247094       -13482.1735882           56672349670     -2147483648   18.9242191315              3475936
    0:  Writing RDMs to file at iteration         1610                                                                                                                             
    0:  Reset fdv av at iteration         1611                                                                                                                                     
    0:            1033670   63975876101.6        212923.479839      -0.516202369877      -0.504983263855       -13482.1735906           56672368085     -2147483648   19.1804695129              3476523
    0:  Writing RDMs to file at iteration         1620                                                                                                                             
    0:  Reset fdv av at iteration         1621                                                                                                                                     
    0:            1033680   63975885437.1        212924.688980      -0.516211945790      -0.504997105874       -13482.1736001           56672375090     -2147483648   18.9285163879              3478035
    0:  Writing RDMs to file at iteration         1630                                                                                                                             
    0:  Reset fdv av at iteration         1631                                                                                                                                     
    0:            1033690   63975877134.8        212928.296217      -0.516218800431      -0.504993217239       -13482.1736070           56672368703     -2147483648   18.7851562500              3472556
    0:  Writing RDMs to file at iteration         1640                                                                                                                             
    0:  Reset fdv av at iteration         1641                                                                                                                                     
    0:            1033700   63975919530.8        212934.302177      -0.516211895696      -0.505026389335       -13482.1736001           56672403626     -2147483648   18.7031250000              3475286
    0:  Writing RDMs to file at iteration         1650                                                                                                                             
    0:  Reset fdv av at iteration         1651                                                                                                                                     
    0:            1033710   63975910195.3        212936.699536      -0.516217917090      -0.505045030222       -13482.1736061           56672403523     -2147483648   18.7015628815              3474375
    0:  Writing RDMs to file at iteration         1660                                                                                                                             
    0:  Reset fdv av at iteration         1661                                                                                                                                     
    0:            1033720   63975867552.4        212945.088521      -0.516211341182      -0.505021882214       -13482.1735995           56672376448     -2147483648   18.9613285065              3476397
    0:  Writing RDMs to file at iteration         1670                                                                                                                             
    0:  Reset fdv av at iteration         1671                                                                                                                                     
    0:            1033730   63975878242.7        212948.082658      -0.516208487177      -0.504998812082       -13482.1735967           56672371642     -2147483648   18.6988277435              3476505
    0:  Writing RDMs to file at iteration         1680                                                                                                                             
    0:  Reset fdv av at iteration         1681                                                                                                                                     
    0:            1033740   63975823761.6        212952.585376      -0.516210030544      -0.504978441057       -13482.1735982           56672329894     -2147483648   19.0722656250              3473727
    0: Writing out a popsfile after   9.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 102.029 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         1690                                                                                                                             
    0:  Reset fdv av at iteration         1691                                                                                                                                     
    0:            1033750   63975817248.1        212956.794126      -0.516206945053      -0.504933359127       -13482.1735951           56672322192     -2147483648   18.9960937500              3480635
    0:  Writing RDMs to file at iteration         1700                                                                                                                             
    0:  Reset fdv av at iteration         1701                                                                                                                                     
    0:            1033760   63975853729.3        212961.919060      -0.516211652777      -0.504953252268       -13482.1735998           56672349041     -2147483648   19.1656246185              3476417
    0:  Writing RDMs to file at iteration         1710                                                                                                                             
    0:  Reset fdv av at iteration         1711                                                                                                                                     
    0:            1033770   63975900276.9        212967.039276      -0.516210449163      -0.504996066955       -13482.1735986           56672377366     -2147483648   19.0285148621              3476629
    0:  Writing RDMs to file at iteration         1720                                                                                                                             
    0:  Reset fdv av at iteration         1721                                                                                                                                     
    0:            1033780   63975899444.2        212971.244207      -0.516207529144      -0.505020171700       -13482.1735957           56672364495     -2147483648   18.8304691315              3475333
    0:  Writing RDMs to file at iteration         1730                                                                                                                             
    0:  Reset fdv av at iteration         1731                                                                                                                                     
    0:            1033790   63975912167.8        212974.239185      -0.516205858623      -0.505018496588       -13482.1735940           56672368547     -2147483648   18.8710937500              3474827
    0:  Writing RDMs to file at iteration         1740                                                                                                                             
    0:  Reset fdv av at iteration         1741                                                                                                                                     
    0:            1033800   63975948126.5        212977.236026      -0.516212565549      -0.505042092310       -13482.1736008           56672400866     -2147483648   18.9960937500              3475978
    0:  Writing RDMs to file at iteration         1750                                                                                                                             
    0:  Reset fdv av at iteration         1751                                                                                                                                     
    0:            1033810   63975961671.0        212982.026659      -0.516215874194      -0.505075342757       -13482.1736041           56672396467     -2147483648   19.0437507629              3477908
    0:  Writing RDMs to file at iteration         1760                                                                                                                             
    0:  Reset fdv av at iteration         1761                                                                                                                                     
    0:            1033820   63975971820.2        212985.306842      -0.516217216431      -0.505087476091       -13482.1736054           56672414680     -2147483648   18.9394531250              3477075
    0:  Writing RDMs to file at iteration         1770                                                                                                                             
    0:  Reset fdv av at iteration         1771                                                                                                                                     
    0:            1033830   63976006939.5        212988.581897      -0.516216639835      -0.505091567258       -13482.1736048           56672438864     -2147483648   18.6558589935              3473215
    0: Writing out a popsfile after  10.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 111.834 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         1780                                                                                                                             
    0:  Reset fdv av at iteration         1781                                                                                                                                     
    0:            1033840   63975972320.3        212991.254387      -0.516214400733      -0.505108061305       -13482.1736026           56672406859     -2147483648   19.2117195129              3476295
    0:  Writing RDMs to file at iteration         1790                                                                                                                             
    0:  Reset fdv av at iteration         1791                                                                                                                                     
    0:            1033850   63975980404.6        212994.823422      -0.516219420159      -0.505088677455       -13482.1736076           56672413124     -2147483648   19.0742187500              3475945
    0:  Writing RDMs to file at iteration         1800                                                                                                                             
    0:  Reset fdv av at iteration         1801                                                                                                                                     
    0:            1033860   63975940859.1        212999.297641      -0.516217909546      -0.505067639451       -13482.1736061           56672384356     -2147483648   18.8062496185              3478246
    0:  Writing RDMs to file at iteration         1810                                                                                                                             
    0:  Reset fdv av at iteration         1811                                                                                                                                     
    0:            1033870   63975956979.5        213002.277713      -0.516213889208      -0.505070337289       -13482.1736021           56672400487     -2147483648   18.9441413879              3479030
    0:  Writing RDMs to file at iteration         1820                                                                                                                             
    0:  Reset fdv av at iteration         1821                                                                                                                                     
    0:            1033880   63975957153.3        213009.456557      -0.516209273055      -0.505084405404       -13482.1735975           56672377305     -2147483648   18.6984367371              3475153
    0:  Writing RDMs to file at iteration         1830                                                                                                                             
    0:  Reset fdv av at iteration         1831                                                                                                                                     
    0:            1033890   63975970135.3        213016.628548      -0.516203047344      -0.505078159599       -13482.1735912           56672372736     -2147483648   18.9914054871              3475741
    0:  Writing RDMs to file at iteration         1840                                                                                                                             
    0:  Reset fdv av at iteration         1841                                                                                                                                     
    0:            1033900   63975962402.2        213019.001193      -0.516201927675      -0.505089567894       -13482.1735901           56672353928     -2147483648   18.4859371185              3477248
    0:  Writing RDMs to file at iteration         1850                                                                                                                             
    0:  Reset fdv av at iteration         1851                                                                                                                                     
    0:            1033910   63975966482.2        213022.571916      -0.516205884940      -0.505072367649       -13482.1735941           56672355923     -2147483648   18.7062492371              3478913
    0:  Writing RDMs to file at iteration         1860                                                                                                                             
    0:  Reset fdv av at iteration         1861                                                                                                                                     
    0:            1033920   63975991761.1        213026.748142      -0.516208082749      -0.505093661806       -13482.1735963           56672359739     -2147483648   18.7085933685              3475945
    0: Writing out a popsfile after  10.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 102.869 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         1870                                                                                                                             
    0:  Reset fdv av at iteration         1871                                                                                                                                     
    0:            1033930   63975986902.6        213032.416264      -0.516201247707      -0.505118615453       -13482.1735894           56672339786     -2147483648   18.8738288879              3478757
    0:  Writing RDMs to file at iteration         1880                                                                                                                             
    0:  Reset fdv av at iteration         1881                                                                                                                                     
    0:            1033940   63975971781.8        213035.375578      -0.516201633363      -0.505090773567       -13482.1735898           56672327326     -2147483648   18.7144527435              3473435
    0:  Writing RDMs to file at iteration         1890                                                                                                                             
    0:  Reset fdv av at iteration         1891                                                                                                                                     
    0:            1033950   63975980820.9        213038.345992      -0.516211191819      -0.505094763558       -13482.1735994           56672317046     -2147483648   18.8218746185              3476603
    0:  Writing RDMs to file at iteration         1900                                                                                                                             
    0:  Reset fdv av at iteration         1901                                                                                                                                     
    0:            1033960   63975968069.6        213045.215529      -0.516208707610      -0.505094628518       -13482.1735969           56672294182     -2147483648   18.6949214935              3475683
    0:  Writing RDMs to file at iteration         1910                                                                                                                             
    0:  Reset fdv av at iteration         1911                                                                                                                                     
    0:            1033970   63975968592.1        213049.083481      -0.516205675039      -0.505079292349       -13482.1735939           56672278026     -2147483648   19.0039062500              3477378
    0:  Writing RDMs to file at iteration         1920                                                                                                                             
    0:  Reset fdv av at iteration         1921                                                                                                                                     
    0:            1033980   63976005983.1        213052.357844      -0.516210573520      -0.505114071642       -13482.1735988           56672322380     -2147483648   18.8105468750              3475074
    0:  Writing RDMs to file at iteration         1930                                                                                                                             
    0:  Reset fdv av at iteration         1931                                                                                                                                     
    0:            1033990   63976048248.0        213058.321325      -0.516208269804      -0.505138581333       -13482.1735965           56672351694     -2147483648   18.6343746185              3473181
    0:  Writing RDMs to file at iteration         1940                                                                                                                             
    0:  Reset fdv av at iteration         1941                                                                                                                                     
    0:            1034000   63976056255.6        213064.573359      -0.516200677193      -0.505168198815       -13482.1735889           56672364249     -2147483648   18.7828121185              3475855
    0:  Writing RDMs to file at iteration         1950                                                                                                                             
    0:  Reset fdv av at iteration         1951                                                                                                                                     
    0:            1034010   63976068161.2        213067.812747      -0.516194882126      -0.505173988476       -13482.1735831           56672348783     -2147483648   18.8855476379              3472904
    0: Writing out a popsfile after  11.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 101.002 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         1960                                                                                                                             
    0:  Reset fdv av at iteration         1961                                                                                                                                     
    0:            1034020   63976118328.9        213071.649896      -0.516196541522      -0.505204339305       -13482.1735847           56672376874     -2147483648   18.8636722565              3476050
    0:  Writing RDMs to file at iteration         1970                                                                                                                             
    0:  Reset fdv av at iteration         1971                                                                                                                                     
    0:            1034030   63976093526.6        213076.076926      -0.516195555870      -0.505216107643       -13482.1735837           56672335879     -2147483648   18.8453121185              3475123
    0:  Writing RDMs to file at iteration         1980                                                                                                                             
    0:  Reset fdv av at iteration         1981                                                                                                                                     
    0:            1034040   63976094611.3        213080.499503      -0.516195619651      -0.505203836122       -13482.1735838           56672349994     -2147483648   18.7007808685              3475112
    0:  Writing RDMs to file at iteration         1990                                                                                                                             
    0:  Reset fdv av at iteration         1991                                                                                                                                     
    0:            1034050   63976132880.5        213085.523830      -0.516190617227      -0.505231052805       -13482.1735788           56672381560     -2147483648   18.7703132629              3478469
    0:  Writing RDMs to file at iteration         2000                                                                                                                             
    0:  Reset fdv av at iteration         2001                                                                                                                                     
    0:            1034060   63976184853.7        213087.240812      -0.516193528355      -0.505259587696       -13482.1735817           56672430350     -2147483648   18.6890621185              3477346
    0:  Writing RDMs to file at iteration         2010                                                                                                                             
    0:  Reset fdv av at iteration         2011                                                                                                                                     
    0:            1034070   63976170866.3        213091.049159      -0.516196927449      -0.505291636965       -13482.1735851           56672423361     -2147483648   19.1492195129              3478310
    0:  Writing RDMs to file at iteration         2020                                                                                                                             
    0:  Reset fdv av at iteration         2021                                                                                                                                     
    0:            1034080   63976263516.8        213094.546648      -0.516197546865      -0.505322539896       -13482.1735857           56672484956     -2147483648   18.9050788879              3475494
    0:  Writing RDMs to file at iteration         2030                                                                                                                             
    0:  Reset fdv av at iteration         2031                                                                                                                                     
    0:            1034090   63976299630.3        213098.633256      -0.516198271108      -0.505383444631       -13482.1735865           56672510385     -2147483648   19.0546875000              3475117
    0:  Writing RDMs to file at iteration         2040                                                                                                                             
    0:  Reset fdv av at iteration         2041                                                                                                                                     
    0:            1034100   63976296661.5        213102.699569      -0.516198431083      -0.505398147637       -13482.1735866           56672507184     -2147483648   18.7464847565              3477960
    0: Writing out a popsfile after  11.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 102.033 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         2050                                                                                                                             
    0:  Reset fdv av at iteration         2051                                                                                                                                     
    0:            1034110   63976310545.6        213104.960251      -0.516201117282      -0.505394554354       -13482.1735893           56672513100     -2147483648   19.1050777435              3475906
    0:  Writing RDMs to file at iteration         2060                                                                                                                             
    0:  Reset fdv av at iteration         2061                                                                                                                                     
    0:            1034120   63976278714.4        213107.223482      -0.516207243227      -0.505382081265       -13482.1735954           56672488589     -2147483648   18.9226570129              3475279
    0:  Writing RDMs to file at iteration         2070                                                                                                                             
    0:  Reset fdv av at iteration         2071                                                                                                                                     
    0:            1034130   63976310731.8        213108.892818      -0.516214192283      -0.505388325789       -13482.1736024           56672512590     -2147483648   18.7281246185              3474474
    0:  Writing RDMs to file at iteration         2080                                                                                                                             
    0:  Reset fdv av at iteration         2081                                                                                                                                     
    0:            1034140   63976280500.1        213112.662630      -0.516219892007      -0.505401616413       -13482.1736081           56672474497     -2147483648   18.9601554871              3476200
    0:  Writing RDMs to file at iteration         2090                                                                                                                             
    0:  Reset fdv av at iteration         2091                                                                                                                                     
    0:            1034150   63976258806.7        213116.727864      -0.516219261056      -0.505369709773       -13482.1736074           56672454705     -2147483648   18.8921871185              3476031
    0:  Writing RDMs to file at iteration         2100                                                                                                                             
    0:  Reset fdv av at iteration         2101                                                                                                                                     
    0:            1034160   63976273265.4        213121.701533      -0.516215717967      -0.505374524613       -13482.1736039           56672453865     -2147483648   18.6769523621              3477305
    0:  Writing RDMs to file at iteration         2110                                                                                                                             
    0:  Reset fdv av at iteration         2111                                                                                                                                     
    0:            1034170   63976245404.2        213124.874129      -0.516215193088      -0.505370276857       -13482.1736034           56672426963     -2147483648   18.8316402435              3473831
    0:  Writing RDMs to file at iteration         2120                                                                                                                             
    0:  Reset fdv av at iteration         2121                                                                                                                                     
    0:            1034180   63976236455.4        213128.949669      -0.516220064752      -0.505350197097       -13482.1736083           56672420826     -2147483648   18.7257804871              3474129
    0:  Writing RDMs to file at iteration         2130                                                                                                                             
    0:  Reset fdv av at iteration         2131                                                                                                                                     
    0:            1034190   63976258142.4        213131.234520      -0.516228852050      -0.505356644263       -13482.1736170           56672429136     -2147483648   18.6664066315              3476879
    0: Writing out a popsfile after  12.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 113.978 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         2140                                                                                                                             
    0:  Reset fdv av at iteration         2141                                                                                                                                     
    0:            1034200   63976293472.7        213133.520755      -0.516236589660      -0.505384726133       -13482.1736248           56672448210     -2147483648   18.9273433685              3473845
    0:  Writing RDMs to file at iteration         2150                                                                                                                             
    0:  Reset fdv av at iteration         2151                                                                                                                                     
    0:            1034210   63976308290.5        213135.797171      -0.516234488447      -0.505404433851       -13482.1736227           56672445933     -2147483648   18.8898429871              3476808
    0:  Writing RDMs to file at iteration         2160                                                                                                                             
    0:  Reset fdv av at iteration         2161                                                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     83.062607                                                                                                                    
    0: Required new RDM array must have the following size (MB):     83.065002                                                                                                     
    0:            1034220   63976310779.9        213138.068252      -0.516240540962      -0.505403342948       -13482.1736287           56672430407     -2147483648   18.6449222565              3478184
    0:  Writing RDMs to file at iteration         2170                                                                                                                             
    0:  Reset fdv av at iteration         2171                                                                                                                                     
    0:            1034230   63976305222.6        213137.341683      -0.516249179721      -0.505419390551       -13482.1736374           56672433500     -2147483648   18.8562507629              3472689
    0:  Writing RDMs to file at iteration         2180                                                                                                                             
    0:  Reset fdv av at iteration         2181                                                                                                                                     
    0:            1034240   63976324765.5        213140.212653      -0.516255093439      -0.505415934556       -13482.1736433           56672430710     -2147483648   18.6660156250              3474214
    0:  Writing RDMs to file at iteration         2190                                                                                                                             
    0:  Reset fdv av at iteration         2191                                                                                                                                     
    0:            1034250   63976317877.0        213143.385330      -0.516258491970      -0.505422376298       -13482.1736467           56672408744     -2147483648   18.6445312500              3475532
    0:  Writing RDMs to file at iteration         2200                                                                                                                             
    0:  Reset fdv av at iteration         2201                                                                                                                                     
    0:            1034260   63976334469.6        213147.157484      -0.516261875131      -0.505430028706       -13482.1736501           56672412033     -2147483648   18.6152343750              3478070
    0:  Writing RDMs to file at iteration         2210                                                                                                                             
    0:  Reset fdv av at iteration         2211                                                                                                                                     
    0:            1034270   63976331604.1        213153.327564      -0.516263318298      -0.505433939684       -13482.1736515           56672400085     -2147483648   18.8832035065              3477475
    0:  Writing RDMs to file at iteration         2220                                                                                                                             
    0:  Reset fdv av at iteration         2221                                                                                                                                     
    0:            1034280   63976335067.0        213157.396933      -0.516265995473      -0.505445905429       -13482.1736542           56672391741     -2147483648   18.7210941315              3474063
    0: Writing out a popsfile after  12.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 111.420 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         2230                                                                                                                             
    0:  Reset fdv av at iteration         2231                                                                                                                                     
    0:            1034290   63976326290.7        213161.163330      -0.516268685235      -0.505427483697       -13482.1736569           56672378847     -2147483648   18.9773445129              3476497
    0:  Writing RDMs to file at iteration         2240                                                                                                                             
    0:  Reset fdv av at iteration         2241                                                                                                                                     
    0:            1034300   63976352364.3        213163.735260      -0.516269572682      -0.505438950078       -13482.1736578           56672390349     -2147483648   19.0355472565              3474498
    0:  Writing RDMs to file at iteration         2250                                                                                                                             
    0:  Reset fdv av at iteration         2251                                                                                                                                     
    0:            1034310   63976369271.2        213167.803912      -0.516268429603      -0.505459999142       -13482.1736566           56672397995     -2147483648   18.9136714935              3475141
    0:  Writing RDMs to file at iteration         2260                                                                                                                             
    0:  Reset fdv av at iteration         2261                                                                                                                                     
    0:            1034320   63976402633.9        213170.966136      -0.516270694235      -0.505478263671       -13482.1736589           56672426849     -2147483648   18.9972648621              3479077
    0:  Writing RDMs to file at iteration         2270                                                                                                                             
    0:  Reset fdv av at iteration         2271                                                                                                                                     
    0:            1034330   63976397954.8        213172.922205      -0.516271410988      -0.505493685772       -13482.1736596           56672420209     -2147483648   18.9324226379              3473243
    0:  Writing RDMs to file at iteration         2280                                                                                                                             
    0:  Reset fdv av at iteration         2281                                                                                                                                     
    0:            1034340   63976401771.4        213176.372471      -0.516270219479      -0.505500745042       -13482.1736584           56672407005     -2147483648   18.5691413879              3478526
    0:  Writing RDMs to file at iteration         2290                                                                                                                             
    0:  Reset fdv av at iteration         2291                                                                                                                                     
    0:            1034350   63976413278.7        213180.718080      -0.516264857128      -0.505510786838       -13482.1736530           56672414099     -2147483648   18.7695312500              3472859
    0:  Writing RDMs to file at iteration         2300                                                                                                                             
    0:  Reset fdv av at iteration         2301                                                                                                                                     
    0:            1034360   63976484561.8        213184.158103      -0.516259671997      -0.505546808077       -13482.1736479           56672473811     -2147483648   18.5312500000              3477197
    0:  Writing RDMs to file at iteration         2310                                                                                                                             
    0:  Reset fdv av at iteration         2311                                                                                                                                     
    0:            1034370   63976489104.6        213190.285072      -0.516254749908      -0.505580815926       -13482.1736429           56672467595     -2147483648   18.7160148621              3474790
    0: Writing out a popsfile after  13.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 106.908 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         2320                                                                                                                             
    0:  Reset fdv av at iteration         2321                                                                                                                                     
    0:            1034380   63976465892.8        213192.498975      -0.516253377078      -0.505577688734       -13482.1736416           56672435413     -2147483648   19.0261726379              3471621
    0:  Writing RDMs to file at iteration         2330                                                                                                                             
    0:  Reset fdv av at iteration         2331                                                                                                                                     
    0:            1034390   63976469968.6        213195.312974      -0.516254745750      -0.505570144353       -13482.1736429           56672425085     -2147483648   18.8878898621              3471483
    0:  Writing RDMs to file at iteration         2340                                                                                                                             
    0:  Reset fdv av at iteration         2341                                                                                                                                     
    0:            1034400   63976540007.1        213196.330735      -0.516258322800      -0.505602262147       -13482.1736465           56672471156     -2147483648   19.2558593750              3474287
    0:  Writing RDMs to file at iteration         2350                                                                                                                             
    0:  Reset fdv av at iteration         2351                                                                                                                                     
    0:            1034410   63976612342.6        213201.538201      -0.516256248484      -0.505666782034       -13482.1736444           56672528968     -2147483648   18.9351558685              3474757
    0:  Writing RDMs to file at iteration         2360                                                                                                                             
    0:  Reset fdv av at iteration         2361                                                                                                                                     
    0:            1034420   63976636308.7        213207.022026      -0.516249949148      -0.505716931142       -13482.1736381           56672546763     -2147483648   18.7539062500              3476800
    0:  Writing RDMs to file at iteration         2370                                                                                                                             
    0:  Reset fdv av at iteration         2371                                                                                                                                     
    0:            1034430   63976663084.8        213212.186568      -0.516247497737      -0.505728456253       -13482.1736357           56672583555     -2147483648   18.6652336121              3475926
    0:  Writing RDMs to file at iteration         2380                                                                                                                             
    0:  Reset fdv av at iteration         2381                                                                                                                                     
    0:            1034440   63976666284.4        213214.946694      -0.516251046677      -0.505752478649       -13482.1736392           56672582073     -2147483648   18.6945304871              3473975
    0:  Writing RDMs to file at iteration         2390                                                                                                                             
    0:  Reset fdv av at iteration         2391                                                                                                                                     
    0:            1034450   63976642643.9        213218.298812      -0.516251481592      -0.505732292133       -13482.1736397           56672563161     -2147483648   18.6039066315              3473660
    0:  Writing RDMs to file at iteration         2400                                                                                                                             
    0:  Reset fdv av at iteration         2401                                                                                                                                     
    0:            1034460   63976642045.5        213221.955914      -0.516249539854      -0.505730496211       -13482.1736377           56672547558     -2147483648   18.7117195129              3477966
    0: Writing out a popsfile after  13.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 108.225 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         2410                                                                                                                             
    0:  Reset fdv av at iteration         2411                                                                                                                                     
    0:            1034470   63976637526.9        213224.413257      -0.516246998417      -0.505727569451       -13482.1736352           56672535178     -2147483648   18.8609371185              3475989
    0:  Writing RDMs to file at iteration         2420                                                                                                                             
    0:  Reset fdv av at iteration         2421                                                                                                                                     
    0:            1034480   63976660747.9        213229.272266      -0.516249488288      -0.505737064573       -13482.1736377           56672549829     -2147483648   19.0062503815              3480714
    0:  Writing RDMs to file at iteration         2430                                                                                                                             
    0:  Reset fdv av at iteration         2431                                                                                                                                     
    0:            1034490   63976705915.3        213232.927280      -0.516245330243      -0.505772019541       -13482.1736335           56672583052     -2147483648   19.0308589935              3476785
    0:  Writing RDMs to file at iteration         2440                                                                                                                             
    0:  Reset fdv av at iteration         2441                                                                                                                                     
    0:            1034500   63976712919.2        213235.371219      -0.516246534057      -0.505783213790       -13482.1736347           56672561592     -2147483648   18.7425785065              3475510
    0:  Writing RDMs to file at iteration         2450                                                                                                                             
    0:  Reset fdv av at iteration         2451                                                                                                                                     
    0:            1034510   63976743225.1        213237.512978      -0.516254668271      -0.505814637273       -13482.1736429           56672594128     -2147483648   18.8871097565              3476551
    0:  Writing RDMs to file at iteration         2460                                                                                                                             
    0:  Reset fdv av at iteration         2461                                                                                                                                     
    0:            1034520   63976741806.2        213242.944003      -0.516251977346      -0.505832608172       -13482.1736402           56672585988     -2147483648   18.6652336121              3474890
    0:  Writing RDMs to file at iteration         2470                                                                                                                             
    0:  Reset fdv av at iteration         2471                                                                                                                                     
    0:            1034530   63976745282.9        213248.366541      -0.516248213677      -0.505837005139       -13482.1736364           56672596211     -2147483648   18.9011726379              3472954
    0:  Writing RDMs to file at iteration         2480                                                                                                                             
    0:  Reset fdv av at iteration         2481                                                                                                                                     
    0:            1034540   63976729033.4        213252.286047      -0.516245779175      -0.505819051834       -13482.1736340           56672585611     -2147483648   18.8871097565              3476168
    0:  Writing RDMs to file at iteration         2490                                                                                                                             
    0:  Reset fdv av at iteration         2491                                                                                                                                     
    0:            1034550   63976763041.8        213258.310093      -0.516243128213      -0.505811545834       -13482.1736313           56672604442     -2147483648   18.6730461121              3476247
    0: Writing out a popsfile after  14.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 114.236 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         2500                                                                                                                             
    0:  Reset fdv av at iteration         2501                                                                                                                                     
    0:            1034560   63976837558.7        213262.237052      -0.516243261916      -0.505882252459       -13482.1736314           56672658420     -2147483648   18.7925777435              3476200
    0:  Writing RDMs to file at iteration         2510                                                                                                                             
    0:  Reset fdv av at iteration         2511                                                                                                                                     
    0:            1034570   63976846228.3        213266.741863      -0.516242328662      -0.505927800430       -13482.1736305           56672664289     -2147483648   19.0203132629              3470925
    0:  Writing RDMs to file at iteration         2520                                                                                                                             
    0:  Reset fdv av at iteration         2521                                                                                                                                     
    0:            1034580   63976901313.0        213272.126924      -0.516233892846      -0.505946897275       -13482.1736221           56672701351     -2147483648   18.9941406250              3474445
    0:  Writing RDMs to file at iteration         2530                                                                                                                             
    0:  Reset fdv av at iteration         2531                                                                                                                                     
    0:            1034590   63976928331.2        213276.904829      -0.516235441016      -0.505984492323       -13482.1736236           56672715934     -2147483648   18.5992183685              3476095
    0:  Writing RDMs to file at iteration         2540                                                                                                                             
    0:  Reset fdv av at iteration         2541                                                                                                                                     
    0:            1034600   63976924488.6        213280.771552      -0.516239229665      -0.506001851958       -13482.1736274           56672718017     -2147483648   18.9429683685              3478059
    0:  Writing RDMs to file at iteration         2550                                                                                                                             
    0:  Reset fdv av at iteration         2551                                                                                                                                     
    0:            1034610   63976932736.5        213285.531586      -0.516239064436      -0.506001797275       -13482.1736273           56672703996     -2147483648   18.6160163879              3476391
    0:  Writing RDMs to file at iteration         2560                                                                                                                             
    0:  Reset fdv av at iteration         2561                                                                                                                                     
    0:            1034620   63976914803.7        213286.392623      -0.516244799231      -0.505997256024       -13482.1736330           56672677525     -2147483648   18.6191406250              3474675
    0:  Writing RDMs to file at iteration         2570                                                                                                                             
    0:  Reset fdv av at iteration         2571                                                                                                                                     
    0:            1034630   63976926733.4        213290.559301      -0.516255427664      -0.505994169072       -13482.1736436           56672688574     -2147483648   18.7437496185              3479648
    0:  Writing RDMs to file at iteration         2580                                                                                                                             
    0:  Reset fdv av at iteration         2581                                                                                                                                     
    0:            1034640   63976930140.0        213293.228104      -0.516258606987      -0.505999160332       -13482.1736468           56672678967     -2147483648   18.7960929871              3476409
    0: Writing out a popsfile after  14.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 120.713 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         2590                                                                                                                             
    0:  Reset fdv av at iteration         2591                                                                                                                                     
    0:            1034650   63976981163.1        213297.095831      -0.516259068039      -0.506026036811       -13482.1736473           56672707731     -2147483648   18.8691406250              3475957
    0:  Writing RDMs to file at iteration         2600                                                                                                                             
    0:  Reset fdv av at iteration         2601                                                                                                                                     
    0:            1034660   63977011224.1        213300.353218      -0.516253798143      -0.506063673441       -13482.1736420           56672736304     -2147483648   18.9402351379              3475492
    0:  Writing RDMs to file at iteration         2610                                                                                                                             
    0:  Reset fdv av at iteration         2611                                                                                                                                     
    0:            1034670   63977022047.5        213303.297658      -0.516254670672      -0.506088985404       -13482.1736429           56672732238     -2147483648   19.3144531250              3474562
    0:  Writing RDMs to file at iteration         2620                                                                                                                             
    0:  Reset fdv av at iteration         2621                                                                                                                                     
    0:            1034680   63977031425.6        213305.935357      -0.516262443402      -0.506081812940       -13482.1736506           56672737023     -2147483648   18.6101570129              3475582
    0:  Writing RDMs to file at iteration         2630                                                                                                                             
    0:  Reset fdv av at iteration         2631                                                                                                                                     
    0:            1034690   63977054648.2        213308.874955      -0.516264083317      -0.506101144239       -13482.1736523           56672749722     -2147483648   19.2781257629              3475809
    0:  Writing RDMs to file at iteration         2640                                                                                                                             
    0:  Reset fdv av at iteration         2641                                                                                                                                     
    0:            1034700   63977056248.9        213312.409055      -0.516264774687      -0.506120828696       -13482.1736530           56672741825     -2147483648   19.1035156250              3478602
    0:  Writing RDMs to file at iteration         2650                                                                                                                             
    0:  Reset fdv av at iteration         2651                                                                                                                                     
    0:            1034710   63977031607.8        213316.835403      -0.516262391935      -0.506101783619       -13482.1736506           56672731426     -2147483648   18.8472652435              3472796
    0:  Writing RDMs to file at iteration         2660                                                                                                                             
    0:  Reset fdv av at iteration         2661                                                                                                                                     
    0:            1034720   63977036419.5        213319.167582      -0.516265299477      -0.506102993780       -13482.1736535           56672724093     -2147483648   18.6105461121              3476671
    0: Writing out a popsfile after  15.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE:  94.478 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         2670                                                                                                                             
    0:  Reset fdv av at iteration         2671                                                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     83.065002                                                                                                                    
    0: Required new RDM array must have the following size (MB):     83.068283                                                                                                     
    0:            1034730   63977037840.1        213323.003318      -0.516274195958      -0.506097964061       -13482.1736624           56672723521     -2147483648   18.9335937500              3475441
    0:  Writing RDMs to file at iteration         2680                                                                                                                             
    0:  Reset fdv av at iteration         2681                                                                                                                                     
    0:            1034740   63977003286.7        213327.439562      -0.516270101170      -0.506090792501       -13482.1736583           56672700652     -2147483648   18.7433586121              3477671
    0:  Writing RDMs to file at iteration         2690                                                                                                                             
    0:  Reset fdv av at iteration         2691                                                                                                                                     
    0:            1034750   63977021710.9        213331.278367      -0.516271353156      -0.506077935023       -13482.1736595           56672722544     -2147483648   18.5730476379              3475167
    0:  Writing RDMs to file at iteration         2700                                                                                                                             
    0:  Reset fdv av at iteration         2701                                                                                                                                     
    0:            1034760   63977054492.3        213333.022022      -0.516273214399      -0.506107206719       -13482.1736614           56672736874     -2147483648   18.5488281250              3474589
    0:  Writing RDMs to file at iteration         2710                                                                                                                             
    0:  Reset fdv av at iteration         2711                                                                                                                                     
    0:            1034770   63977075524.8        213335.658524      -0.516278065682      -0.506122157345       -13482.1736663           56672743196     -2147483648   18.5511722565              3476421
    0:  Writing RDMs to file at iteration         2720                                                                                                                             
    0:  Reset fdv av at iteration         2721                                                                                                                                     
    0:            1034780   63977130749.5        213338.591259      -0.516283813278      -0.506167293771       -13482.1736720           56672774994     -2147483648   18.5460929871              3475953
    0:  Writing RDMs to file at iteration         2730                                                                                                                             
    0:  Reset fdv av at iteration         2731                                                                                                                                     
    0:            1034790   63977177486.4        213340.310636      -0.516288264259      -0.506228677323       -13482.1736765           56672793361     -2147483648   18.5175781250              3476074
    0:  Writing RDMs to file at iteration         2740                                                                                                                             
    0:  Reset fdv av at iteration         2741                                                                                                                                     
    0:            1034800   63977221935.0        213346.808758      -0.516286009181      -0.506252853093       -13482.1736742           56672824110     -2147483648   18.7863273621              3476267
    0:  Writing RDMs to file at iteration         2750                                                                                                                             
    0:  Reset fdv av at iteration         2751                                                                                                                                     
    0:            1034810   63977238381.0        213348.795620      -0.516283368620      -0.506293209743       -13482.1736716           56672828671     -2147483648   18.7277336121              3478673
    0:  Writing RDMs to file at iteration         2760                                                                                                                             
    0:  Reset fdv av at iteration         2761                                                                                                                                     
    0:            1034820   63977244918.5        213352.269502      -0.516285342351      -0.506301198691       -13482.1736735           56672834987     -2147483648   18.7542972565              3472019
    0: Writing out a popsfile after  15.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 125.197 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         2770                                                                                                                             
    0:  Reset fdv av at iteration         2771                                                                                                                                     
    0:            1034830   63977253116.5        213355.739859      -0.516286703886      -0.506302867896       -13482.1736749           56672837083     -2147483648   18.7703132629              3476514
    0:  Writing RDMs to file at iteration         2780                                                                                                                             
    0:  Reset fdv av at iteration         2781                                                                                                                                     
    0:            1034840   63977256207.1        213358.610541      -0.516290311132      -0.506310430972       -13482.1736785           56672839844     -2147483648   18.8800773621              3472179
    0:  Writing RDMs to file at iteration         2790                                                                                                                             
    0:  Reset fdv av at iteration         2791                                                                                                                                     
    0:            1034850   63977293390.7        213362.978024      -0.516287289935      -0.506331415190       -13482.1736755           56672877214     -2147483648   18.9597663879              3475790
    0:  Writing RDMs to file at iteration         2800                                                                                                                             
    0:  Reset fdv av at iteration         2801                                                                                                                                     
    0:            1034860   63977319973.6        213365.838977      -0.516289138954      -0.506368452265       -13482.1736773           56672888654     -2147483648   18.7640628815              3479494
    0:  Writing RDMs to file at iteration         2810                                                                                                                             
    0:  Reset fdv av at iteration         2811                                                                                                                                     
    0:            1034870   63977312981.0        213369.288760      -0.516292392229      -0.506370643611       -13482.1736806           56672883933     -2147483648   18.5679683685              3475140
    0:  Writing RDMs to file at iteration         2820                                                                                                                             
    0:  Reset fdv av at iteration         2821                                                                                                                                     
    0:            1034880   63977295817.2        213372.736491      -0.516291626012      -0.506353588474       -13482.1736798           56672858267     -2147483648   18.7507820129              3476984
    0:  Writing RDMs to file at iteration         2830                                                                                                                             
    0:  Reset fdv av at iteration         2831                                                                                                                                     
    0:            1034890   63977348589.9        213375.290018      -0.516294004184      -0.506374453841       -13482.1736822           56672899337     -2147483648   18.6124992371              3474850
    0:  Writing RDMs to file at iteration         2840                                                                                                                             
    0:  Reset fdv av at iteration         2841                                                                                                                                     
    0:            1034900   63977344013.0        213378.135610      -0.516288277687      -0.506397110027       -13482.1736765           56672881204     -2147483648   18.7785148621              3476628
    0: Writing out a popsfile after  16.000 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 112.568 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         2850                                                                                                                             
    0:  Reset fdv av at iteration         2851                                                                                                                                     
    0:            1034910   63977370689.5        213383.673681      -0.516289374939      -0.506403628697       -13482.1736776           56672913251     -2147483648   18.9187507629              3474741
    0:  Writing RDMs to file at iteration         2860                                                                                                                             
    0:  Reset fdv av at iteration         2861                                                                                                                                     
    0:            1034920   63977357530.9        213388.005874      -0.516281407240      -0.506415517856       -13482.1736696           56672895553     -2147483648   18.6757812500              3472252
    0:  Writing RDMs to file at iteration         2870                                                                                                                             
    0:  Reset fdv av at iteration         2871                                                                                                                                     
    0:            1034930   63977382961.6        213388.734909      -0.516284727205      -0.506423146219       -13482.1736729           56672918705     -2147483648   18.6375007629              3475492
    0:  Writing RDMs to file at iteration         2880                                                                                                                             
    0:  Reset fdv av at iteration         2881                                                                                                                                     
    0:            1034940   63977395210.9        213390.961127      -0.516284486311      -0.506429638623       -13482.1736727           56672940352     -2147483648   18.8480472565              3472422
    0:  Writing RDMs to file at iteration         2890                                                                                                                             
    0:  Reset fdv av at iteration         2891                                                                                                                                     
    0:            1034950   63977389605.9        213392.586501      -0.516289681365      -0.506446023930       -13482.1736779           56672933680     -2147483648   18.5000000000              3475999
    0:  Writing RDMs to file at iteration         2900                                                                                                                             
    0:  Reset fdv av at iteration         2901                                                                                                                                     
    0:            1034960   63977461752.1        213397.506544      -0.516288971098      -0.506471856712       -13482.1736772           56672991539     -2147483648   18.7312507629              3475788
    0:  Writing RDMs to file at iteration         2910                                                                                                                             
    0:  Reset fdv av at iteration         2911                                                                                                                                     
    0:            1034970   63977523961.5        213400.018114      -0.516291284342      -0.506535759017       -13482.1736795           56673034905     -2147483648   18.6253910065              3473395
    0:  Writing RDMs to file at iteration         2920                                                                                                                             
    0:  Reset fdv av at iteration         2921                                                                                                                                     
    0:            1034980   63977528041.6        213402.510153      -0.516295371014      -0.506583638258       -13482.1736836           56673020047     -2147483648   18.7867183685              3477098
    0:  Writing RDMs to file at iteration         2930                                                                                                                             
    0:  Reset fdv av at iteration         2931                                                                                                                                     
    0:            1034990   63977515794.1        213403.786895      -0.516303307572      -0.506554336396       -13482.1736915           56672999151     -2147483648   18.7117195129              3475049
    0: Writing out a popsfile after  16.500 hours...                                                                                                                               
    0:                                                                                                                                                                             
    0:  ============== Writing HDF5 popsfile ==============                                                                                                                        
    0:  File name: popsfile.h5                                                                                                                                                     
    0:  writing metadata                                                                                                                                                           
    0:  writing calc_data                                                                                                                                                          
    0:  writing walkers                                                                                                                                                            
    0:  closing popsfile                                                                                                                                                           
    0:  popsfile write successful                                                                                                                                                  
    0: Time taken to write out POPSFILE: 121.170 seconds.                                                                                                                          
    0:  Writing RDMs to file at iteration         2940                                                                                                                             
    0:  Reset fdv av at iteration         2941                                                                                                                                     
    0:            1035000   63977527047.4        213407.773867      -0.516310365797      -0.506571350070       -13482.1736986           56672981899     -2147483648   18.7832031250              3475146
    0:  Writing RDMs to file at iteration         2950                                                                                                                             
    0:  Reset fdv av at iteration         2951                                                                                                                                     
    0:            1035010   63977552901.7        213410.256035      -0.516309088049      -0.506585798758       -13482.1736973           56673000405     -2147483648   18.7972660065              3477297
    0:  Writing RDMs to file at iteration         2960                                                                                                                             
    0:  Reset fdv av at iteration         2961                                                                                                                                     
    0:            1035020   63977541892.5        213413.034015      -0.516313235634      -0.506596077842       -13482.1737014           56672996854     -2147483648   18.5542964935              3474690
    0: Time limit reached for simulation of:  1000.00 minutes - exiting...                                                                                                         
    0:  Writing RDMs to file at iteration         2970                                                                                                                             
    0:  Reset fdv av at iteration         2971                                                                                                                                     
    0: WARNING: There is not enough space in the current RDM array to receive all of the communicated RDM elements. We will now try and reallocate this array to be large enough. If there is not sufficient memory then the program may crash.
    0: Old RDM array had the following size (MB):     83.068283                                                                                                                    
    0: Required new RDM array must have the following size (MB):     83.078964                                                                                                     
    0:            1035030   63977564803.4        213415.511093      -0.516321893661      -0.506597170603       -13482.1737101           56673015480     -2147483648   18.6687507629              3472887
    0:  Writing RDMs to file at iteration         2980
    0: Total iteration number limit reached. Finishing FCIQMC loop...
    0:  - - - - - - - - - - - - - - - - - - - - - - - -
    0:  Total loop-time:    59863.4795227051     
    0:  Time lost due to load imbalance:    6356.04514831480     
    0:  - - - - - - - - - - - - - - - - - - - - - - - -
    0:  
    0:  ============== Writing HDF5 popsfile ==============
    0:  File name: popsfile.h5
    0:  writing metadata
    0:  writing calc_data
    0:  writing walkers
    0:  closing popsfile
    0:  popsfile write successful
    0: 
    0: **** RDMs CALCULATED STOCHASTICALLY ****
    0: 
    0:  == INFORMATION FOR FINAL 1-RDMS =========================================================
    0: 
    0:  INFORMATION FOR 1-RDM 1:
    0: 
    0:  SUM OF 1-RDM(i,i) FOR THE N LOWEST ENERGY HF ORBITALS:     52.5363377455158
    0:  
    0:  Calculating eigenvectors and eigenvalues of the 1-RDM
    0:  Matrix diagonalised
    0:   SUM OF THE N LARGEST NO OCCUPATION NUMBERS:        52.58942508803259130445
    0:   CORRELATION ENTROPY        5.04156607578487836463
    0:   CORRELATION ENTROPY PER ELECTRON        0.09336233473675700778
    0: This will require at least    0.06802Gb to be available on head node
    0:  
    0:  Transforming the four index integrals
    0:  Re-calculating the fock matrix
    0:  Refilling the UMAT and TMAT2D
    0:       1     41      0      0      0     -1 ( 0, 0, 0) 0   0       -0.747744278       -0.747744278 #
    0:       2     42      0      0      0      1 ( 0, 0, 0) 0   0       -0.747744278       -0.747744278 #
    0:       3     45      0      0      0     -1 ( 0, 0, 0) 0   0       -0.721815532       -0.721815532 #
    0:       4     46      0      0      0      1 ( 0, 0, 0) 0   0       -0.721815532       -0.721815532 #
    0:       5     31      0      0      0     -1 ( 0, 0, 0) 0   0       -0.820263092       -0.820263092 #
    0:       6     32      0      0      0      1 ( 0, 0, 0) 0   0       -0.820263092       -0.820263092 #
    0:       7     43      0      0      0     -1 ( 0, 0, 0) 0   0       -0.770706378       -0.770706378 #
    0:       8     44      0      0      0      1 ( 0, 0, 0) 0   0       -0.770706378       -0.770706378 #
    0:       9     53      0      0      0     -1 ( 0, 0, 0) 0   0       -0.761198397       -0.761198397 #
    0:      10     54      0      0      0      1 ( 0, 0, 0) 0   0       -0.761198397       -0.761198397 #
    0:      11     39      0      0      0     -1 ( 0, 0, 0) 0   0       -0.762345502       -0.762345502 #
    0:      12     40      0      0      0      1 ( 0, 0, 0) 0   0       -0.762345502       -0.762345502 #
    0:      13     37      0      0      0     -1 ( 0, 0, 0) 0   0       -0.751326763       -0.751326763 #
    0:      14     38      0      0      0      1 ( 0, 0, 0) 0   0       -0.751326763       -0.751326763 #
    0:      15     51      0      0      0     -1 ( 0, 0, 0) 0   0       -0.822355477       -0.822355477 #
    0:      16     52      0      0      0      1 ( 0, 0, 0) 0   0       -0.822355477       -0.822355477 #
    0:      17     33      0      0      0     -1 ( 0, 0, 0) 0   0       -0.903600230       -0.903600230 #
    0:      18     34      0      0      0      1 ( 0, 0, 0) 0   0       -0.903600230       -0.903600230 #
    0:      19     47      0      0      0     -1 ( 0, 0, 0) 0   0       -0.843970442       -0.843970442 #
    0:      20     48      0      0      0      1 ( 0, 0, 0) 0   0       -0.843970442       -0.843970442 #
    0:      21     35      0      0      0     -1 ( 0, 0, 0) 0   0       -0.830304152       -0.830304152 #
    0:      22     36      0      0      0      1 ( 0, 0, 0) 0   0       -0.830304152       -0.830304152 #
    0:      23      1      0      0      0     -1 ( 0, 0, 0) 0   0       -0.661782193       -0.661782193 #
    0:      24      2      0      0      0      1 ( 0, 0, 0) 0   0       -0.661782193       -0.661782193 #
    0:      25      3      0      0      0     -1 ( 0, 0, 0) 0   0       -2.420556912       -2.420556912 #
    0:      26      4      0      0      0      1 ( 0, 0, 0) 0   0       -2.420556912       -2.420556912 #
    0:      27      5      0      0      0     -1 ( 0, 0, 0) 0   0       -1.644103810       -1.644103810 #
    0:      28      6      0      0      0      1 ( 0, 0, 0) 0   0       -1.644103810       -1.644103810 #
    0:      29     49      0      0      0     -1 ( 0, 0, 0) 0   0       -0.840931699       -0.840931699 #
    0:      30     50      0      0      0      1 ( 0, 0, 0) 0   0       -0.840931699       -0.840931699 #
    0:      31      7      0      0      0     -1 ( 0, 0, 0) 0   0       -0.747495116       -0.747495116 #
    0:      32      8      0      0      0      1 ( 0, 0, 0) 0   0       -0.747495116       -0.747495116 #
    0:      33      9      0      0      0     -1 ( 0, 0, 0) 0   0       -1.424916176       -1.424916176 #
    0:      34     10      0      0      0      1 ( 0, 0, 0) 0   0       -1.424916176       -1.424916176 #
    0:      35     11      0      0      0     -1 ( 0, 0, 0) 0   0       -0.764328139       -0.764328139 #
    0:      36     12      0      0      0      1 ( 0, 0, 0) 0   0       -0.764328139       -0.764328139 #
    0:      37     13      0      0      0     -1 ( 0, 0, 0) 0   0       -0.761239033       -0.761239033 #
    0:      38     14      0      0      0      1 ( 0, 0, 0) 0   0       -0.761239033       -0.761239033 #
    0:      39     15      0      0      0     -1 ( 0, 0, 0) 0   0       -0.792922296       -0.792922296 #
    0:      40     16      0      0      0      1 ( 0, 0, 0) 0   0       -0.792922296       -0.792922296 #
    0:      41     17      0      0      0     -1 ( 0, 0, 0) 0   0       -0.779226340       -0.779226340 #
    0:      42     18      0      0      0      1 ( 0, 0, 0) 0   0       -0.779226340       -0.779226340 #
    0:      43     19      0      0      0     -1 ( 0, 0, 0) 0   0       -0.760570312       -0.760570312 #
    0:      44     20      0      0      0      1 ( 0, 0, 0) 0   0       -0.760570312       -0.760570312 #
    0:      45     21      0      0      0     -1 ( 0, 0, 0) 0   0       -0.794415573       -0.794415573 #
    0:      46     22      0      0      0      1 ( 0, 0, 0) 0   0       -0.794415573       -0.794415573 #
    0:      47     23      0      0      0     -1 ( 0, 0, 0) 0   0       -0.861798383       -0.861798383 #
    0:      48     24      0      0      0      1 ( 0, 0, 0) 0   0       -0.861798383       -0.861798383 #
    0:      49     25      0      0      0     -1 ( 0, 0, 0) 0   0       -0.855703593       -0.855703593 #
    0:      50     26      0      0      0      1 ( 0, 0, 0) 0   0       -0.855703593       -0.855703593 #
    0:      51     27      0      0      0     -1 ( 0, 0, 0) 0   0       -0.876936593       -0.876936593 #
    0:      52     28      0      0      0      1 ( 0, 0, 0) 0   0       -0.876936593       -0.876936593 #
    0:      53     29      0      0      0     -1 ( 0, 0, 0) 0   0       -0.876041347       -0.876041347 #
    0:      54     30      0      0      0      1 ( 0, 0, 0) 0   0       -0.876041347       -0.876041347 #
    0:      55     63      0      0      0     -1 ( 0, 0, 0) 0   0       -0.304711372       -0.304711372
    0:      56     64      0      0      0      1 ( 0, 0, 0) 0   0       -0.304711372       -0.304711372
    0:      57     59      0      0      0     -1 ( 0, 0, 0) 0   0       -0.352366290       -0.352366290
    0:      58     60      0      0      0      1 ( 0, 0, 0) 0   0       -0.352366290       -0.352366290
    0:      59     65      0      0      0     -1 ( 0, 0, 0) 0   0       -0.286633466       -0.286633466
    0:      60     66      0      0      0      1 ( 0, 0, 0) 0   0       -0.286633466       -0.286633466
    0:      61     55      0      0      0     -1 ( 0, 0, 0) 0   0       -0.380900800       -0.380900800
    0:      62     56      0      0      0      1 ( 0, 0, 0) 0   0       -0.380900800       -0.380900800
    0:      63     67      0      0      0     -1 ( 0, 0, 0) 0   0       -0.370965797       -0.370965797
    0:      64     68      0      0      0      1 ( 0, 0, 0) 0   0       -0.370965797       -0.370965797
    0:      65     61      0      0      0     -1 ( 0, 0, 0) 0   0       -0.257615812       -0.257615812
    0:      66     62      0      0      0      1 ( 0, 0, 0) 0   0       -0.257615812       -0.257615812
    0:      67     69      0      0      0     -1 ( 0, 0, 0) 0   0       -0.275758009       -0.275758009
    0:      68     70      0      0      0      1 ( 0, 0, 0) 0   0       -0.275758009       -0.275758009
    0:      69     71      0      0      0     -1 ( 0, 0, 0) 0   0       -0.278613840       -0.278613840
    0:      70     72      0      0      0      1 ( 0, 0, 0) 0   0       -0.278613840       -0.278613840
    0:      71     73      0      0      0     -1 ( 0, 0, 0) 0   0       -0.309979458       -0.309979458
    0:      72     74      0      0      0      1 ( 0, 0, 0) 0   0       -0.309979458       -0.309979458
    0:      73     75      0      0      0     -1 ( 0, 0, 0) 0   0       -0.334989666       -0.334989666
    0:      74     76      0      0      0      1 ( 0, 0, 0) 0   0       -0.334989666       -0.334989666
    0:      75     77      0      0      0     -1 ( 0, 0, 0) 0   0       -0.310866785       -0.310866785
    0:      76     78      0      0      0      1 ( 0, 0, 0) 0   0       -0.310866785       -0.310866785
    0:      77     79      0      0      0     -1 ( 0, 0, 0) 0   0       -0.246404472       -0.246404472
    0:      78     80      0      0      0      1 ( 0, 0, 0) 0   0       -0.246404472       -0.246404472
    0:      79     81      0      0      0     -1 ( 0, 0, 0) 0   0       -0.253767951       -0.253767951
    0:      80     82      0      0      0      1 ( 0, 0, 0) 0   0       -0.253767951       -0.253767951
    0:      81     57      0      0      0     -1 ( 0, 0, 0) 0   0       -0.370270599       -0.370270599
    0:      82     58      0      0      0      1 ( 0, 0, 0) 0   0       -0.370270599       -0.370270599
    0:      83     83      0      0      0     -1 ( 0, 0, 0) 0   0       -0.235126157       -0.235126157
    0:      84     84      0      0      0      1 ( 0, 0, 0) 0   0       -0.235126157       -0.235126157
    0:      85     85      0      0      0     -1 ( 0, 0, 0) 0   0       -0.290839167       -0.290839167
    0:      86     86      0      0      0      1 ( 0, 0, 0) 0   0       -0.290839167       -0.290839167
    0:      87     87      0      0      0     -1 ( 0, 0, 0) 0   0       -0.241309457       -0.241309457
    0:      88     88      0      0      0      1 ( 0, 0, 0) 0   0       -0.241309457       -0.241309457
    0:      89     89      0      0      0     -1 ( 0, 0, 0) 0   0       -0.230642067       -0.230642067
    0:      90     90      0      0      0      1 ( 0, 0, 0) 0   0       -0.230642067       -0.230642067
    0:      91     91      0      0      0     -1 ( 0, 0, 0) 0   0       -0.213803926       -0.213803926
    0:      92     92      0      0      0      1 ( 0, 0, 0) 0   0       -0.213803926       -0.213803926
    0:      93     93      0      0      0     -1 ( 0, 0, 0) 0   0       -0.230353389       -0.230353389
    0:      94     94      0      0      0      1 ( 0, 0, 0) 0   0       -0.230353389       -0.230353389
    0:      95     95      0      0      0     -1 ( 0, 0, 0) 0   0       -0.210789751       -0.210789751
    0:      96     96      0      0      0      1 ( 0, 0, 0) 0   0       -0.210789751       -0.210789751
    0:      97     97      0      0      0     -1 ( 0, 0, 0) 0   0       -0.248058705       -0.248058705
    0:      98     98      0      0      0      1 ( 0, 0, 0) 0   0       -0.248058705       -0.248058705
    0:      99     99      0      0      0     -1 ( 0, 0, 0) 0   0       -0.244172470       -0.244172470
    0:     100    100      0      0      0      1 ( 0, 0, 0) 0   0       -0.244172470       -0.244172470
    0:     101    101      0      0      0     -1 ( 0, 0, 0) 0   0       -0.180560920       -0.180560920
    0:     102    102      0      0      0      1 ( 0, 0, 0) 0   0       -0.180560920       -0.180560920
    0:     103    103      0      0      0     -1 ( 0, 0, 0) 0   0       -0.186278861       -0.186278861
    0:     104    104      0      0      0      1 ( 0, 0, 0) 0   0       -0.186278861       -0.186278861
    0:     105    105      0      0      0     -1 ( 0, 0, 0) 0   0       -0.183078084       -0.183078084
    0:     106    106      0      0      0      1 ( 0, 0, 0) 0   0       -0.183078084       -0.183078084
    0:     107    107      0      0      0     -1 ( 0, 0, 0) 0   0       -0.197517424       -0.197517424
    0:     108    108      0      0      0      1 ( 0, 0, 0) 0   0       -0.197517424       -0.197517424
    0: 
    0:  =========================================================================================
    0: 
    0:  Writing RDMs to file at iteration         2980
    0:  == INFORMATION FOR FINAL 2-RDMS =========================================================
    0: 
    0:  2-RDM ESTIMATES FOR STATE 1:
    0:  Trace of 2-el-RDM before normalisation:  1.0960528048E+17
    0:  Trace of 2-el-RDM after normalisation:  1.4310000000E+03
    0:  Energy contribution from the 1-RDM: -4.8824727694E+02
    0:  Energy contribution from the 2-RDM:  2.1904166852E+02
    0:  *TOTAL ENERGY* CALCULATED USING THE *REDUCED DENSITY MATRICES*: -1.3482175934420E+04
    0: 
    0:  EN2 corrections are below. Note that these may have a much larger error bar than the
    0:  variational energy above. Please do a blocking analysis rather than just using the energies below.
    0:  EN2 energy correction: -2.6003208959E-03
    0:  *TOTAL ENERGY* including the EN2 correction: -1.3482178535E+04
    0: 
    0:  Hermiticty error estimates:
    0:          1035030        0.42302601172061249368     (Iteration, MAX ABS ERROR IN HERMITICITY)
    0:          1035030      307.94409516462610554299     (Iteration, SUM ABS ERROR IN HERMITICITY)
    0: 
    0:  =========================================================================================
    0:  
    0: Current reference: 
    0: (    1,    2,    3,    4,    5,    6,    7,    8,    9,   10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,   21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,   32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,   43,   44,   45,   46,   47,   48,   49,   50,   51,   52,   53,   54)
    0:  Number of superinitiators           1
    0:  
    0: Input DEFINEDET line (includes frozen orbs):
    0: definedet    1-54
    0:  
    0: Most occupied         15 determinants as excitations from reference: 
    0:  
    0:  Excitation   ExcitLevel Seniority   Walkers(Re)   Walkers(Im)  Weight   Init?(Re)   Init?(Im)   Proc
    0: 111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000    0    0    106714.2        106701.7      0.49661  Y  Y  18628
    0: 111111111111111111111111111111111111111111111111001111000011000000000000000000000000000000000000000000000000    2    0   -50097.49       -50099.81      0.23315  Y  Y  21545
    0: 111111111111111111111111111111111100111111111111111111110000000000000000000000000000000000000000000000000000    2    0   -38591.20       -38559.91      0.17953  Y  Y   3588
    0: 111111111111111111111111111111111111111111111100111111000000110000000000000000000000000000000000000000000000    2    0   -34190.89       -34188.00      0.15911  Y  Y   3363
    0: 111111111111111111111111111111110011111111111111111111001100000000000000000000000000000000000000000000000000    2    0   -27039.89       -27068.98      0.12591  Y  Y  16441
    0: 111111111111111111111111111111111100111111111111001111110011000000000000000000000000000000000000000000000000    4    0    18258.46        18262.29      0.08498  Y  Y   3968
    0: 111111111111111111111111111111111111111111111100001111000011110000000000000000000000000000000000000000000000    4    0    16075.74        16050.03      0.07476  Y  Y  24470
    0: 111111111111111111111111111111110011111111111111001111001111000000000000000000000000000000000000000000000000    4    0    12735.64        12729.95      0.05926  Y  Y  13179
    0: 111111111111111111111111111111111100111111111100111111110000110000000000000000000000000000000000000000000000    4    0    12621.03        12655.14      0.05882  Y  Y   5111
    0: 111111111111111111111111111111110000111111111111111111111100000000000000000000000000000000000000000000000000    4    0    9885.107        9895.197      0.04603  Y  Y  12647
    0: 111111111111111111111111111111110011111111111100111111001100110000000000000000000000000000000000000000000000    4    0    8936.134        8937.134      0.04159  Y  Y  12035
    0: 111111111111111111111111111111111100111111111100001111110011110000000000000000000000000000000000000000000000    6    0   -5973.638       -5981.608      0.02782  Y  Y  22316
    0: 111111111111111111111111111111110000111111111111001111111111000000000000000000000000000000000000000000000000    6    0   -4690.357       -4693.608      0.02184  Y  Y  22178
    0: 111111111111111111111111111111110011111111111100001111001111110000000000000000000000000000000000000000000000    6    0   -4213.042       -4206.867      0.01959  Y  Y  12934
    0: 111111111111111111011111111111111111111111111111111111000000000000000010000000000000000000000000000000000000    1    2    3969.582        3970.200      0.01848  Y  Y  10930
    0:  
    0: 
    0:  Load balancing information based on the last iteration:
    0:  Mean number of determinants/process 2287760.9786290321
    0:  Min number of determinants/process            2282620
    0:  Max number of determinants/process            2293289
    0: 
    0: 
    0: Calculating approximate errorbar for energy estimates...
    0: 
    0: Attempting automatic reblocking analysis on data from iteration:            0
    0:  No FCIMCStats file found for error analysis
    0:  Current reference energy                          -13481.657388185977
    0:  Projected correlation energy                          -0.510646083653
    0:  No automatic errorbar obtained for projected energy
    0:  No reliable averaged shift correlation energy could be obtained automatically
    0: 
    0:  Total projected energy      -13482.16803427
    0: 
    0: 
    0:  
    0:  ================================================================
    0:  Memory usage
    0:  Maximum memory defined is (MB) :   99999.0
    0:  Maximum memory used is    (MB) :    1375.9
    0:  
    0:  Large memory allocations:
    0:  
    0:  Name              Allocated in       Deallocated in         Size
    0:  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
    0:  arr               realloc_SpawnedPartDeallocFciMCMemPar  330.8MB
    0:  arr               realloc_SpawnedPartDeallocFciMCMemPar  330.8MB
    0:  arr               init_global_det_datclean_global_det_da 270.7MB
    0:  arr               InitFCIMCPar       realloc_SpawnedPart 206.7MB
    0:  arr               InitFCIMCPar       realloc_SpawnedPart 206.7MB
    0:  Spawned_Parents   init_rdms          dealloc_global_rdm_ 165.4MB
    0:  WalkVecDets       InitFCIMCPar       DeallocFciMCMemPar  123.1MB
    0:  FourIndInts       find_nat_orb_occ_nudealloc_global_rdm_  64.9MB
    0:  Spawned_Parents_Ininit_rdms          dealloc_global_rdm_  41.3MB
    0:  trial_space       init_trial_wf      create_trial_hashta  38.1MB
    0:  ================================================================
    0: 
    0:  ================================================================
    0:  Timing report.
    0: 
    0:  Timing of most expensive procedures.
    0:  Procedure                                 Calls       total time
    0:  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
    0:  WalkerTime                                2980  41136.02
    0:  SyncTime                                105270   9916.37
    0:  NECICUBE                                     1   5656.49
    0:  AnnMainTime                               2980   2086.83
    0:  CommsTime                                 2980    776.52
    0:  SortTime                                  2980    564.26
    0:  POPS-write                                  34    316.66
    0:  Compress Sort interface                   2980    309.74
    0:  StatsCommsTime                             298    241.27
    0:  SemiStochCommsTime                        2980    181.00
    0:  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
    0:  Total                               61185.17
    0: 
    0:  Global wall clock time      61517.89
    0:  ================================================================
    0:  Calculation ended 30/07/2019 at 19:35:51
    0:  ================================================================

time/step
19.0755558014
18.8759708405
18.4595584869
18.5058708191
18.6681766510
18.8686161041
19.0269050598
18.9131832123
19.0174312592
18.8835201263
18.6847896576
18.7675781250
18.6007080078
18.7695808411
18.9024658203
19.0025138855
19.1769046783
18.9396476746
18.7674808502
18.5286617279
18.7108402252
18.4335937500
18.6310539246
18.8546390533
19.1746101379
18.6872558594
19.0442390442
18.9235343933
18.7434577942
18.4901371002
18.8094730377
18.4495601654
18.9301757812
19.0314445496
19.1797847748
18.6631832123
18.8175773621
18.5590324402
18.7357425690
18.6184577942
18.8693351746
18.5614261627
18.9638671875
18.8257808685
19.2818355560
18.5719718933
18.7598628998
18.4055671692
18.4238281250
18.8174800873
18.8286132812
19.0032234192
19.0276374817
18.9881839752
18.3737297058
18.4041023254
18.6778316498
18.6089839935
18.8842773438
18.4142570496
18.9166011810
18.9399414062
18.7945308685
18.4499015808
18.4010734558
18.7188472748
18.6472663879
19.0423831940
18.7735347748
19.0468750000
18.8075199127
18.8226566315
18.3172855377
18.6728515625
18.7052726746
18.8100585938
18.5972652435
18.6638679504
19.0132808685
18.8267574310
18.5023441315
18.2757816315
18.6583976746
18.6960945129
18.9224605560
18.7878913879
18.8376960754
18.9117183685
18.8757820129
18.8878898621
18.4867191315
18.7476558685
18.7455081940
18.7851562500
18.5849609375
18.4624996185
19.0837898254
18.8062496185
18.9281253815
18.8128910065
18.8505859375
18.9251956940
19.1605472565
19.2644538879
19.2613277435
19.1423835754
19.1738281250
19.1126956940
18.9169921875
19.0091800690
18.9681644440
18.6773433685
19.1972656250
18.9908199310
19.2091789246
19.0044918060
19.0207023621
19.0558586121
19.0099601746
19.0601558685
18.7837886810
19.0103511810
19.1056632996
19.0984382629
19.2765617371
18.8644523621
18.8056640625
18.8849601746
19.0445308685
18.8494148254
19.0164070129
19.1689453125
19.0781250000
19.1984367371
18.8453121185
18.9789066315
18.9218750000
19.0517578125
19.0208988190
18.8933601379
19.0919914246
18.9498043060
18.8085937500
18.7867183685
19.0599613190
19.0089836121
18.8849601746
19.0189456940
18.7595710754
19.1882820129
19.2046871185
18.6250000000
18.8228511810
18.9308586121
19.0058593750
18.9927730560
18.8394527435
18.9339847565
18.9242191315
19.1804695129
18.9285163879
18.7851562500
18.7031250000
18.7015628815
18.9613285065
18.6988277435
19.0722656250
18.9960937500
19.1656246185
19.0285148621
18.8304691315
18.8710937500
18.9960937500
19.0437507629
18.9394531250
18.6558589935
19.2117195129
19.0742187500
18.8062496185
18.9441413879
18.6984367371
18.9914054871
18.4859371185
18.7062492371
18.7085933685
18.8738288879
18.7144527435
18.8218746185
18.6949214935
19.0039062500
18.8105468750
18.6343746185
18.7828121185
18.8855476379
18.8636722565
18.8453121185
18.7007808685
18.7703132629
18.6890621185
19.1492195129
18.9050788879
19.0546875000
18.7464847565
19.1050777435
18.9226570129
18.7281246185
18.9601554871
18.8921871185
18.6769523621
18.8316402435
18.7257804871
18.6664066315
18.9273433685
18.8898429871
18.6449222565
18.8562507629
18.6660156250
18.6445312500
18.6152343750
18.8832035065
18.7210941315
18.9773445129
19.0355472565
18.9136714935
18.9972648621
18.9324226379
18.5691413879
18.7695312500
18.5312500000
18.7160148621
19.0261726379
18.8878898621
19.2558593750
18.9351558685
18.7539062500
18.6652336121
18.6945304871
18.6039066315
18.7117195129
18.8609371185
19.0062503815
19.0308589935
18.7425785065
18.8871097565
18.6652336121
18.9011726379
18.8871097565
18.6730461121
18.7925777435
19.0203132629
18.9941406250
18.5992183685
18.9429683685
18.6160163879
18.6191406250
18.7437496185
18.7960929871
18.8691406250
18.9402351379
19.3144531250
18.6101570129
19.2781257629
19.1035156250
18.8472652435
18.6105461121
18.9335937500
18.7433586121
18.5730476379
18.5488281250
18.5511722565
18.5460929871
18.5175781250
18.7863273621
18.7277336121
18.7542972565
18.7703132629
18.8800773621
18.9597663879
18.7640628815
18.5679683685
18.7507820129
18.6124992371
18.7785148621
18.9187507629
18.6757812500
18.6375007629
18.8480472565
18.5000000000
18.6253910065
18.7867183685
18.7117195129
18.7832031250
18.7972660065
18.5542964935
18.6687507629

